AMR Parsing via Graph-Sequence Iterative Inference

We propose a new end-to-end model that treats AMR parsing as a series of dual decisions on the input sequence and the incrementally constructed graph. At each time step, our model performs multiple rounds of attention, reasoning, and composition that aim to answer two critical questions: (1) which part of the input \textit{sequence} to abstract; and (2) where in the output \textit{graph} to construct the new concept. We show that the answers to these two questions are mutually causalities. We design a model based on iterative inference that helps achieve better answers in both perspectives, leading to greatly improved parsing accuracy. Our experimental results significantly outperform all previously reported \textsc{Smatch} scores by large margins. Remarkably, without the help of any large-scale pre-trained language model (e.g., BERT), our model already surpasses previous state-of-the-art using BERT. With the help of BERT, we can push the state-of-the-art results to 80.2\% on LDC2017T10 (AMR 2.0) and 75.4\% on LDC2014T12 (AMR 1.0).

==> appendix/sm/code/parser/AMRGraph.py <==
# encoding=utf8
import re
import random

number_regexp = re.compile(r'^-?(\d)+(\.\d+)?$')
abstract_regexp0 = re.compile(r'^([A-Z]+_)+\d+$')
abstract_regexp1 = re.compile(r'^\d0*$')
discard_regexp = re.compile(r'^n(\d+)?$')

attr_value_set = set(['-', '+', 'interrogative', 'imperative', 'expressive'])

def _is_attr_form(x):
    return (x in attr_value_set or x.endswith('_') or number_regexp.match(x) is not None)
def _is_abs_form(x):
    return (abstract_regexp0.match(x) is not None or abstract_regexp1.match(x) is not None)
def is_attr_or_abs_form(x):
    return _is_attr_form(x) or _is_abs_form(x)
def need_an_instance(x):
    return (not _is_attr_form(x) or (abstract_regexp0.match(x) is not None))

class AMRGraph(object):

    def __init__(self, smatch_amr):
        # transform amr from original smatch format into our own data structure
        instance_triple, attribute_triple, relation_triple = smatch_amr.get_triples()
        self.root = smatch_amr.root
        self.nodes = set()
        self.edges = dict()
        self.reversed_edges = dict()
        self.undirected_edges = dict()
        self.name2concept = dict()


        # will do some adjustments
        self.abstract_concepts = dict()
        for _, name, concept in instance_triple:
            if is_attr_or_abs_form(concept):
                if _is_abs_form(concept):
                    self.abstract_concepts[name] = concept
                else:
                    print ('bad concept', _, name, concept)
            self.name2concept[name] = concept
            self.nodes.add(name)
        for rel, concept, value in attribute_triple:
            if rel == 'TOP':
                continue
            # discard some empty names
            if rel == 'name' and discard_regexp.match(value):
                continue
            # abstract concept can't have an attribute
            if concept in self.abstract_concepts:
                print (rel, self.abstract_concepts[concept], value, "abstract concept cannot have an attribute")
                continue
            name = "%s_attr_%d"%(value, len(self.name2concept))
            if not _is_attr_form(value):
                if _is_abs_form(value):
                    self.abstract_concepts[name] = value
                else:
                    print ('bad attribute', rel, concept, value)
                    continue
            self.name2concept[name] = value
            self._add_edge(rel, concept, name)
        for rel, head, tail in relation_triple:
            self._add_edge(rel, head, tail)

        # lower concept
        for name in self.name2concept:
            v = self.name2concept[name]
            if not _is_abs_form(v):
                v = v.lower()
            self.name2concept[name] = v

    def __len__(self):
        return len(self.name2concept)

    def _add_edge(self, rel, src, des):
        self.nodes.add(src)
        self.nodes.add(des)
        self.edges[src] = self.edges.get(src, []) + [(rel, des)]
        self.reversed_edges[des] = self.reversed_edges.get(des, []) + [(rel, src)]
        self.undirected_edges[src] = self.undirected_edges.get(src, []) + [(rel, des)]
        self.undirected_edges[des] = self.undirected_edges.get(des, []) + [(rel + '_reverse_', src)]

    def root_centered_sort(self, rel_order=None):
        queue = [self.root]
        visited = set(queue)
        step = 0
        while len(queue) > step:
            src = queue[step]
            step += 1
            if src not in self.undirected_edges:
                continue

            random.shuffle(self.undirected_edges[src])
            if rel_order is not None:
                # Do some random thing here for performance enhancement
                if random.random() < 0.5:
                    self.undirected_edges[src].sort(key=lambda x: -rel_order(x[0]) if (x[0].startswith('snt') or x[0].startswith('op') ) else -1)
                else:
                    self.undirected_edges[src].sort(key=lambda x: -rel_order(x[0]))
            for rel, des in self.undirected_edges[src]:
                if des in visited:
                    continue
                else:
                    queue.append(des)
                    visited.add(des)
        not_connected = len(queue) != len(self.nodes)
        assert (not not_connected)
        name2pos = dict(zip(queue, range(len(queue))))

        visited = set()
        edge = []
        for x in queue:
            if x not in self.undirected_edges:
                continue
            for r, y in self.undirected_edges[x]:
                if y in visited:
                    r = r[:-9] if r.endswith('_reverse_') else r+'_reverse_'
                    edge.append((name2pos[x], name2pos[y], r)) # x -> y: r
            visited.add(x)
        return [self.name2concept[x] for x in queue], edge, not_connected


==> appendix/sm/code/parser/adam.py <==
# coding=utf-8
import torch
from torch.optim import Optimizer

class AdamWeightDecayOptimizer(Optimizer):
    """A basic Adam optimizer that includes "correct" L2 weight decay.
    https://github.com/google-research/bert/blob/master/optimization.py
    https://raw.githubusercontent.com/pytorch/pytorch/v1.0.0/torch/optim/adam.py"""
    def __init__(self, params, lr=1e-3, betas=(0.9, 0.999), eps=1e-8,
                 weight_decay=0, amsgrad=False):
        if not 0.0 <= lr:
            raise ValueError("Invalid learning rate: {}".format(lr))
        if not 0.0 <= eps:
            raise ValueError("Invalid epsilon value: {}".format(eps))
        if not 0.0 <= betas[0] < 1.0:
            raise ValueError("Invalid beta parameter at index 0: {}".format(betas[0]))
        if not 0.0 <= betas[1] < 1.0:
            raise ValueError("Invalid beta parameter at index 1: {}".format(betas[1]))
        defaults = dict(lr=lr, betas=betas, eps=eps,
                        weight_decay=weight_decay, amsgrad=amsgrad)
        super(AdamWeightDecayOptimizer, self).__init__(params, defaults)

    def __setstate__(self, state):
        super(AdamWeightDecayOptimizer, self).__setstate__(state)
        for group in self.param_groups:
            group.setdefault('amsgrad', False)

    def step(self, closure=None):
        """Performs a single optimization step.

        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            loss = closure()

        for group in self.param_groups:
            for p in group['params']:
                if p.grad is None:
                    continue
                grad = p.grad.data
                if grad.is_sparse:
                    raise RuntimeError('Adam does not support sparse gradients, please consider SparseAdam instead')
                amsgrad = group['amsgrad']

                state = self.state[p]

                # State initialization
                if len(state) == 0:
                    state['step'] = 0
                    # Exponential moving average of gradient values
                    state['exp_avg'] = torch.zeros_like(p.data)
                    # Exponential moving average of squared gradient values
                    state['exp_avg_sq'] = torch.zeros_like(p.data)
                    if amsgrad:
                        # Maintains max of all exp. moving avg. of sq. grad. values
                        state['max_exp_avg_sq'] = torch.zeros_like(p.data)

                exp_avg, exp_avg_sq = state['exp_avg'], state['exp_avg_sq']
                if amsgrad:
                    max_exp_avg_sq = state['max_exp_avg_sq']
                beta1, beta2 = group['betas']

                state['step'] += 1

                # Decay the first and second moment running average coefficient
                exp_avg.mul_(beta1).add_(1 - beta1, grad)
                exp_avg_sq.mul_(beta2).addcmul_(1 - beta2, grad, grad)
                if amsgrad:
                    # Maintains the maximum of all 2nd moment running avg. till now
                    torch.max(max_exp_avg_sq, exp_avg_sq, out=max_exp_avg_sq)
                    # Use the max. for normalizing running avg. of gradient
                    denom = max_exp_avg_sq.sqrt().add_(group['eps'])
                else:
                    denom = exp_avg_sq.sqrt().add_(group['eps'])

                # Just adding the square of the weights to the loss function is *not*
                # the correct way of using L2 regularization/weight decay with Adam,
                # since that will interact with the m and v parameters in strange ways.
                #
                # Instead we want ot decay the weights in a manner that doesn't interact
                # with the m/v parameters. This is equivalent to adding the square
                # of the weights to the loss with plain (non-momentum) SGD.
                update = (exp_avg/denom).add_(group['weight_decay'], p.data)
                p.data.add_(-group['lr'], update)
        return loss

==> appendix/sm/code/parser/bert_utils.py <==
import torch
from transformers import BertTokenizer, BertModel
import numpy as np
class BertEncoderTokenizer(BertTokenizer):

    def __init__(self, *args, **kwargs):
        super(BertEncoderTokenizer, self).__init__(*args, **kwargs)

    def tokenize(self, tokens, split=True):
        tokens = ['[CLS]'] + tokens + ['[SEP]']
        if not split:
            split_tokens = [t if t in self.vocab else '[UNK]' for t in tokens]
            gather_indexes = None
        else:
            split_tokens, _gather_indexes = [], []
            for token in tokens:
                indexes = []
                for i, sub_token in enumerate(self.wordpiece_tokenizer.tokenize(token)):
                    indexes.append(len(split_tokens))
                    split_tokens.append(sub_token)
                _gather_indexes.append(indexes)

            # We only want CLS and tokens (exclude SEP)
            _gather_indexes = _gather_indexes[:-1]
            max_index_list_len = max(len(indexes) for indexes in _gather_indexes)
            gather_indexes = np.zeros((len(_gather_indexes), max_index_list_len))
            for i, indexes in enumerate(_gather_indexes):
                for j, index in enumerate(indexes):
                    gather_indexes[i, j] = index

        token_ids = np.array(self.convert_tokens_to_ids(split_tokens))
        return token_ids, gather_indexes

    def _back_to_txt_for_check(self, token_ids):
        for tokens in token_ids:
            print (self.convert_ids_to_tokens(tokens))

class BertEncoder(BertModel):

    def __init__(self, config):
        super(BertEncoder, self).__init__(config)

    def forward(self, input_ids, token_subword_index=None):
        """
        :param input_ids: same as it in BertModel
        :param output_all_encoded_layers: same as it in BertModel
        :param token_subword_index: [batch_size, num_tokens, num_subwords]
        :return:
        """
        # encoded_layers: [batch_size, num_subword_pieces, hidden_size]
        token_type_ids = None
        attention_mask = input_ids.ne(0)

        encoded_layers, pooled_output = super(BertEncoder, self).forward(
            input_ids, attention_mask, token_type_ids)
        if token_subword_index is None:
            return encoded_layers[:, 1:-1], pooled_output
        else:
            return self.average_pooling(encoded_layers, token_subword_index), pooled_output

    def average_pooling(self, encoded_layers, token_subword_index):
        batch_size, num_tokens, num_subwords = token_subword_index.size()
        batch_index = torch.arange(batch_size).view(-1, 1, 1).type_as(token_subword_index)
        token_index = torch.arange(num_tokens).view(1, -1, 1).type_as(token_subword_index)
        _, num_total_subwords, hidden_size = encoded_layers.size()
        expanded_encoded_layers = encoded_layers.unsqueeze(1).expand(
            batch_size, num_tokens, num_total_subwords, hidden_size)
        # [batch_size, num_tokens, num_subwords, hidden_size]
        token_reprs = expanded_encoded_layers[batch_index, token_index, token_subword_index]
        subword_pad_mask = token_subword_index.eq(0).unsqueeze(3).expand(
            batch_size, num_tokens, num_subwords, hidden_size)
        token_reprs.masked_fill_(subword_pad_mask, 0)
        # [batch_size, num_tokens, hidden_size]
        sum_token_reprs = torch.sum(token_reprs, dim=2)
        # [batch_size, num_tokens]
        num_valid_subwords = token_subword_index.ne(0).sum(dim=2)
        pad_mask = num_valid_subwords.eq(0).long()
        # Add ones to arrays where there is no valid subword.
        divisor = (num_valid_subwords + pad_mask).unsqueeze(2).type_as(sum_token_reprs)
        # [batch_size, num_tokens, hidden_size]
        avg_token_reprs = sum_token_reprs / divisor
        return avg_token_reprs

    def max_pooling(self, encoded_layers, token_subword_index):
        batch_size, num_tokens, num_subwords = token_subword_index.size()
        batch_index = torch.arange(batch_size).view(-1, 1, 1).type_as(token_subword_index)
        token_index = torch.arange(num_tokens).view(1, -1, 1).type_as(token_subword_index)
        _, num_total_subwords, hidden_size = encoded_layers.size()
        expanded_encoded_layers = encoded_layers.unsqueeze(1).expand(
            batch_size, num_tokens, num_total_subwords, hidden_size)
        # [batch_size, num_tokens, num_subwords, hidden_size]
        token_reprs = expanded_encoded_layers[batch_index, token_index, token_subword_index]
        subword_pad_mask = token_subword_index.eq(0).unsqueeze(3).expand(
            batch_size, num_tokens, num_subwords, hidden_size)
        token_reprs.masked_fill_(subword_pad_mask, -float('inf'))
        # [batch_size, num_tokens, hidden_size]
        max_token_reprs, _ = torch.max(token_reprs, dim=2)
        # [batch_size, num_tokens]
        num_valid_subwords = token_subword_index.ne(0).sum(dim=2)
        pad_mask = num_valid_subwords.eq(0).unsqueeze(2).expand(
            batch_size, num_tokens, hidden_size)
        max_token_reprs.masked_fill(pad_mask, 0)
        return max_token_reprs


==> appendix/sm/code/parser/data.py <==
import random
import torch
from torch import nn
import numpy as np
from AMRGraph import AMRGraph
from extract import read_file

PAD, UNK, DUM, NIL, END, CLS = '<PAD>', '<UNK>', '<DUMMY>', '<NULL>', '<END>', '<CLS>'
GPU_SIZE = 12000 # okay for 8G memory

class Vocab(object):
    def __init__(self, filename, min_occur_cnt, specials = None):
        idx2token = [PAD, UNK] + (specials if specials is not None else [])
        self._priority = dict()
        num_tot_tokens = 0
        num_vocab_tokens = 0
        for line in open(filename).readlines():
            try:
                token, cnt = line.rstrip('\n').split('\t')
                cnt = int(cnt)
                num_tot_tokens += cnt
            except:
                print(line)
            if cnt >= min_occur_cnt:
                idx2token.append(token)
                num_vocab_tokens += cnt
            self._priority[token] = int(cnt)
        self.coverage = num_vocab_tokens/num_tot_tokens
        self._token2idx = dict(zip(idx2token, range(len(idx2token))))
        self._idx2token = idx2token
        self._padding_idx = self._token2idx[PAD]
        self._unk_idx = self._token2idx[UNK]
    
    def priority(self, x):
        return self._priority.get(x, 0)
    
    @property
    def size(self):
        return len(self._idx2token)

    @property
    def unk_idx(self):
        return self._unk_idx

    @property
    def padding_idx(self):
        return self._padding_idx

    def idx2token(self, x):
        if isinstance(x, list):
            return [self.idx2token(i) for i in x]
        return self._idx2token[x]

    def token2idx(self, x):
        if isinstance(x, list):
            return [self.token2idx(i) for i in x]
        return self._token2idx.get(x, self.unk_idx)

def ListsToTensor(xs, vocab=None, local_vocabs=None, unk_rate=0.):
    pad = vocab.padding_idx if vocab else 0
    
    def toIdx(w, i):
        if vocab is None:
            return w
        if isinstance(w, list):
            return [toIdx(_, i) for _ in w]
        if random.random() < unk_rate:
            return vocab.unk_idx
        if local_vocabs is not None:
            local_vocab = local_vocabs[i]
            if (local_vocab is not None) and (w in local_vocab):
                return local_vocab[w]
        return vocab.token2idx(w)

    max_len = max(len(x) for x in xs)
    ys = []
    for i, x in enumerate(xs):
        y = toIdx(x, i) + [pad]*(max_len-len(x))
        ys.append(y)
    data = np.transpose(np.array(ys))
    return data

def ListsofStringToTensor(xs, vocab, max_string_len=20):
    max_len = max(len(x) for x in xs)
    ys = []
    for x in xs:
        y = x + [PAD]*(max_len -len(x))
        zs = []
        for z in y:
            z = list(z[:max_string_len])
            zs.append(vocab.token2idx([CLS]+z+[END]) + [vocab.padding_idx]*(max_string_len - len(z)))
        ys.append(zs)

    data = np.transpose(np.array(ys), (1, 0, 2))
    return data

def ArraysToTensor(xs):
    "list of numpy array, each has the same demonsionality"
    x = np.array([ list(x.shape) for x in xs])
    shape = [len(xs)] + list(x.max(axis = 0))
    data = np.zeros(shape, dtype=np.int)
    for i, x in enumerate(xs):
        slicing_shape = list(x.shape)
        slices = tuple([slice(i, i+1)]+[slice(0, x) for x in slicing_shape])
        data[slices] = x
    #tensor = torch.from_numpy(data).long()
    return data

def batchify(data, vocabs, unk_rate=0.):
    _tok = ListsToTensor([ [CLS]+x['tok'] for x in data], vocabs['tok'], unk_rate=unk_rate)
    _lem = ListsToTensor([ [CLS]+x['lem'] for x in data], vocabs['lem'], unk_rate=unk_rate)
    _pos = ListsToTensor([ [CLS]+x['pos'] for x in data], vocabs['pos'], unk_rate=unk_rate)
    _ner = ListsToTensor([ [CLS]+x['ner'] for x in data], vocabs['ner'], unk_rate=unk_rate)
    _word_char = ListsofStringToTensor([ [CLS]+x['tok'] for x in data], vocabs['word_char'])

    local_token2idx = [x['token2idx'] for x in data]
    local_idx2token = [x['idx2token'] for x in data]
    _cp_seq = ListsToTensor([ x['cp_seq'] for x in data], vocabs['predictable_concept'], local_token2idx)
    _mp_seq = ListsToTensor([ x['mp_seq'] for x in data], vocabs['predictable_concept'], local_token2idx)

    concept, edge = [], []
    for x in data:
        amr = x['amr']
        concept_i, edge_i, _ = amr.root_centered_sort(vocabs['rel'].priority)
        concept.append(concept_i)
        edge.append(edge_i)

    augmented_concept = [[DUM]+x+[END] for x in concept]

    _concept_in = ListsToTensor(augmented_concept, vocabs['concept'], unk_rate=unk_rate)[:-1]
    _concept_char_in = ListsofStringToTensor(augmented_concept, vocabs['concept_char'])[:-1]
    _concept_out = ListsToTensor(augmented_concept, vocabs['predictable_concept'], local_token2idx)[1:]

    out_conc_len, bsz = _concept_out.shape
    _rel = np.full((1+out_conc_len, bsz, out_conc_len), vocabs['rel'].token2idx(PAD))
    # v: [<dummy>, concept_0, ..., concept_l, ..., concept_{n-1}, <end>] u: [<dummy>, concept_0, ..., concept_l, ..., concept_{n-1}]
    
    for bidx, (x, y) in enumerate(zip(edge, concept)):
        for l, _ in enumerate(y):
            if l > 0:
                # l=1 => pos=l+1=2
                _rel[l+1, bidx, 1:l+1] = vocabs['rel'].token2idx(NIL)
        for v, u, r in x:
            r = vocabs['rel'].token2idx(r)
            _rel[v+1, bidx, u+1] = r

    ret = {'lem':_lem, 'tok':_tok, 'pos':_pos, 'ner':_ner, 'word_char':_word_char, \
           'copy_seq': np.stack([_cp_seq, _mp_seq], -1), \
           'local_token2idx':local_token2idx, 'local_idx2token': local_idx2token, \
           'concept_in':_concept_in, 'concept_char_in':_concept_char_in, \
           'concept_out':_concept_out, 'rel':_rel}

    bert_tokenizer = vocabs.get('bert_tokenizer', None) 
    if bert_tokenizer is not None:
        ret['bert_token'] = ArraysToTensor([ x['bert_token'] for x in data])
        ret['token_subword_index'] = ArraysToTensor([ x['token_subword_index'] for x in data])
    return ret
    
class DataLoader(object):
    def __init__(self, vocabs, lex_map, filename, batch_size, for_train):
        self.data = []
        bert_tokenizer = vocabs.get('bert_tokenizer', None)
        for amr, token, lemma, pos, ner in zip(*read_file(filename)):
            if for_train:
                _, _, not_ok = amr.root_centered_sort()
                if not_ok:
                    continue
            cp_seq, mp_seq, token2idx, idx2token = lex_map.get_concepts(lemma, token, vocabs['predictable_concept']) 
            datum = {'amr':amr, 'tok':token, 'lem':lemma, 'pos':pos, 'ner':ner, \
                     'cp_seq':cp_seq, 'mp_seq':mp_seq,\
                     'token2idx':token2idx, 'idx2token':idx2token}
            if bert_tokenizer is not None:
                bert_token, token_subword_index = bert_tokenizer.tokenize(token)
                datum['bert_token'] = bert_token
                datum['token_subword_index'] = token_subword_index


            self.data.append(datum)
        print ("Get %d AMRs from %s"%(len(self.data), filename))
        self.vocabs = vocabs
        self.batch_size = batch_size
        self.train = for_train
        self.unk_rate = 0.

    def set_unk_rate(self, x):
        self.unk_rate = x

    def __iter__(self):
        idx = list(range(len(self.data)))
        
        if self.train:
            random.shuffle(idx)
            idx.sort(key = lambda x: len(self.data[x]['tok']) + len(self.data[x]['amr']))

        batches = []
        num_tokens, data = 0, []
        for i in idx:
            num_tokens += len(self.data[i]['tok']) + len(self.data[i]['amr'])
            data.append(self.data[i])
            if num_tokens >= self.batch_size:
                sz = len(data)* (2 + max(len(x['tok']) for x in data) + max(len(x['amr']) for x in data))
                if sz > GPU_SIZE:
                    # because we only have limited GPU memory
                    batches.append(data[:len(data)//2])
                    data = data[len(data)//2:]
                batches.append(data)
                num_tokens, data = 0, []
        if data:
            batches.append(data)

        if self.train:
            random.shuffle(batches)

        for batch in batches:
            yield batchify(batch, self.vocabs, self.unk_rate)


==> appendix/sm/code/parser/decoder.py <==
import torch
from torch import nn
import torch.nn.functional as F
from torch.nn import Parameter
from data import NIL, PAD
from utils import compute_f_by_tensor
from transformer import MultiheadAttention, Transformer, TiedTransformer

from utils import label_smoothed_nll_loss

class ArcGenerator(nn.Module):
    def __init__(self, vocabs, embed_dim, ff_embed_dim, num_heads, dropout):
        super(ArcGenerator, self).__init__()
        self.vocabs = vocabs
        self.arc_layer = MultiheadAttention(embed_dim, num_heads, dropout, weights_dropout=False)
        self.arc_layer_norm = nn.LayerNorm(embed_dim)
        self.fc1 = nn.Linear(embed_dim, ff_embed_dim)
        self.fc2 = nn.Linear(ff_embed_dim, embed_dim)
        self.ff_layer_norm = nn.LayerNorm(embed_dim)
        self.dropout = dropout

    def forward(self, outs, graph_state, graph_padding_mask, attn_mask, target_rel=None, work=False):
        x, arc_weight = self.arc_layer(outs, graph_state, graph_state,
                                       key_padding_mask=graph_padding_mask,
                                       attn_mask=attn_mask,
                                       need_weights='max')
        x = F.dropout(x, p=self.dropout, training=self.training)
        x = self.arc_layer_norm(outs + x)
        residual = x
        x = F.relu(self.fc1(x))
        x = F.dropout(x, p=self.dropout, training=self.training)
        x = self.fc2(x)
        x = F.dropout(x, p=self.dropout, training=self.training)
        outs = self.ff_layer_norm(residual + x)

        if work:
            arc_ll = torch.log(arc_weight+1e-12)
            return arc_ll, outs
        target_arc = torch.ne(target_rel, self.vocabs['rel'].token2idx(NIL)) # 0 or 1
        arc_mask = torch.eq(target_rel, self.vocabs['rel'].token2idx(PAD))
        pred = torch.ge(arc_weight, 0.5)
        if not self.training:
            print ('arc p %.3f r %.3f f %.3f'%compute_f_by_tensor(pred, target_arc, arc_mask))
        arc_loss = F.binary_cross_entropy(arc_weight, target_arc.float(), reduction='none')
        arc_loss = arc_loss.masked_fill_(arc_mask, 0.).sum((0, 2))
        return arc_loss, outs

class ConceptGenerator(nn.Module):
    def __init__(self, vocabs, embed_dim, ff_embed_dim, conc_size, dropout):
        super(ConceptGenerator, self).__init__()
        self.alignment_layer = MultiheadAttention(embed_dim, 1, dropout, weights_dropout=False)
        self.alignment_layer_norm = nn.LayerNorm(embed_dim)
        self.fc1 = nn.Linear(embed_dim, ff_embed_dim)
        self.fc2 = nn.Linear(ff_embed_dim, embed_dim)
        self.ff_layer_norm = nn.LayerNorm(embed_dim)
        self.transfer = nn.Linear(embed_dim, conc_size)
        self.generator = nn.Linear(conc_size, vocabs['predictable_concept'].size)
        self.diverter = nn.Linear(conc_size, 3)
        self.vocabs = vocabs
        self.dropout = dropout
        self.reset_parameters()

    def reset_parameters(self):
        nn.init.normal_(self.transfer.weight, std=0.02)
        nn.init.normal_(self.diverter.weight, std=0.02)
        nn.init.normal_(self.generator.weight, std=0.02) 
        nn.init.constant_(self.diverter.bias, 0.)
        nn.init.constant_(self.transfer.bias, 0.)
        nn.init.constant_(self.generator.bias, 0.)

    def forward(self, outs, snt_state, snt_padding_mask, copy_seq,
                target=None, work=False):
        x, alignment_weight = self.alignment_layer(outs, snt_state, snt_state,
                                                    key_padding_mask=snt_padding_mask,
                                                    need_weights='one')
        x = F.dropout(x, p=self.dropout, training=self.training)
        x = self.alignment_layer_norm(outs + x)
        residual = x
        x = F.relu(self.fc1(x))
        x = F.dropout(x, p=self.dropout, training=self.training)
        x = self.fc2(x)
        x = F.dropout(x, p=self.dropout, training=self.training)
        outs = self.ff_layer_norm(residual + x)

        seq_len, bsz, _ = outs.size()
        outs_concept = torch.tanh(self.transfer(outs))
        outs_concept = F.dropout(outs_concept, p=self.dropout, training=self.training)

        gen_gate, map_gate, copy_gate = F.softmax(self.diverter(outs_concept), -1).chunk(3, dim=-1)
        copy_gate = torch.cat([copy_gate, map_gate], -1)
        
        probs = gen_gate * F.softmax(self.generator(outs_concept), -1)

        tot_ext = 1 + copy_seq.max().item()
        vocab_size = probs.size(-1)

        if tot_ext - vocab_size > 0:
            ext_probs = probs.new_zeros((1, 1, tot_ext - vocab_size)).expand(seq_len, bsz, -1)
            probs = torch.cat([probs, ext_probs], -1)
        #copy_seq: src_len x bsz x 2
        #copy_gate: tgt_len x bsz x 2
        #alignment_weight: tgt_len x bsz x src_len
        #index: tgt_len x bsz x (src_len x 2)
        index = copy_seq.transpose(0, 1).contiguous().view(1, bsz, -1).expand(seq_len, -1, -1)
        copy_probs = (copy_gate.unsqueeze(2) * alignment_weight.unsqueeze(-1)).view(seq_len, bsz, -1)
        probs = probs.scatter_add_(-1, index, copy_probs)
        ll = torch.log(probs + 1e-12)
        
        if work:
            return ll, outs

        if not self.training:
            _, pred = torch.max(ll, -1)
            total_concepts = torch.ne(target, self.vocabs['predictable_concept'].padding_idx)
            acc = torch.eq(pred, target).masked_select(total_concepts).float().sum().item()
            tot = total_concepts.sum().item()
            print ('conc acc', acc/tot)

        concept_loss = -ll.gather(dim=-1, index=target.unsqueeze(-1)).squeeze(-1)
        concept_mask = torch.eq(target, self.vocabs['predictable_concept'].padding_idx)
        concept_loss = concept_loss.masked_fill_(concept_mask, 0.).sum(0)
        return concept_loss, outs

class RelationGenerator(nn.Module):

    def __init__(self, vocabs, embed_dim, rel_size, dropout):
        super(RelationGenerator, self).__init__()
        self.vocabs = vocabs
        self.transfer_head = nn.Linear(embed_dim, rel_size)
        self.transfer_dep = nn.Linear(embed_dim, rel_size)

        self.proj = nn.Linear(rel_size+1, vocabs['rel'].size*(rel_size+1))
        self.dropout = dropout
        self.reset_parameters()

    def reset_parameters(self):
        nn.init.normal_(self.transfer_head.weight, std=0.02)
        nn.init.normal_(self.transfer_dep.weight, std=0.02)
        nn.init.normal_(self.proj.weight, std=0.02)

        nn.init.constant_(self.proj.bias, 0.)
        nn.init.constant_(self.transfer_head.bias, 0.)
        nn.init.constant_(self.transfer_dep.bias, 0.)

    def forward(self, outs, graph_state, target_rel=None, work=False):

        def get_scores(dep, head):
            head = torch.tanh(self.transfer_head(head))
            dep = torch.tanh(self.transfer_dep(dep))

            head = F.dropout(head, p=self.dropout, training=self.training)
            dep = F.dropout(dep, p=self.dropout, training=self.training)

            dep_num, bsz, _ = dep.size()
            head_num = head.size(0)

            bias_dep = dep.new_ones((dep_num, bsz, 1))
            bias_head = head.new_ones((head_num, bsz, 1))

            # seq_len x bsz x dim
            dep = torch.cat([dep, bias_dep], 2)
            head = torch.cat([head, bias_head], 2)

            #bsz x dep_num x vocab_size x dim 
            dep = self.proj(dep).view(dep_num, bsz, self.vocabs['rel'].size, -1).transpose(0, 1).contiguous()
            #bsz x dim x head_num
            head = head.permute(1, 2, 0)

            #bsz x dep_num x vocab_size x head_num
            scores = torch.bmm(dep.view(bsz, dep_num*self.vocabs['rel'].size, -1), head).view(bsz, dep_num, self.vocabs['rel'].size, head_num)
            return scores

        scores = get_scores(outs, graph_state).permute(1, 0, 3, 2).contiguous()

        dep_num, bsz, _ = outs.size()
        head_num = graph_state.size(0)
        log_probs = F.log_softmax(scores, dim=-1)
        _, rel = torch.max(log_probs, -1)
        if work:
            #dep_num x bsz x head x vocab
            return log_probs

        rel_mask = torch.eq(target_rel, self.vocabs['rel'].token2idx(NIL)) + torch.eq(target_rel, self.vocabs['rel'].token2idx(PAD))
        rel_acc = (torch.eq(rel, target_rel).float().masked_fill_(rel_mask, 0.)).sum().item()
        rel_tot =  rel_mask.numel() - rel_mask.float().sum().item()
        if not self.training:
            print ('rel acc %.3f'%(rel_acc / rel_tot))
        rel_loss = label_smoothed_nll_loss(log_probs.view(-1, self.vocabs['rel'].size), target_rel.view(-1), 0.).view(dep_num, bsz, head_num)
        rel_loss = rel_loss.masked_fill_(rel_mask, 0.).sum((0, 2))
        return rel_loss

class DecodeLayer(nn.Module):

    def __init__(self, vocabs, inference_layers, embed_dim, ff_embed_dim, num_heads, conc_size, rel_size, dropout):
        super(DecodeLayer, self).__init__()
        self.inference_layers = inference_layers
        self.arc_generator = ArcGenerator(vocabs, embed_dim, ff_embed_dim, num_heads, dropout)
        self.concept_generator = ConceptGenerator(vocabs, embed_dim, ff_embed_dim, conc_size, dropout)
        self.relation_generator = RelationGenerator(vocabs, embed_dim, rel_size, dropout)
        self.dropout = dropout
        self.vocabs = vocabs

    def forward(self, probe, snt_state, graph_state,
                snt_padding_mask, graph_padding_mask, attn_mask,
                copy_seq, target=None, target_rel=None,
                work=False):
        # probe: tgt_len x bsz x embed_dim
        # snt_state, graph_state: seq_len x bsz x embed_dim

        outs = F.dropout(probe, p=self.dropout, training=self.training)

        if work:
            for i in range(self.inference_layers):
                arc_ll, outs = self.arc_generator(outs, graph_state, graph_padding_mask, attn_mask, work=True)
                concept_ll, outs = self.concept_generator(outs, snt_state, snt_padding_mask, copy_seq, work=True)
            rel_ll = self.relation_generator(outs, graph_state, work=True)
            return concept_ll, arc_ll, rel_ll


        arc_losses, concept_losses, rel_losses = [], [], []
        for i in range(self.inference_layers):
            arc_loss, outs = self.arc_generator(outs, graph_state, graph_padding_mask, attn_mask, target_rel=target_rel, work=False)
            concept_loss, outs = self.concept_generator(outs, snt_state, snt_padding_mask, copy_seq, target=target, work=False)
            arc_losses.append(arc_loss)
            concept_losses.append(concept_loss)
        rel_loss = self.relation_generator(outs, graph_state, target_rel=target_rel, work=False)
        arc_loss = arc_losses[-1] #torch.stack(arc_losses).mean(0)
        concept_loss = concept_losses[-1] #torch.stack(concept_losses).mean(0)
        return concept_loss, arc_loss, rel_loss


==> appendix/sm/code/parser/encoder.py <==
import numpy as np

import torch
from torch import nn
import torch.nn.functional as F
from transformer import Embedding
import re

def AMREmbedding(vocab, embedding_dim, pretrained_file=None, amr=False, dump_file=None):
    if pretrained_file is None:
        return Embedding(vocab.size, embedding_dim, vocab.padding_idx)

    tokens_to_keep = set()
    for idx in range(vocab.size):
        token = vocab.idx2token(idx)
        # TODO: Is there a better way to do this? Currently we have a very specific 'amr' param.
        if amr:
            token = re.sub(r'-\d\d$', '', token)
        tokens_to_keep.add(token)

    embeddings = {}
 
    if dump_file is not None:
        fo = open(dump_file, 'w', encoding='utf8')

    with open(pretrained_file, encoding='utf8') as embeddings_file:
        for line in embeddings_file.readlines():    
            fields = line.rstrip().split(' ')
            if len(fields) - 1 != embedding_dim:
                continue
            token = fields[0]
            if token in tokens_to_keep:
                if dump_file is not None:
                    fo.write(line)
                vector = np.asarray(fields[1:], dtype='float32')
                embeddings[token] = vector

    if dump_file is not None:
        fo.close()

    all_embeddings = np.asarray(list(embeddings.values()))
    print ('pretrained', all_embeddings.shape)
    embeddings_mean = float(np.mean(all_embeddings))
    embeddings_std = float(np.std(all_embeddings))


    all_embeddings -= embeddings_mean
    all_embeddings /= embeddings_std
    all_embeddings *= 0.02
    embeddings_mean = float(np.mean(all_embeddings))
    embeddings_std = float(np.std(all_embeddings))
    print (embeddings_mean, embeddings_std)
    # Now we initialize the weight matrix for an embedding layer, starting with random vectors,
    # then filling in the word vectors we just read.
    embedding_matrix = torch.FloatTensor(vocab.size, embedding_dim).normal_(embeddings_mean,
                                                                            embeddings_std)

    for i in range(vocab.size):
        token = vocab.idx2token(i)

        # If we don't have a pre-trained vector for this word, we'll just leave this row alone,
        # so the word has a random initialization.
        if token in embeddings:
            embedding_matrix[i] = torch.FloatTensor(embeddings[token])
        else:
            if amr:
                normalized_token = re.sub(r'-\d\d$', '', token)
                if normalized_token in embeddings:
                    embedding_matrix[i] = torch.FloatTensor(embeddings[normalized_token])
    embedding_matrix[vocab.padding_idx].fill_(0.)

    return nn.Embedding.from_pretrained(embedding_matrix, freeze=False)

class WordEncoder(nn.Module):
    def __init__(self, vocabs, char_dim, word_dim, pos_dim, ner_dim,
        embed_dim, filters, char2word_dim, dropout, pretrained_file=None):
        super(WordEncoder, self).__init__()
        self.char_embed = AMREmbedding(vocabs['word_char'], char_dim)
        self.char2word = CNNEncoder(filters, char_dim, char2word_dim)
        self.lem_embed = AMREmbedding(vocabs['lem'], word_dim, pretrained_file)

        if pos_dim > 0:
            self.pos_embed = AMREmbedding(vocabs['pos'], pos_dim)
        else:
            self.pos_embed = None
        if ner_dim > 0:
            self.ner_embed = AMREmbedding(vocabs['ner'], ner_dim)
        else:
            self.ner_embed = None

        tot_dim = word_dim + pos_dim + ner_dim + char2word_dim
        
        self.out_proj = nn.Linear(tot_dim, embed_dim)
        self.dropout = dropout
        self.reset_parameters()

    def reset_parameters(self):
        nn.init.normal_(self.out_proj.weight, std=0.02)
        nn.init.constant_(self.out_proj.bias, 0.)

    def forward(self, char_input, tok_input, lem_input, pos_input, ner_input):
        # char: seq_len x bsz x word_len
        # word, pos, ner: seq_len x bsz
        seq_len, bsz, _ = char_input.size()
        char_repr = self.char_embed(char_input.view(seq_len * bsz, -1))
        char_repr = self.char2word(char_repr).view(seq_len, bsz, -1)

        lem_repr = self.lem_embed(lem_input)
        reprs = [char_repr, lem_repr]

        if self.pos_embed is not None:
            pos_repr = self.pos_embed(pos_input)
            reprs.append(pos_repr)
        
        if self.ner_embed is not None:
            ner_repr = self.ner_embed(ner_input)
            reprs.append(ner_repr)

        word = F.dropout(torch.cat(reprs, -1), p=self.dropout, training=self.training)
        word = self.out_proj(word)
        return word

class ConceptEncoder(nn.Module):
    def __init__(self, vocabs, char_dim, concept_dim, embed_dim, filters, char2concept_dim, dropout, pretrained_file=None):
        super(ConceptEncoder, self).__init__()
        self.char_embed = AMREmbedding(vocabs['concept_char'], char_dim)
        self.concept_embed = AMREmbedding(vocabs['concept'], concept_dim, pretrained_file, amr=True)
        self.char2concept = CNNEncoder(filters, char_dim, char2concept_dim)
        self.vocabs = vocabs
        tot_dim = char2concept_dim + concept_dim
        self.out_proj = nn.Linear(tot_dim, embed_dim)
        self.char_dim = char_dim
        self.concept_dim = concept_dim
        self.dropout = dropout

        self.reset_parameters()

    def reset_parameters(self):
        nn.init.normal_(self.out_proj.weight, std=0.02)
        nn.init.constant_(self.out_proj.bias, 0.)

    def forward(self, char_input, concept_input):

        seq_len, bsz, _ = char_input.size()
        char_repr = self.char_embed(char_input.view(seq_len * bsz, -1))
        char_repr = self.char2concept(char_repr).view(seq_len, bsz, -1)
        concept_repr = self.concept_embed(concept_input)

        concept = F.dropout(torch.cat([char_repr,concept_repr], -1), p=self.dropout, training=self.training)
        concept = self.out_proj(concept)
        return concept


class CNNEncoder(nn.Module):
    def __init__(self, filters, input_dim, output_dim, highway_layers=1):
        super(CNNEncoder, self).__init__()
        self.convolutions = nn.ModuleList()
        for width, out_c in filters:
            self.convolutions.append(nn.Conv1d(input_dim, out_c, kernel_size=width))
        final_dim = sum(f[1] for f in filters)
        self.highway = Highway(final_dim, highway_layers)
        self.out_proj = nn.Linear(final_dim, output_dim)
        self.reset_parameters()

    def reset_parameters(self):
        nn.init.normal_(self.out_proj.weight, std=0.02)
        nn.init.constant_(self.out_proj.bias, 0.)

    def forward(self, input):
        # input: batch_size x seq_len x input_dim
        x  = input.transpose(1, 2)
        conv_result = []
        for i, conv in enumerate(self.convolutions):
            y = conv(x)
            y, _ = torch.max(y, -1)
            y = F.relu(y)
            conv_result.append(y)

        conv_result = torch.cat(conv_result, dim=-1)
        conv_result = self.highway(conv_result)
        return self.out_proj(conv_result) #  batch_size x output_dim

class Highway(nn.Module):
    def __init__(self, input_dim, layers):
        super(Highway, self).__init__()
        self.input_dim = input_dim
        self.layers = nn.ModuleList([nn.Linear(input_dim, input_dim * 2)
                                     for _ in range(layers)])
        self.reset_parameters()

    def reset_parameters(self):
        for layer in self.layers:
            nn.init.normal_(layer.weight, std=0.02)
            nn.init.constant_(layer.bias[self.input_dim:], 1)
            nn.init.constant_(layer.bias[:self.input_dim], 0)

    def forward(self, x):
        for layer in self.layers:
            new_x = layer(x)
            new_x, gate = new_x.chunk(2, dim=-1)
            new_x = F.relu(new_x)
            gate = torch.sigmoid(gate)
            x = gate * x + (1 - gate) * new_x
        return x

if __name__ == "__main__":
    from data import Vocab, CLS, DUM, END
    vocab= Vocab('../data/AMR/amr_1.0_reca/lem_vocab', 3, [CLS])
    embed = AMREmbedding(vocab, 300, pretrained_file='../data/glove.840B.300d.txt', dump_file='../data/AMR/amr_1.0_reca/glove_lem_embed')
    vocab = Vocab('../data/AMR/amr_1.0_reca/concept_vocab', 3, [DUM, END])
    embed = AMREmbedding(vocab, 300, pretrained_file='../data/glove.840B.300d.txt', amr=True, dump_file='../data/AMR/amr_1.0_reca/glove_concept_embed')



==> appendix/sm/code/parser/extract.py <==
#!/usr/bin/env python
# coding: utf-8
from smatch import AMR
from AMRGraph import AMRGraph, number_regexp
from collections import Counter
import json, re
from AMRGraph import  _is_abs_form 
class AMRIO:

    def __init__(self):
        pass

    @staticmethod
    def read(file_path):
        with open(file_path, encoding='utf-8') as f:
            for line in f:
                line = line.rstrip()
                if line.startswith('# ::id '):
                    amr_id = line[len('# ::id '):]
                elif line.startswith('# ::snt '):
                    sentence = line[len('# ::snt '):]
                elif line.startswith('# ::tokens '):
                    tokens = json.loads(line[len('# ::tokens '):])
                elif line.startswith('# ::lemmas '):
                    lemmas = json.loads(line[len('# ::lemmas '):])
                    lemmas = [ le if _is_abs_form(le) else le.lower() for le in lemmas]
                elif line.startswith('# ::pos_tags '):
                    pos_tags = json.loads(line[len('# ::pos_tags '):])
                elif line.startswith('# ::ner_tags '):
                    ner_tags = json.loads(line[len('# ::ner_tags '):])
                elif line.startswith('# ::abstract_map '):
                    abstract_map = json.loads(line[len('# ::abstract_map '):])
                    graph_line = AMR.get_amr_line(f)
                    amr = AMR.parse_AMR_line(graph_line)
                    myamr = AMRGraph(amr)
                    yield tokens, lemmas, pos_tags, ner_tags, myamr

class LexicalMap(object):


    # build our lexical mapping (from token/lemma to concept), useful for copy mechanism.
    def __init__(self):
        pass

    #cp_seq, mp_seq, token2idx, idx2token = lex_map.get(lemma, token, vocabs['predictable_concept'])
    def get_concepts(self, lem, tok, vocab=None):
        cp_seq, mp_seq = [], []
        new_tokens = set()
        for le, to in zip(lem, tok):
            cp_seq.append(le+'_')
            mp_seq.append(le)

        if vocab is None:
            return cp_seq, mp_seq

        for cp, mp in zip(cp_seq, mp_seq):
            if vocab.token2idx(cp) == vocab.unk_idx:
                new_tokens.add(cp)
            if vocab.token2idx(mp) == vocab.unk_idx:
                new_tokens.add(mp)
        nxt = vocab.size
        token2idx, idx2token = dict(), dict()
        for x in new_tokens:
            token2idx[x] = nxt
            idx2token[nxt] = x
            nxt += 1
        return cp_seq, mp_seq, token2idx, idx2token


def read_file(filename):
    # read preprocessed amr file
    token, lemma, pos, ner, amrs = [], [], [], [], []
    for _tok, _lem, _pos, _ner, _myamr in AMRIO.read(filename):
        token.append(_tok)
        lemma.append(_lem)
        pos.append(_pos)
        ner.append(_ner)
        amrs.append(_myamr)
    print ('read from %s, %d amrs'%(filename, len(token)))
    return amrs, token, lemma, pos, ner

def make_vocab(batch_seq, char_level=False):
    cnt = Counter()
    for seq in batch_seq:
        cnt.update(seq)
    if not char_level:
        return cnt
    char_cnt = Counter()
    for x, y in cnt.most_common():
        for ch in list(x):
            char_cnt[ch] += y
    return cnt, char_cnt


def write_vocab(vocab, path):
    with open(path, 'w') as fo:
        for x, y in vocab.most_common():
            fo.write('%s\t%d\n'%(x,y))

import argparse
def parse_config():
    parser = argparse.ArgumentParser()
    parser.add_argument('--train_data', type=str)
    return parser.parse_args()

if __name__ == "__main__":
    args = parse_config()
    amrs, token, lemma, pos, ner = read_file(args.train_data)
    lexical_map = LexicalMap()

    # collect concepts and relations
    conc = []
    rel = []
    predictable_conc = []
    for i in range(10):
        # run 10 times random sort to get the priorities of different types of edges
        for amr, lem, tok in zip(amrs, lemma, token):
            concept, edge, not_ok = amr.root_centered_sort()
            lexical_concepts = set()
            cp_seq, mp_seq = lexical_map.get_concepts(lem, tok)
            for lc, lm in zip(cp_seq, mp_seq):
                lexical_concepts.add(lc)
                lexical_concepts.add(lm)
            
            if i == 0:
                predictable_conc.append([ c for c in concept if c not in lexical_concepts])
                conc.append(concept)
            rel.append([e[-1] for e in edge])

    # make vocabularies
    token_vocab, token_char_vocab = make_vocab(token, char_level=True)
    lemma_vocab, lemma_char_vocab = make_vocab(lemma, char_level=True)
    pos_vocab = make_vocab(pos)
    ner_vocab = make_vocab(ner)
    conc_vocab, conc_char_vocab = make_vocab(conc, char_level=True)

    predictable_conc_vocab = make_vocab(predictable_conc)
    num_predictable_conc = sum(len(x) for x in predictable_conc)
    num_conc = sum(len(x) for x in conc)
    print ('predictable concept coverage', num_predictable_conc, num_conc, num_predictable_conc/num_conc)
    rel_vocab = make_vocab(rel)

    print ('make vocabularies')
    write_vocab(token_vocab, 'tok_vocab')
    write_vocab(token_char_vocab, 'word_char_vocab')
    write_vocab(lemma_vocab, 'lem_vocab')
    write_vocab(lemma_char_vocab, 'lem_char_vocab')
    write_vocab(pos_vocab, 'pos_vocab')
    write_vocab(ner_vocab, 'ner_vocab')
    write_vocab(conc_vocab, 'concept_vocab')
    write_vocab(conc_char_vocab, 'concept_char_vocab')
    write_vocab(predictable_conc_vocab, 'predictable_concept_vocab')
    write_vocab(rel_vocab, 'rel_vocab')


==> appendix/sm/code/parser/fast_smatch/_gain.cc <==
#include "_gain.h"

int _hash_pair(int x, int y) {
  return _HASH_PAIR(x, y);
}

int _get_0(int x) {
  return _GET_0(x);
}

int _get_1(int x) {
  return _GET_1(x);
}


int move_gain(MappingType & mapping,
    int node_id,
    int old_id,
    int new_id,
    WeightDictType & weight_dict,
    int match_num) {
  int new_mapping = _HASH_PAIR(node_id, new_id);
  int old_mapping = _HASH_PAIR(node_id, old_id);
  int saved_id = mapping[node_id];

  mapping[node_id] = new_id;
  int gain = 0;
  WeightDictType::const_iterator entry = weight_dict.find(new_mapping);
  if (entry != weight_dict.end()) {
    for (std::unordered_map<int, int>::const_iterator key = entry->second.begin();
        key != entry->second.end();
        key ++) {
      if (key->first == -1) {
        gain += key->second;
      } else if (mapping[_GET_0(key->first)] == _GET_1(key->first)) {
        gain += key->second;
      }
    }
  }

  mapping[node_id] = saved_id;
  entry = weight_dict.find(old_mapping);
  if (entry != weight_dict.end()) {
    for (std::unordered_map<int, int>::const_iterator key = entry->second.begin();
        key != entry->second.end();
        key ++) {
      if (key->first == -1) {
        gain -= key->second;
      } else if (mapping[_GET_0(key->first)] == _GET_1(key->first)) {
        gain -= key->second;
      }
    }
  }
  return gain;
}

int swap_gain(MappingType & mapping,
    int node_id1,
    int mapping_id1,
    int node_id2,
    int mapping_id2,
    WeightDictType & weight_dict,
    int match_num) {
  int saved_id1 = mapping[node_id1];
  int saved_id2 = mapping[node_id2];
  int gain = 0;

  int new_mapping1 = _HASH_PAIR(node_id1, mapping_id2);
  int new_mapping2 = _HASH_PAIR(node_id2, mapping_id1);
  int old_mapping1 = _HASH_PAIR(node_id1, mapping_id1);
  int old_mapping2 = _HASH_PAIR(node_id2, mapping_id2);

  if (node_id1 > node_id2) {
    std::swap(new_mapping1, new_mapping2);
    std::swap(old_mapping1, old_mapping2);
  }

  mapping[node_id1] = mapping_id2;
  mapping[node_id2] = mapping_id1;

  WeightDictType::const_iterator entry = weight_dict.find(new_mapping1);
  if (entry != weight_dict.end()) {
    for (std::unordered_map<int, int>::const_iterator key = entry->second.begin();
        key != entry->second.end();
        key ++) {
      if (key->first == -1) {
        gain += key->second;
      } else if (mapping[_GET_0(key->first)] == _GET_1(key->first)) {
        gain += key->second;
      }
    }
  }

  entry = weight_dict.find(new_mapping2);
  if (entry != weight_dict.end()) {
    for (std::unordered_map<int, int>::const_iterator key = entry->second.begin();
        key != entry->second.end();
        key ++) {
      if (key->first == -1) {
        gain += key->second;
        continue;
      }
      int first = _GET_0(key->first);
      if (first != node_id1 && mapping[first] == _GET_1(key->first)) {
        gain += key->second;
      }
    }
  }

  mapping[node_id1] = saved_id1;
  mapping[node_id2] = saved_id2;

  entry = weight_dict.find(old_mapping1);
  if (entry != weight_dict.end()) {
    for (std::unordered_map<int, int>::const_iterator key = entry->second.begin();
        key != entry->second.end();
        key ++) {
      if (key->first == -1) {
        gain -= key->second;
      } else if (mapping[_GET_0(key->first)] == _GET_1(key->first)) {
        gain -= key->second;
      }
    }
  }

  entry = weight_dict.find(old_mapping2);
  if (entry != weight_dict.end()) {
    for (std::unordered_map<int, int>::const_iterator key = entry->second.begin();
        key != entry->second.end();
        key ++) {
      if (key->first == -1) {
        gain -= key->second;
        continue;
      }
      int first = _GET_0(key->first);
      if (first != node_id1 && mapping[first] == _GET_1(key->first)) {
        gain -= key->second;
      }
    }
  }

  return gain;
}


==> appendix/sm/code/parser/fast_smatch/_gain.h <==
#include <iostream>
#include <vector>
#include <unordered_map>

#define _HASH_PAIR(x, y) (((x) << 14) | (y))
#define _GET_0(x) ((x) >> 14)
#define _GET_1(x) ((x) & ((1 << 14) - 1))

typedef std::unordered_map<int, std::unordered_map<int, int> > WeightDictType;
typedef std::vector<int> MappingType;

int _hash_pair(int x, int y);

int _get_0(int x);

int _get_1(int x);

int move_gain(MappingType & mapping,
    int node_id,
    int old_id,
    int new_id,
    WeightDictType & weight_dict,
    int match_num);

int swap_gain(MappingType & mapping,
    int node_id1,
    int mapping_id1,
    int node_id2,
    int mapping_id2,
    WeightDictType & weight_dict,
    int match_num);



==> appendix/sm/code/parser/fast_smatch/_smatch.c <==
/* Generated by Cython 0.28.5 */

/* BEGIN: Cython Metadata
{
    "distutils": {
        "depends": [
            "_gain.h"
        ], 
        "language": "c++11", 
        "name": "_smatch", 
        "sources": [
            "_smatch.pyx", 
            "_gain.cc"
        ]
    }, 
    "module_name": "_smatch"
}
END: Cython Metadata */

#define PY_SSIZE_T_CLEAN
#include "Python.h"
#ifndef Py_PYTHON_H
    #error Python headers needed to compile C extensions, please install development version of Python.
#elif PY_VERSION_HEX < 0x02060000 || (0x03000000 <= PY_VERSION_HEX && PY_VERSION_HEX < 0x03030000)
    #error Cython requires Python 2.6+ or Python 3.3+.
#else
#define CYTHON_ABI "0_28_5"
#define CYTHON_FUTURE_DIVISION 0
#include <stddef.h>
#ifndef offsetof
  #define offsetof(type, member) ( (size_t) & ((type*)0) -> member )
#endif
#if !defined(WIN32) && !defined(MS_WINDOWS)
  #ifndef __stdcall
    #define __stdcall
  #endif
  #ifndef __cdecl
    #define __cdecl
  #endif
  #ifndef __fastcall
    #define __fastcall
  #endif
#endif
#ifndef DL_IMPORT
  #define DL_IMPORT(t) t
#endif
#ifndef DL_EXPORT
  #define DL_EXPORT(t) t
#endif
#define __PYX_COMMA ,
#ifndef HAVE_LONG_LONG
  #if PY_VERSION_HEX >= 0x02070000
    #define HAVE_LONG_LONG
  #endif
#endif
#ifndef PY_LONG_LONG
  #define PY_LONG_LONG LONG_LONG
#endif
#ifndef Py_HUGE_VAL
  #define Py_HUGE_VAL HUGE_VAL
#endif
#ifdef PYPY_VERSION
  #define CYTHON_COMPILING_IN_PYPY 1
  #define CYTHON_COMPILING_IN_PYSTON 0
  #define CYTHON_COMPILING_IN_CPYTHON 0
  #undef CYTHON_USE_TYPE_SLOTS
  #define CYTHON_USE_TYPE_SLOTS 0
  #undef CYTHON_USE_PYTYPE_LOOKUP
  #define CYTHON_USE_PYTYPE_LOOKUP 0
  #if PY_VERSION_HEX < 0x03050000
    #undef CYTHON_USE_ASYNC_SLOTS
    #define CYTHON_USE_ASYNC_SLOTS 0
  #elif !defined(CYTHON_USE_ASYNC_SLOTS)
    #define CYTHON_USE_ASYNC_SLOTS 1
  #endif
  #undef CYTHON_USE_PYLIST_INTERNALS
  #define CYTHON_USE_PYLIST_INTERNALS 0
  #undef CYTHON_USE_UNICODE_INTERNALS
  #define CYTHON_USE_UNICODE_INTERNALS 0
  #undef CYTHON_USE_UNICODE_WRITER
  #define CYTHON_USE_UNICODE_WRITER 0
  #undef CYTHON_USE_PYLONG_INTERNALS
  #define CYTHON_USE_PYLONG_INTERNALS 0
  #undef CYTHON_AVOID_BORROWED_REFS
  #define CYTHON_AVOID_BORROWED_REFS 1
  #undef CYTHON_ASSUME_SAFE_MACROS
  #define CYTHON_ASSUME_SAFE_MACROS 0
  #undef CYTHON_UNPACK_METHODS
  #define CYTHON_UNPACK_METHODS 0
  #undef CYTHON_FAST_THREAD_STATE
  #define CYTHON_FAST_THREAD_STATE 0
  #undef CYTHON_FAST_PYCALL
  #define CYTHON_FAST_PYCALL 0
  #undef CYTHON_PEP489_MULTI_PHASE_INIT
  #define CYTHON_PEP489_MULTI_PHASE_INIT 0
  #undef CYTHON_USE_TP_FINALIZE
  #define CYTHON_USE_TP_FINALIZE 0
#elif defined(PYSTON_VERSION)
  #define CYTHON_COMPILING_IN_PYPY 0
  #define CYTHON_COMPILING_IN_PYSTON 1
  #define CYTHON_COMPILING_IN_CPYTHON 0
  #ifndef CYTHON_USE_TYPE_SLOTS
    #define CYTHON_USE_TYPE_SLOTS 1
  #endif
  #undef CYTHON_USE_PYTYPE_LOOKUP
  #define CYTHON_USE_PYTYPE_LOOKUP 0
  #undef CYTHON_USE_ASYNC_SLOTS
  #define CYTHON_USE_ASYNC_SLOTS 0
  #undef CYTHON_USE_PYLIST_INTERNALS
  #define CYTHON_USE_PYLIST_INTERNALS 0
  #ifndef CYTHON_USE_UNICODE_INTERNALS
    #define CYTHON_USE_UNICODE_INTERNALS 1
  #endif
  #undef CYTHON_USE_UNICODE_WRITER
  #define CYTHON_USE_UNICODE_WRITER 0
  #undef CYTHON_USE_PYLONG_INTERNALS
  #define CYTHON_USE_PYLONG_INTERNALS 0
  #ifndef CYTHON_AVOID_BORROWED_REFS
    #define CYTHON_AVOID_BORROWED_REFS 0
  #endif
  #ifndef CYTHON_ASSUME_SAFE_MACROS
    #define CYTHON_ASSUME_SAFE_MACROS 1
  #endif
  #ifndef CYTHON_UNPACK_METHODS
    #define CYTHON_UNPACK_METHODS 1
  #endif
  #undef CYTHON_FAST_THREAD_STATE
  #define CYTHON_FAST_THREAD_STATE 0
  #undef CYTHON_FAST_PYCALL
  #define CYTHON_FAST_PYCALL 0
  #undef CYTHON_PEP489_MULTI_PHASE_INIT
  #define CYTHON_PEP489_MULTI_PHASE_INIT 0
  #undef CYTHON_USE_TP_FINALIZE
  #define CYTHON_USE_TP_FINALIZE 0
#else
  #define CYTHON_COMPILING_IN_PYPY 0
  #define CYTHON_COMPILING_IN_PYSTON 0
  #define CYTHON_COMPILING_IN_CPYTHON 1
  #ifndef CYTHON_USE_TYPE_SLOTS
    #define CYTHON_USE_TYPE_SLOTS 1
  #endif
  #if PY_VERSION_HEX < 0x02070000
    #undef CYTHON_USE_PYTYPE_LOOKUP
    #define CYTHON_USE_PYTYPE_LOOKUP 0
  #elif !defined(CYTHON_USE_PYTYPE_LOOKUP)
    #define CYTHON_USE_PYTYPE_LOOKUP 1
  #endif
  #if PY_MAJOR_VERSION < 3
    #undef CYTHON_USE_ASYNC_SLOTS
    #define CYTHON_USE_ASYNC_SLOTS 0
  #elif !defined(CYTHON_USE_ASYNC_SLOTS)
    #define CYTHON_USE_ASYNC_SLOTS 1
  #endif
  #if PY_VERSION_HEX < 0x02070000
    #undef CYTHON_USE_PYLONG_INTERNALS
    #define CYTHON_USE_PYLONG_INTERNALS 0
  #elif !defined(CYTHON_USE_PYLONG_INTERNALS)
    #define CYTHON_USE_PYLONG_INTERNALS 1
  #endif
  #ifndef CYTHON_USE_PYLIST_INTERNALS
    #define CYTHON_USE_PYLIST_INTERNALS 1
  #endif
  #ifndef CYTHON_USE_UNICODE_INTERNALS
    #define CYTHON_USE_UNICODE_INTERNALS 1
  #endif
  #if PY_VERSION_HEX < 0x030300F0
    #undef CYTHON_USE_UNICODE_WRITER
    #define CYTHON_USE_UNICODE_WRITER 0
  #elif !defined(CYTHON_USE_UNICODE_WRITER)
    #define CYTHON_USE_UNICODE_WRITER 1
  #endif
  #ifndef CYTHON_AVOID_BORROWED_REFS
    #define CYTHON_AVOID_BORROWED_REFS 0
  #endif
  #ifndef CYTHON_ASSUME_SAFE_MACROS
    #define CYTHON_ASSUME_SAFE_MACROS 1
  #endif
  #ifndef CYTHON_UNPACK_METHODS
    #define CYTHON_UNPACK_METHODS 1
  #endif
  #ifndef CYTHON_FAST_THREAD_STATE
    #define CYTHON_FAST_THREAD_STATE 1
  #endif
  #ifndef CYTHON_FAST_PYCALL
    #define CYTHON_FAST_PYCALL 1
  #endif
  #ifndef CYTHON_PEP489_MULTI_PHASE_INIT
    #define CYTHON_PEP489_MULTI_PHASE_INIT (0 && PY_VERSION_HEX >= 0x03050000)
  #endif
  #ifndef CYTHON_USE_TP_FINALIZE
    #define CYTHON_USE_TP_FINALIZE (PY_VERSION_HEX >= 0x030400a1)
  #endif
#endif
#if !defined(CYTHON_FAST_PYCCALL)
#define CYTHON_FAST_PYCCALL  (CYTHON_FAST_PYCALL && PY_VERSION_HEX >= 0x030600B1)
#endif
#if CYTHON_USE_PYLONG_INTERNALS
  #include "longintrepr.h"
  #undef SHIFT
  #undef BASE
  #undef MASK
#endif
#ifndef __has_attribute
  #define __has_attribute(x) 0
#endif
#ifndef __has_cpp_attribute
  #define __has_cpp_attribute(x) 0
#endif
#ifndef CYTHON_RESTRICT
  #if defined(__GNUC__)
    #define CYTHON_RESTRICT __restrict__
  #elif defined(_MSC_VER) && _MSC_VER >= 1400
    #define CYTHON_RESTRICT __restrict
  #elif defined (__STDC_VERSION__) && __STDC_VERSION__ >= 199901L
    #define CYTHON_RESTRICT restrict
  #else
    #define CYTHON_RESTRICT
  #endif
#endif
#ifndef CYTHON_UNUSED
# if defined(__GNUC__)
#   if !(defined(__cplusplus)) || (__GNUC__ > 3 || (__GNUC__ == 3 && __GNUC_MINOR__ >= 4))
#     define CYTHON_UNUSED __attribute__ ((__unused__))
#   else
#     define CYTHON_UNUSED
#   endif
# elif defined(__ICC) || (defined(__INTEL_COMPILER) && !defined(_MSC_VER))
#   define CYTHON_UNUSED __attribute__ ((__unused__))
# else
#   define CYTHON_UNUSED
# endif
#endif
#ifndef CYTHON_MAYBE_UNUSED_VAR
#  if defined(__cplusplus)
     template<class T> void CYTHON_MAYBE_UNUSED_VAR( const T& ) { }
#  else
#    define CYTHON_MAYBE_UNUSED_VAR(x) (void)(x)
#  endif
#endif
#ifndef CYTHON_NCP_UNUSED
# if CYTHON_COMPILING_IN_CPYTHON
#  define CYTHON_NCP_UNUSED
# else
#  define CYTHON_NCP_UNUSED CYTHON_UNUSED
# endif
#endif
#define __Pyx_void_to_None(void_result) ((void)(void_result), Py_INCREF(Py_None), Py_None)
#ifdef _MSC_VER
    #ifndef _MSC_STDINT_H_
        #if _MSC_VER < 1300
           typedef unsigned char     uint8_t;
           typedef unsigned int      uint32_t;
        #else
           typedef unsigned __int8   uint8_t;
           typedef unsigned __int32  uint32_t;
        #endif
    #endif
#else
   #include <stdint.h>
#endif
#ifndef CYTHON_FALLTHROUGH
  #if defined(__cplusplus) && __cplusplus >= 201103L
    #if __has_cpp_attribute(fallthrough)
      #define CYTHON_FALLTHROUGH [[fallthrough]]
    #elif __has_cpp_attribute(clang::fallthrough)
      #define CYTHON_FALLTHROUGH [[clang::fallthrough]]
    #elif __has_cpp_attribute(gnu::fallthrough)
      #define CYTHON_FALLTHROUGH [[gnu::fallthrough]]
    #endif
  #endif
  #ifndef CYTHON_FALLTHROUGH
    #if __has_attribute(fallthrough)
      #define CYTHON_FALLTHROUGH __attribute__((fallthrough))
    #else
      #define CYTHON_FALLTHROUGH
    #endif
  #endif
  #if defined(__clang__ ) && defined(__apple_build_version__)
    #if __apple_build_version__ < 7000000
      #undef  CYTHON_FALLTHROUGH
      #define CYTHON_FALLTHROUGH
    #endif
  #endif
#endif

#ifndef CYTHON_INLINE
  #if defined(__clang__)
    #define CYTHON_INLINE __inline__ __attribute__ ((__unused__))
  #elif defined(__GNUC__)
    #define CYTHON_INLINE __inline__
  #elif defined(_MSC_VER)
    #define CYTHON_INLINE __inline
  #elif defined (__STDC_VERSION__) && __STDC_VERSION__ >= 199901L
    #define CYTHON_INLINE inline
  #else
    #define CYTHON_INLINE
  #endif
#endif

#if CYTHON_COMPILING_IN_PYPY && PY_VERSION_HEX < 0x02070600 && !defined(Py_OptimizeFlag)
  #define Py_OptimizeFlag 0
#endif
#define __PYX_BUILD_PY_SSIZE_T "n"
#define CYTHON_FORMAT_SSIZE_T "z"
#if PY_MAJOR_VERSION < 3
  #define __Pyx_BUILTIN_MODULE_NAME "__builtin__"
  #define __Pyx_PyCode_New(a, k, l, s, f, code, c, n, v, fv, cell, fn, name, fline, lnos)\
          PyCode_New(a+k, l, s, f, code, c, n, v, fv, cell, fn, name, fline, lnos)
  #define __Pyx_DefaultClassType PyClass_Type
#else
  #define __Pyx_BUILTIN_MODULE_NAME "builtins"
  #define __Pyx_PyCode_New(a, k, l, s, f, code, c, n, v, fv, cell, fn, name, fline, lnos)\
          PyCode_New(a, k, l, s, f, code, c, n, v, fv, cell, fn, name, fline, lnos)
  #define __Pyx_DefaultClassType PyType_Type
#endif
#ifndef Py_TPFLAGS_CHECKTYPES
  #define Py_TPFLAGS_CHECKTYPES 0
#endif
#ifndef Py_TPFLAGS_HAVE_INDEX
  #define Py_TPFLAGS_HAVE_INDEX 0
#endif
#ifndef Py_TPFLAGS_HAVE_NEWBUFFER
  #define Py_TPFLAGS_HAVE_NEWBUFFER 0
#endif
#ifndef Py_TPFLAGS_HAVE_FINALIZE
  #define Py_TPFLAGS_HAVE_FINALIZE 0
#endif
#if PY_VERSION_HEX <= 0x030700A3 || !defined(METH_FASTCALL)
  #ifndef METH_FASTCALL
     #define METH_FASTCALL 0x80
  #endif
  typedef PyObject *(*__Pyx_PyCFunctionFast) (PyObject *self, PyObject *const *args, Py_ssize_t nargs);
  typedef PyObject *(*__Pyx_PyCFunctionFastWithKeywords) (PyObject *self, PyObject *const *args,
                                                          Py_ssize_t nargs, PyObject *kwnames);
#else
  #define __Pyx_PyCFunctionFast _PyCFunctionFast
  #define __Pyx_PyCFunctionFastWithKeywords _PyCFunctionFastWithKeywords
#endif
#if CYTHON_FAST_PYCCALL
#define __Pyx_PyFastCFunction_Check(func)\
    ((PyCFunction_Check(func) && (METH_FASTCALL == (PyCFunction_GET_FLAGS(func) & ~(METH_CLASS | METH_STATIC | METH_COEXIST | METH_KEYWORDS)))))
#else
#define __Pyx_PyFastCFunction_Check(func) 0
#endif
#if CYTHON_COMPILING_IN_PYPY && !defined(PyObject_Malloc)
  #define PyObject_Malloc(s)   PyMem_Malloc(s)
  #define PyObject_Free(p)     PyMem_Free(p)
  #define PyObject_Realloc(p)  PyMem_Realloc(p)
#endif
#if CYTHON_COMPILING_IN_PYSTON
  #define __Pyx_PyCode_HasFreeVars(co)  PyCode_HasFreeVars(co)
  #define __Pyx_PyFrame_SetLineNumber(frame, lineno) PyFrame_SetLineNumber(frame, lineno)
#else
  #define __Pyx_PyCode_HasFreeVars(co)  (PyCode_GetNumFree(co) > 0)
  #define __Pyx_PyFrame_SetLineNumber(frame, lineno)  (frame)->f_lineno = (lineno)
#endif
#if !CYTHON_FAST_THREAD_STATE || PY_VERSION_HEX < 0x02070000
  #define __Pyx_PyThreadState_Current PyThreadState_GET()
#elif PY_VERSION_HEX >= 0x03060000
  #define __Pyx_PyThreadState_Current _PyThreadState_UncheckedGet()
#elif PY_VERSION_HEX >= 0x03000000
  #define __Pyx_PyThreadState_Current PyThreadState_GET()
#else
  #define __Pyx_PyThreadState_Current _PyThreadState_Current
#endif
#if PY_VERSION_HEX < 0x030700A2 && !defined(PyThread_tss_create) && !defined(Py_tss_NEEDS_INIT)
#include "pythread.h"
#define Py_tss_NEEDS_INIT 0
typedef int Py_tss_t;
static CYTHON_INLINE int PyThread_tss_create(Py_tss_t *key) {
  *key = PyThread_create_key();
  return 0; // PyThread_create_key reports success always
}
static CYTHON_INLINE Py_tss_t * PyThread_tss_alloc(void) {
  Py_tss_t *key = (Py_tss_t *)PyObject_Malloc(sizeof(Py_tss_t));
  *key = Py_tss_NEEDS_INIT;
  return key;
}
static CYTHON_INLINE void PyThread_tss_free(Py_tss_t *key) {
  PyObject_Free(key);
}
static CYTHON_INLINE int PyThread_tss_is_created(Py_tss_t *key) {
  return *key != Py_tss_NEEDS_INIT;
}
static CYTHON_INLINE void PyThread_tss_delete(Py_tss_t *key) {
  PyThread_delete_key(*key);
  *key = Py_tss_NEEDS_INIT;
}
static CYTHON_INLINE int PyThread_tss_set(Py_tss_t *key, void *value) {
  return PyThread_set_key_value(*key, value);
}
static CYTHON_INLINE void * PyThread_tss_get(Py_tss_t *key) {
  return PyThread_get_key_value(*key);
}
#endif // TSS (Thread Specific Storage) API
#if CYTHON_COMPILING_IN_CPYTHON || defined(_PyDict_NewPresized)
#define __Pyx_PyDict_NewPresized(n)  ((n <= 8) ? PyDict_New() : _PyDict_NewPresized(n))
#else
#define __Pyx_PyDict_NewPresized(n)  PyDict_New()
#endif
#if PY_MAJOR_VERSION >= 3 || CYTHON_FUTURE_DIVISION
  #define __Pyx_PyNumber_Divide(x,y)         PyNumber_TrueDivide(x,y)
  #define __Pyx_PyNumber_InPlaceDivide(x,y)  PyNumber_InPlaceTrueDivide(x,y)
#else
  #define __Pyx_PyNumber_Divide(x,y)         PyNumber_Divide(x,y)
  #define __Pyx_PyNumber_InPlaceDivide(x,y)  PyNumber_InPlaceDivide(x,y)
#endif
#if CYTHON_COMPILING_IN_CPYTHON && PY_VERSION_HEX >= 0x030500A1 && CYTHON_USE_UNICODE_INTERNALS
#define __Pyx_PyDict_GetItemStr(dict, name)  _PyDict_GetItem_KnownHash(dict, name, ((PyASCIIObject *) name)->hash)
#else
#define __Pyx_PyDict_GetItemStr(dict, name)  PyDict_GetItem(dict, name)
#endif
#if PY_VERSION_HEX > 0x03030000 && defined(PyUnicode_KIND)
  #define CYTHON_PEP393_ENABLED 1
  #define __Pyx_PyUnicode_READY(op)       (likely(PyUnicode_IS_READY(op)) ?\
                                              0 : _PyUnicode_Ready((PyObject *)(op)))
  #define __Pyx_PyUnicode_GET_LENGTH(u)   PyUnicode_GET_LENGTH(u)
  #define __Pyx_PyUnicode_READ_CHAR(u, i) PyUnicode_READ_CHAR(u, i)
  #define __Pyx_PyUnicode_MAX_CHAR_VALUE(u)   PyUnicode_MAX_CHAR_VALUE(u)
  #define __Pyx_PyUnicode_KIND(u)         PyUnicode_KIND(u)
  #define __Pyx_PyUnicode_DATA(u)         PyUnicode_DATA(u)
  #define __Pyx_PyUnicode_READ(k, d, i)   PyUnicode_READ(k, d, i)
  #define __Pyx_PyUnicode_WRITE(k, d, i, ch)  PyUnicode_WRITE(k, d, i, ch)
  #define __Pyx_PyUnicode_IS_TRUE(u)      (0 != (likely(PyUnicode_IS_READY(u)) ? PyUnicode_GET_LENGTH(u) : PyUnicode_GET_SIZE(u)))
#else
  #define CYTHON_PEP393_ENABLED 0
  #define PyUnicode_1BYTE_KIND  1
  #define PyUnicode_2BYTE_KIND  2
  #define PyUnicode_4BYTE_KIND  4
  #define __Pyx_PyUnicode_READY(op)       (0)
  #define __Pyx_PyUnicode_GET_LENGTH(u)   PyUnicode_GET_SIZE(u)
  #define __Pyx_PyUnicode_READ_CHAR(u, i) ((Py_UCS4)(PyUnicode_AS_UNICODE(u)[i]))
  #define __Pyx_PyUnicode_MAX_CHAR_VALUE(u)   ((sizeof(Py_UNICODE) == 2) ? 65535 : 1114111)
  #define __Pyx_PyUnicode_KIND(u)         (sizeof(Py_UNICODE))
  #define __Pyx_PyUnicode_DATA(u)         ((void*)PyUnicode_AS_UNICODE(u))
  #define __Pyx_PyUnicode_READ(k, d, i)   ((void)(k), (Py_UCS4)(((Py_UNICODE*)d)[i]))
  #define __Pyx_PyUnicode_WRITE(k, d, i, ch)  (((void)(k)), ((Py_UNICODE*)d)[i] = ch)
  #define __Pyx_PyUnicode_IS_TRUE(u)      (0 != PyUnicode_GET_SIZE(u))
#endif
#if CYTHON_COMPILING_IN_PYPY
  #define __Pyx_PyUnicode_Concat(a, b)      PyNumber_Add(a, b)
  #define __Pyx_PyUnicode_ConcatSafe(a, b)  PyNumber_Add(a, b)
#else
  #define __Pyx_PyUnicode_Concat(a, b)      PyUnicode_Concat(a, b)
  #define __Pyx_PyUnicode_ConcatSafe(a, b)  ((unlikely((a) == Py_None) || unlikely((b) == Py_None)) ?\
      PyNumber_Add(a, b) : __Pyx_PyUnicode_Concat(a, b))
#endif
#if CYTHON_COMPILING_IN_PYPY && !defined(PyUnicode_Contains)
  #define PyUnicode_Contains(u, s)  PySequence_Contains(u, s)
#endif
#if CYTHON_COMPILING_IN_PYPY && !defined(PyByteArray_Check)
  #define PyByteArray_Check(obj)  PyObject_TypeCheck(obj, &PyByteArray_Type)
#endif
#if CYTHON_COMPILING_IN_PYPY && !defined(PyObject_Format)
  #define PyObject_Format(obj, fmt)  PyObject_CallMethod(obj, "__format__", "O", fmt)
#endif
#define __Pyx_PyString_FormatSafe(a, b)   ((unlikely((a) == Py_None)) ? PyNumber_Remainder(a, b) : __Pyx_PyString_Format(a, b))
#define __Pyx_PyUnicode_FormatSafe(a, b)  ((unlikely((a) == Py_None)) ? PyNumber_Remainder(a, b) : PyUnicode_Format(a, b))
#if PY_MAJOR_VERSION >= 3
  #define __Pyx_PyString_Format(a, b)  PyUnicode_Format(a, b)
#else
  #define __Pyx_PyString_Format(a, b)  PyString_Format(a, b)
#endif
#if PY_MAJOR_VERSION < 3 && !defined(PyObject_ASCII)
  #define PyObject_ASCII(o)            PyObject_Repr(o)
#endif
#if PY_MAJOR_VERSION >= 3
  #define PyBaseString_Type            PyUnicode_Type
  #define PyStringObject               PyUnicodeObject
  #define PyString_Type                PyUnicode_Type
  #define PyString_Check               PyUnicode_Check
  #define PyString_CheckExact          PyUnicode_CheckExact
  #define PyObject_Unicode             PyObject_Str
#endif
#if PY_MAJOR_VERSION >= 3
  #define __Pyx_PyBaseString_Check(obj) PyUnicode_Check(obj)
  #define __Pyx_PyBaseString_CheckExact(obj) PyUnicode_CheckExact(obj)
#else
  #define __Pyx_PyBaseString_Check(obj) (PyString_Check(obj) || PyUnicode_Check(obj))
  #define __Pyx_PyBaseString_CheckExact(obj) (PyString_CheckExact(obj) || PyUnicode_CheckExact(obj))
#endif
#ifndef PySet_CheckExact
  #define PySet_CheckExact(obj)        (Py_TYPE(obj) == &PySet_Type)
#endif
#if CYTHON_ASSUME_SAFE_MACROS
  #define __Pyx_PySequence_SIZE(seq)  Py_SIZE(seq)
#else
  #define __Pyx_PySequence_SIZE(seq)  PySequence_Size(seq)
#endif
#if PY_MAJOR_VERSION >= 3
  #define PyIntObject                  PyLongObject
  #define PyInt_Type                   PyLong_Type
  #define PyInt_Check(op)              PyLong_Check(op)
  #define PyInt_CheckExact(op)         PyLong_CheckExact(op)
  #define PyInt_FromString             PyLong_FromString
  #define PyInt_FromUnicode            PyLong_FromUnicode
  #define PyInt_FromLong               PyLong_FromLong
  #define PyInt_FromSize_t             PyLong_FromSize_t
  #define PyInt_FromSsize_t            PyLong_FromSsize_t
  #define PyInt_AsLong                 PyLong_AsLong
  #define PyInt_AS_LONG                PyLong_AS_LONG
  #define PyInt_AsSsize_t              PyLong_AsSsize_t
  #define PyInt_AsUnsignedLongMask     PyLong_AsUnsignedLongMask
  #define PyInt_AsUnsignedLongLongMask PyLong_AsUnsignedLongLongMask
  #define PyNumber_Int                 PyNumber_Long
#endif
#if PY_MAJOR_VERSION >= 3
  #define PyBoolObject                 PyLongObject
#endif
#if PY_MAJOR_VERSION >= 3 && CYTHON_COMPILING_IN_PYPY
  #ifndef PyUnicode_InternFromString
    #define PyUnicode_InternFromString(s) PyUnicode_FromString(s)
  #endif
#endif
#if PY_VERSION_HEX < 0x030200A4
  typedef long Py_hash_t;
  #define __Pyx_PyInt_FromHash_t PyInt_FromLong
  #define __Pyx_PyInt_AsHash_t   PyInt_AsLong
#else
  #define __Pyx_PyInt_FromHash_t PyInt_FromSsize_t
  #define __Pyx_PyInt_AsHash_t   PyInt_AsSsize_t
#endif
#if PY_MAJOR_VERSION >= 3
  #define __Pyx_PyMethod_New(func, self, klass) ((self) ? PyMethod_New(func, self) : (Py_INCREF(func), func))
#else
  #define __Pyx_PyMethod_New(func, self, klass) PyMethod_New(func, self, klass)
#endif
#if CYTHON_USE_ASYNC_SLOTS
  #if PY_VERSION_HEX >= 0x030500B1
    #define __Pyx_PyAsyncMethodsStruct PyAsyncMethods
    #define __Pyx_PyType_AsAsync(obj) (Py_TYPE(obj)->tp_as_async)
  #else
    #define __Pyx_PyType_AsAsync(obj) ((__Pyx_PyAsyncMethodsStruct*) (Py_TYPE(obj)->tp_reserved))
  #endif
#else
  #define __Pyx_PyType_AsAsync(obj) NULL
#endif
#ifndef __Pyx_PyAsyncMethodsStruct
    typedef struct {
        unaryfunc am_await;
        unaryfunc am_aiter;
        unaryfunc am_anext;
    } __Pyx_PyAsyncMethodsStruct;
#endif

#if defined(WIN32) || defined(MS_WINDOWS)
  #define _USE_MATH_DEFINES
#endif
#include <math.h>
#ifdef NAN
#define __PYX_NAN() ((float) NAN)
#else
static CYTHON_INLINE float __PYX_NAN() {
  float value;
  memset(&value, 0xFF, sizeof(value));
  return value;
}
#endif
#if defined(__CYGWIN__) && defined(_LDBL_EQ_DBL)
#define __Pyx_truncl trunc
#else
#define __Pyx_truncl truncl
#endif


#define __PYX_ERR(f_index, lineno, Ln_error) \
{ \
  __pyx_filename = __pyx_f[f_index]; __pyx_lineno = lineno; __pyx_clineno = __LINE__; goto Ln_error; \
}

#ifndef __PYX_EXTERN_C
  #ifdef __cplusplus
    #define __PYX_EXTERN_C extern "C"
  #else
    #define __PYX_EXTERN_C extern
  #endif
#endif

#define __PYX_HAVE___smatch
#define __PYX_HAVE_API___smatch
/* Early includes */
#include "ios"
#include "new"
#include "stdexcept"
#include "typeinfo"
#include <utility>
#include <unordered_map>
#include <unordered_set>
#include <vector>
#include "_gain.h"
#ifdef _OPENMP
#include <omp.h>
#endif /* _OPENMP */

#if defined(PYREX_WITHOUT_ASSERTIONS) && !defined(CYTHON_WITHOUT_ASSERTIONS)
#define CYTHON_WITHOUT_ASSERTIONS
#endif

typedef struct {PyObject **p; const char *s; const Py_ssize_t n; const char* encoding;
                const char is_unicode; const char is_str; const char intern; } __Pyx_StringTabEntry;

#define __PYX_DEFAULT_STRING_ENCODING_IS_ASCII 0
#define __PYX_DEFAULT_STRING_ENCODING_IS_DEFAULT 0
#define __PYX_DEFAULT_STRING_ENCODING ""
#define __Pyx_PyObject_FromString __Pyx_PyBytes_FromString
#define __Pyx_PyObject_FromStringAndSize __Pyx_PyBytes_FromStringAndSize
#define __Pyx_uchar_cast(c) ((unsigned char)c)
#define __Pyx_long_cast(x) ((long)x)
#define __Pyx_fits_Py_ssize_t(v, type, is_signed)  (\
    (sizeof(type) < sizeof(Py_ssize_t))  ||\
    (sizeof(type) > sizeof(Py_ssize_t) &&\
          likely(v < (type)PY_SSIZE_T_MAX ||\
                 v == (type)PY_SSIZE_T_MAX)  &&\
          (!is_signed || likely(v > (type)PY_SSIZE_T_MIN ||\
                                v == (type)PY_SSIZE_T_MIN)))  ||\
    (sizeof(type) == sizeof(Py_ssize_t) &&\
          (is_signed || likely(v < (type)PY_SSIZE_T_MAX ||\
                               v == (type)PY_SSIZE_T_MAX)))  )
#if defined (__cplusplus) && __cplusplus >= 201103L
    #include <cstdlib>
    #define __Pyx_sst_abs(value) std::abs(value)
#elif SIZEOF_INT >= SIZEOF_SIZE_T
    #define __Pyx_sst_abs(value) abs(value)
#elif SIZEOF_LONG >= SIZEOF_SIZE_T
    #define __Pyx_sst_abs(value) labs(value)
#elif defined (_MSC_VER)
    #define __Pyx_sst_abs(value) ((Py_ssize_t)_abs64(value))
#elif defined (__STDC_VERSION__) && __STDC_VERSION__ >= 199901L
    #define __Pyx_sst_abs(value) llabs(value)
#elif defined (__GNUC__)
    #define __Pyx_sst_abs(value) __builtin_llabs(value)
#else
    #define __Pyx_sst_abs(value) ((value<0) ? -value : value)
#endif
static CYTHON_INLINE const char* __Pyx_PyObject_AsString(PyObject*);
static CYTHON_INLINE const char* __Pyx_PyObject_AsStringAndSize(PyObject*, Py_ssize_t* length);
#define __Pyx_PyByteArray_FromString(s) PyByteArray_FromStringAndSize((const char*)s, strlen((const char*)s))
#define __Pyx_PyByteArray_FromStringAndSize(s, l) PyByteArray_FromStringAndSize((const char*)s, l)
#define __Pyx_PyBytes_FromString        PyBytes_FromString
#define __Pyx_PyBytes_FromStringAndSize PyBytes_FromStringAndSize
static CYTHON_INLINE PyObject* __Pyx_PyUnicode_FromString(const char*);
#if PY_MAJOR_VERSION < 3
    #define __Pyx_PyStr_FromString        __Pyx_PyBytes_FromString
    #define __Pyx_PyStr_FromStringAndSize __Pyx_PyBytes_FromStringAndSize
#else
    #define __Pyx_PyStr_FromString        __Pyx_PyUnicode_FromString
    #define __Pyx_PyStr_FromStringAndSize __Pyx_PyUnicode_FromStringAndSize
#endif
#define __Pyx_PyBytes_AsWritableString(s)     ((char*) PyBytes_AS_STRING(s))
#define __Pyx_PyBytes_AsWritableSString(s)    ((signed char*) PyBytes_AS_STRING(s))
#define __Pyx_PyBytes_AsWritableUString(s)    ((unsigned char*) PyBytes_AS_STRING(s))
#define __Pyx_PyBytes_AsString(s)     ((const char*) PyBytes_AS_STRING(s))
#define __Pyx_PyBytes_AsSString(s)    ((const signed char*) PyBytes_AS_STRING(s))
#define __Pyx_PyBytes_AsUString(s)    ((const unsigned char*) PyBytes_AS_STRING(s))
#define __Pyx_PyObject_AsWritableString(s)    ((char*) __Pyx_PyObject_AsString(s))
#define __Pyx_PyObject_AsWritableSString(s)    ((signed char*) __Pyx_PyObject_AsString(s))
#define __Pyx_PyObject_AsWritableUString(s)    ((unsigned char*) __Pyx_PyObject_AsString(s))
#define __Pyx_PyObject_AsSString(s)    ((const signed char*) __Pyx_PyObject_AsString(s))
#define __Pyx_PyObject_AsUString(s)    ((const unsigned char*) __Pyx_PyObject_AsString(s))
#define __Pyx_PyObject_FromCString(s)  __Pyx_PyObject_FromString((const char*)s)
#define __Pyx_PyBytes_FromCString(s)   __Pyx_PyBytes_FromString((const char*)s)
#define __Pyx_PyByteArray_FromCString(s)   __Pyx_PyByteArray_FromString((const char*)s)
#define __Pyx_PyStr_FromCString(s)     __Pyx_PyStr_FromString((const char*)s)
#define __Pyx_PyUnicode_FromCString(s) __Pyx_PyUnicode_FromString((const char*)s)
static CYTHON_INLINE size_t __Pyx_Py_UNICODE_strlen(const Py_UNICODE *u) {
    const Py_UNICODE *u_end = u;
    while (*u_end++) ;
    return (size_t)(u_end - u - 1);
}
#define __Pyx_PyUnicode_FromUnicode(u)       PyUnicode_FromUnicode(u, __Pyx_Py_UNICODE_strlen(u))
#define __Pyx_PyUnicode_FromUnicodeAndLength PyUnicode_FromUnicode
#define __Pyx_PyUnicode_AsUnicode            PyUnicode_AsUnicode
#define __Pyx_NewRef(obj) (Py_INCREF(obj), obj)
#define __Pyx_Owned_Py_None(b) __Pyx_NewRef(Py_None)
static CYTHON_INLINE PyObject * __Pyx_PyBool_FromLong(long b);
static CYTHON_INLINE int __Pyx_PyObject_IsTrue(PyObject*);
static CYTHON_INLINE PyObject* __Pyx_PyNumber_IntOrLong(PyObject* x);
#define __Pyx_PySequence_Tuple(obj)\
    (likely(PyTuple_CheckExact(obj)) ? __Pyx_NewRef(obj) : PySequence_Tuple(obj))
static CYTHON_INLINE Py_ssize_t __Pyx_PyIndex_AsSsize_t(PyObject*);
static CYTHON_INLINE PyObject * __Pyx_PyInt_FromSize_t(size_t);
#if CYTHON_ASSUME_SAFE_MACROS
#define __pyx_PyFloat_AsDouble(x) (PyFloat_CheckExact(x) ? PyFloat_AS_DOUBLE(x) : PyFloat_AsDouble(x))
#else
#define __pyx_PyFloat_AsDouble(x) PyFloat_AsDouble(x)
#endif
#define __pyx_PyFloat_AsFloat(x) ((float) __pyx_PyFloat_AsDouble(x))
#if PY_MAJOR_VERSION >= 3
#define __Pyx_PyNumber_Int(x) (PyLong_CheckExact(x) ? __Pyx_NewRef(x) : PyNumber_Long(x))
#else
#define __Pyx_PyNumber_Int(x) (PyInt_CheckExact(x) ? __Pyx_NewRef(x) : PyNumber_Int(x))
#endif
#define __Pyx_PyNumber_Float(x) (PyFloat_CheckExact(x) ? __Pyx_NewRef(x) : PyNumber_Float(x))
#if PY_MAJOR_VERSION < 3 && __PYX_DEFAULT_STRING_ENCODING_IS_ASCII
static int __Pyx_sys_getdefaultencoding_not_ascii;
static int __Pyx_init_sys_getdefaultencoding_params(void) {
    PyObject* sys;
    PyObject* default_encoding = NULL;
    PyObject* ascii_chars_u = NULL;
    PyObject* ascii_chars_b = NULL;
    const char* default_encoding_c;
    sys = PyImport_ImportModule("sys");
    if (!sys) goto bad;
    default_encoding = PyObject_CallMethod(sys, (char*) "getdefaultencoding", NULL);
    Py_DECREF(sys);
    if (!default_encoding) goto bad;
    default_encoding_c = PyBytes_AsString(default_encoding);
    if (!default_encoding_c) goto bad;
    if (strcmp(default_encoding_c, "ascii") == 0) {
        __Pyx_sys_getdefaultencoding_not_ascii = 0;
    } else {
        char ascii_chars[128];
        int c;
        for (c = 0; c < 128; c++) {
            ascii_chars[c] = c;
        }
        __Pyx_sys_getdefaultencoding_not_ascii = 1;
        ascii_chars_u = PyUnicode_DecodeASCII(ascii_chars, 128, NULL);
        if (!ascii_chars_u) goto bad;
        ascii_chars_b = PyUnicode_AsEncodedString(ascii_chars_u, default_encoding_c, NULL);
        if (!ascii_chars_b || !PyBytes_Check(ascii_chars_b) || memcmp(ascii_chars, PyBytes_AS_STRING(ascii_chars_b), 128) != 0) {
            PyErr_Format(
                PyExc_ValueError,
                "This module compiled with c_string_encoding=ascii, but default encoding '%.200s' is not a superset of ascii.",
                default_encoding_c);
            goto bad;
        }
        Py_DECREF(ascii_chars_u);
        Py_DECREF(ascii_chars_b);
    }
    Py_DECREF(default_encoding);
    return 0;
bad:
    Py_XDECREF(default_encoding);
    Py_XDECREF(ascii_chars_u);
    Py_XDECREF(ascii_chars_b);
    return -1;
}
#endif
#if __PYX_DEFAULT_STRING_ENCODING_IS_DEFAULT && PY_MAJOR_VERSION >= 3
#define __Pyx_PyUnicode_FromStringAndSize(c_str, size) PyUnicode_DecodeUTF8(c_str, size, NULL)
#else
#define __Pyx_PyUnicode_FromStringAndSize(c_str, size) PyUnicode_Decode(c_str, size, __PYX_DEFAULT_STRING_ENCODING, NULL)
#if __PYX_DEFAULT_STRING_ENCODING_IS_DEFAULT
static char* __PYX_DEFAULT_STRING_ENCODING;
static int __Pyx_init_sys_getdefaultencoding_params(void) {
    PyObject* sys;
    PyObject* default_encoding = NULL;
    char* default_encoding_c;
    sys = PyImport_ImportModule("sys");
    if (!sys) goto bad;
    default_encoding = PyObject_CallMethod(sys, (char*) (const char*) "getdefaultencoding", NULL);
    Py_DECREF(sys);
    if (!default_encoding) goto bad;
    default_encoding_c = PyBytes_AsString(default_encoding);
    if (!default_encoding_c) goto bad;
    __PYX_DEFAULT_STRING_ENCODING = (char*) malloc(strlen(default_encoding_c));
    if (!__PYX_DEFAULT_STRING_ENCODING) goto bad;
    strcpy(__PYX_DEFAULT_STRING_ENCODING, default_encoding_c);
    Py_DECREF(default_encoding);
    return 0;
bad:
    Py_XDECREF(default_encoding);
    return -1;
}
#endif
#endif


/* Test for GCC > 2.95 */
#if defined(__GNUC__)     && (__GNUC__ > 2 || (__GNUC__ == 2 && (__GNUC_MINOR__ > 95)))
  #define likely(x)   __builtin_expect(!!(x), 1)
  #define unlikely(x) __builtin_expect(!!(x), 0)
#else /* !__GNUC__ or GCC < 2.95 */
  #define likely(x)   (x)
  #define unlikely(x) (x)
#endif /* __GNUC__ */
static CYTHON_INLINE void __Pyx_pretend_to_initialize(void* ptr) { (void)ptr; }

static PyObject *__pyx_m = NULL;
static PyObject *__pyx_d;
static PyObject *__pyx_b;
static PyObject *__pyx_cython_runtime = NULL;
static PyObject *__pyx_empty_tuple;
static PyObject *__pyx_empty_bytes;
static PyObject *__pyx_empty_unicode;
static int __pyx_lineno;
static int __pyx_clineno = 0;
static const char * __pyx_cfilenm= __FILE__;
static const char *__pyx_filename;


static const char *__pyx_f[] = {
  "_smatch.pyx",
  "stringsource",
};

/*--- Type declarations ---*/
struct __pyx_opt_args_7_smatch_compute_match;
struct __pyx_opt_args_7_smatch_get_best_gain;
struct __pyx_opt_args_7_smatch_get_best_match;

/* "_smatch.pyx":202
 * 
 * @cython.boundscheck(False)
 * cdef int compute_match(const vector[int] & mapping,             # <<<<<<<<<<<<<<
 *                        unordered_map[int, unordered_map[int, int]] & weight_dict,
 *                        verbose=False):
 */
struct __pyx_opt_args_7_smatch_compute_match {
  int __pyx_n;
  PyObject *verbose;
};

/* "_smatch.pyx":253
 * 
 * @cython.boundscheck(False)
 * cdef int get_best_gain(vector[int] & mapping,             # <<<<<<<<<<<<<<
 *                        vector[unordered_set[int]] & candidate_mappings,
 *                        unordered_map[int, unordered_map[int, int]] & weight_dict,
 */
struct __pyx_opt_args_7_smatch_get_best_gain {
  int __pyx_n;
  PyObject *verbose;
};

/* "_smatch.pyx":389
 * 
 * @cython.boundscheck(False)
 * cpdef get_best_match(instance1, attribute1, relation1,             # <<<<<<<<<<<<<<
 *                      instance2, attribute2, relation2,
 *                      prefix1, prefix2, iteration_num=5, verbose=False):
 */
struct __pyx_opt_args_7_smatch_get_best_match {
  int __pyx_n;
  PyObject *iteration_num;
  PyObject *verbose;
};

/* --- Runtime support code (head) --- */
/* Refnanny.proto */
#ifndef CYTHON_REFNANNY
  #define CYTHON_REFNANNY 0
#endif
#if CYTHON_REFNANNY
  typedef struct {
    void (*INCREF)(void*, PyObject*, int);
    void (*DECREF)(void*, PyObject*, int);
    void (*GOTREF)(void*, PyObject*, int);
    void (*GIVEREF)(void*, PyObject*, int);
    void* (*SetupContext)(const char*, int, const char*);
    void (*FinishContext)(void**);
  } __Pyx_RefNannyAPIStruct;
  static __Pyx_RefNannyAPIStruct *__Pyx_RefNanny = NULL;
  static __Pyx_RefNannyAPIStruct *__Pyx_RefNannyImportAPI(const char *modname);
  #define __Pyx_RefNannyDeclarations void *__pyx_refnanny = NULL;
#ifdef WITH_THREAD
  #define __Pyx_RefNannySetupContext(name, acquire_gil)\
          if (acquire_gil) {\
              PyGILState_STATE __pyx_gilstate_save = PyGILState_Ensure();\
              __pyx_refnanny = __Pyx_RefNanny->SetupContext((name), __LINE__, __FILE__);\
              PyGILState_Release(__pyx_gilstate_save);\
          } else {\
              __pyx_refnanny = __Pyx_RefNanny->SetupContext((name), __LINE__, __FILE__);\
          }
#else
  #define __Pyx_RefNannySetupContext(name, acquire_gil)\
          __pyx_refnanny = __Pyx_RefNanny->SetupContext((name), __LINE__, __FILE__)
#endif
  #define __Pyx_RefNannyFinishContext()\
          __Pyx_RefNanny->FinishContext(&__pyx_refnanny)
  #define __Pyx_INCREF(r)  __Pyx_RefNanny->INCREF(__pyx_refnanny, (PyObject *)(r), __LINE__)
  #define __Pyx_DECREF(r)  __Pyx_RefNanny->DECREF(__pyx_refnanny, (PyObject *)(r), __LINE__)
  #define __Pyx_GOTREF(r)  __Pyx_RefNanny->GOTREF(__pyx_refnanny, (PyObject *)(r), __LINE__)
  #define __Pyx_GIVEREF(r) __Pyx_RefNanny->GIVEREF(__pyx_refnanny, (PyObject *)(r), __LINE__)
  #define __Pyx_XINCREF(r)  do { if((r) != NULL) {__Pyx_INCREF(r); }} while(0)
  #define __Pyx_XDECREF(r)  do { if((r) != NULL) {__Pyx_DECREF(r); }} while(0)
  #define __Pyx_XGOTREF(r)  do { if((r) != NULL) {__Pyx_GOTREF(r); }} while(0)
  #define __Pyx_XGIVEREF(r) do { if((r) != NULL) {__Pyx_GIVEREF(r);}} while(0)
#else
  #define __Pyx_RefNannyDeclarations
  #define __Pyx_RefNannySetupContext(name, acquire_gil)
  #define __Pyx_RefNannyFinishContext()
  #define __Pyx_INCREF(r) Py_INCREF(r)
  #define __Pyx_DECREF(r) Py_DECREF(r)
  #define __Pyx_GOTREF(r)
  #define __Pyx_GIVEREF(r)
  #define __Pyx_XINCREF(r) Py_XINCREF(r)
  #define __Pyx_XDECREF(r) Py_XDECREF(r)
  #define __Pyx_XGOTREF(r)
  #define __Pyx_XGIVEREF(r)
#endif
#define __Pyx_XDECREF_SET(r, v) do {\
        PyObject *tmp = (PyObject *) r;\
        r = v; __Pyx_XDECREF(tmp);\
    } while (0)
#define __Pyx_DECREF_SET(r, v) do {\
        PyObject *tmp = (PyObject *) r;\
        r = v; __Pyx_DECREF(tmp);\
    } while (0)
#define __Pyx_CLEAR(r)    do { PyObject* tmp = ((PyObject*)(r)); r = NULL; __Pyx_DECREF(tmp);} while(0)
#define __Pyx_XCLEAR(r)   do { if((r) != NULL) {PyObject* tmp = ((PyObject*)(r)); r = NULL; __Pyx_DECREF(tmp);}} while(0)

/* PyObjectGetAttrStr.proto */
#if CYTHON_USE_TYPE_SLOTS
static CYTHON_INLINE PyObject* __Pyx_PyObject_GetAttrStr(PyObject* obj, PyObject* attr_name);
#else
#define __Pyx_PyObject_GetAttrStr(o,n) PyObject_GetAttr(o,n)
#endif

/* GetBuiltinName.proto */
static PyObject *__Pyx_GetBuiltinName(PyObject *name);

/* GetModuleGlobalName.proto */
static CYTHON_INLINE PyObject *__Pyx_GetModuleGlobalName(PyObject *name);

/* PyCFunctionFastCall.proto */
#if CYTHON_FAST_PYCCALL
static CYTHON_INLINE PyObject *__Pyx_PyCFunction_FastCall(PyObject *func, PyObject **args, Py_ssize_t nargs);
#else
#define __Pyx_PyCFunction_FastCall(func, args, nargs)  (assert(0), NULL)
#endif

/* PyFunctionFastCall.proto */
#if CYTHON_FAST_PYCALL
#define __Pyx_PyFunction_FastCall(func, args, nargs)\
    __Pyx_PyFunction_FastCallDict((func), (args), (nargs), NULL)
#if 1 || PY_VERSION_HEX < 0x030600B1
static PyObject *__Pyx_PyFunction_FastCallDict(PyObject *func, PyObject **args, int nargs, PyObject *kwargs);
#else
#define __Pyx_PyFunction_FastCallDict(func, args, nargs, kwargs) _PyFunction_FastCallDict(func, args, nargs, kwargs)
#endif
#endif

/* PyObjectCall.proto */
#if CYTHON_COMPILING_IN_CPYTHON
static CYTHON_INLINE PyObject* __Pyx_PyObject_Call(PyObject *func, PyObject *arg, PyObject *kw);
#else
#define __Pyx_PyObject_Call(func, arg, kw) PyObject_Call(func, arg, kw)
#endif

/* PyObjectCallMethO.proto */
#if CYTHON_COMPILING_IN_CPYTHON
static CYTHON_INLINE PyObject* __Pyx_PyObject_CallMethO(PyObject *func, PyObject *arg);
#endif

/* PyObjectCallOneArg.proto */
static CYTHON_INLINE PyObject* __Pyx_PyObject_CallOneArg(PyObject *func, PyObject *arg);

/* PyObjectCallNoArg.proto */
#if CYTHON_COMPILING_IN_CPYTHON
static CYTHON_INLINE PyObject* __Pyx_PyObject_CallNoArg(PyObject *func);
#else
#define __Pyx_PyObject_CallNoArg(func) __Pyx_PyObject_Call(func, __pyx_empty_tuple, NULL)
#endif

/* GetItemInt.proto */
#define __Pyx_GetItemInt(o, i, type, is_signed, to_py_func, is_list, wraparound, boundscheck)\
    (__Pyx_fits_Py_ssize_t(i, type, is_signed) ?\
    __Pyx_GetItemInt_Fast(o, (Py_ssize_t)i, is_list, wraparound, boundscheck) :\
    (is_list ? (PyErr_SetString(PyExc_IndexError, "list index out of range"), (PyObject*)NULL) :\
               __Pyx_GetItemInt_Generic(o, to_py_func(i))))
#define __Pyx_GetItemInt_List(o, i, type, is_signed, to_py_func, is_list, wraparound, boundscheck)\
    (__Pyx_fits_Py_ssize_t(i, type, is_signed) ?\
    __Pyx_GetItemInt_List_Fast(o, (Py_ssize_t)i, wraparound, boundscheck) :\
    (PyErr_SetString(PyExc_IndexError, "list index out of range"), (PyObject*)NULL))
static CYTHON_INLINE PyObject *__Pyx_GetItemInt_List_Fast(PyObject *o, Py_ssize_t i,
                                                              int wraparound, int boundscheck);
#define __Pyx_GetItemInt_Tuple(o, i, type, is_signed, to_py_func, is_list, wraparound, boundscheck)\
    (__Pyx_fits_Py_ssize_t(i, type, is_signed) ?\
    __Pyx_GetItemInt_Tuple_Fast(o, (Py_ssize_t)i, wraparound, boundscheck) :\
    (PyErr_SetString(PyExc_IndexError, "tuple index out of range"), (PyObject*)NULL))
static CYTHON_INLINE PyObject *__Pyx_GetItemInt_Tuple_Fast(PyObject *o, Py_ssize_t i,
                                                              int wraparound, int boundscheck);
static PyObject *__Pyx_GetItemInt_Generic(PyObject *o, PyObject* j);
static CYTHON_INLINE PyObject *__Pyx_GetItemInt_Fast(PyObject *o, Py_ssize_t i,
                                                     int is_list, int wraparound, int boundscheck);

/* ListCompAppend.proto */
#if CYTHON_USE_PYLIST_INTERNALS && CYTHON_ASSUME_SAFE_MACROS
static CYTHON_INLINE int __Pyx_ListComp_Append(PyObject* list, PyObject* x) {
    PyListObject* L = (PyListObject*) list;
    Py_ssize_t len = Py_SIZE(list);
    if (likely(L->allocated > len)) {
        Py_INCREF(x);
        PyList_SET_ITEM(list, len, x);
        Py_SIZE(list) = len+1;
        return 0;
    }
    return PyList_Append(list, x);
}
#else
#define __Pyx_ListComp_Append(L,x) PyList_Append(L,x)
#endif

/* PyThreadStateGet.proto */
#if CYTHON_FAST_THREAD_STATE
#define __Pyx_PyThreadState_declare  PyThreadState *__pyx_tstate;
#define __Pyx_PyThreadState_assign  __pyx_tstate = __Pyx_PyThreadState_Current;
#define __Pyx_PyErr_Occurred()  __pyx_tstate->curexc_type
#else
#define __Pyx_PyThreadState_declare
#define __Pyx_PyThreadState_assign
#define __Pyx_PyErr_Occurred()  PyErr_Occurred()
#endif

/* PyErrFetchRestore.proto */
#if CYTHON_FAST_THREAD_STATE
#define __Pyx_PyErr_Clear() __Pyx_ErrRestore(NULL, NULL, NULL)
#define __Pyx_ErrRestoreWithState(type, value, tb)  __Pyx_ErrRestoreInState(PyThreadState_GET(), type, value, tb)
#define __Pyx_ErrFetchWithState(type, value, tb)    __Pyx_ErrFetchInState(PyThreadState_GET(), type, value, tb)
#define __Pyx_ErrRestore(type, value, tb)  __Pyx_ErrRestoreInState(__pyx_tstate, type, value, tb)
#define __Pyx_ErrFetch(type, value, tb)    __Pyx_ErrFetchInState(__pyx_tstate, type, value, tb)
static CYTHON_INLINE void __Pyx_ErrRestoreInState(PyThreadState *tstate, PyObject *type, PyObject *value, PyObject *tb);
static CYTHON_INLINE void __Pyx_ErrFetchInState(PyThreadState *tstate, PyObject **type, PyObject **value, PyObject **tb);
#if CYTHON_COMPILING_IN_CPYTHON
#define __Pyx_PyErr_SetNone(exc) (Py_INCREF(exc), __Pyx_ErrRestore((exc), NULL, NULL))
#else
#define __Pyx_PyErr_SetNone(exc) PyErr_SetNone(exc)
#endif
#else
#define __Pyx_PyErr_Clear() PyErr_Clear()
#define __Pyx_PyErr_SetNone(exc) PyErr_SetNone(exc)
#define __Pyx_ErrRestoreWithState(type, value, tb)  PyErr_Restore(type, value, tb)
#define __Pyx_ErrFetchWithState(type, value, tb)  PyErr_Fetch(type, value, tb)
#define __Pyx_ErrRestoreInState(tstate, type, value, tb)  PyErr_Restore(type, value, tb)
#define __Pyx_ErrFetchInState(tstate, type, value, tb)  PyErr_Fetch(type, value, tb)
#define __Pyx_ErrRestore(type, value, tb)  PyErr_Restore(type, value, tb)
#define __Pyx_ErrFetch(type, value, tb)  PyErr_Fetch(type, value, tb)
#endif

/* WriteUnraisableException.proto */
static void __Pyx_WriteUnraisable(const char *name, int clineno,
                                  int lineno, const char *filename,
                                  int full_traceback, int nogil);

/* SliceObject.proto */
static CYTHON_INLINE PyObject* __Pyx_PyObject_GetSlice(
        PyObject* obj, Py_ssize_t cstart, Py_ssize_t cstop,
        PyObject** py_start, PyObject** py_stop, PyObject** py_slice,
        int has_cstart, int has_cstop, int wraparound);

/* PyIntBinop.proto */
#if !CYTHON_COMPILING_IN_PYPY
static PyObject* __Pyx_PyInt_AddObjC(PyObject *op1, PyObject *op2, long intval, int inplace);
#else
#define __Pyx_PyInt_AddObjC(op1, op2, intval, inplace)\
    (inplace ? PyNumber_InPlaceAdd(op1, op2) : PyNumber_Add(op1, op2))
#endif

/* PyIntBinop.proto */
#if !CYTHON_COMPILING_IN_PYPY
static PyObject* __Pyx_PyInt_EqObjC(PyObject *op1, PyObject *op2, long intval, int inplace);
#else
#define __Pyx_PyInt_EqObjC(op1, op2, intval, inplace)\
    PyObject_RichCompare(op1, op2, Py_EQ)
    #endif

/* pyfrozenset_new.proto */
static CYTHON_INLINE PyObject* __Pyx_PyFrozenSet_New(PyObject* it);

/* PySetContains.proto */
static CYTHON_INLINE int __Pyx_PySet_ContainsTF(PyObject* key, PyObject* set, int eq);

/* py_set_remove.proto */
static CYTHON_INLINE int __Pyx_PySet_Remove(PyObject *set, PyObject *key);

/* IterFinish.proto */
static CYTHON_INLINE int __Pyx_IterFinish(void);

/* set_iter.proto */
static CYTHON_INLINE PyObject* __Pyx_set_iterator(PyObject* iterable, int is_set,
                                                  Py_ssize_t* p_orig_length, int* p_source_is_set);
static CYTHON_INLINE int __Pyx_set_iter_next(
        PyObject* iter_obj, Py_ssize_t orig_length,
        Py_ssize_t* ppos, PyObject **value,
        int source_is_set);

/* RaiseArgTupleInvalid.proto */
static void __Pyx_RaiseArgtupleInvalid(const char* func_name, int exact,
    Py_ssize_t num_min, Py_ssize_t num_max, Py_ssize_t num_found);

/* RaiseDoubleKeywords.proto */
static void __Pyx_RaiseDoubleKeywordsError(const char* func_name, PyObject* kw_name);

/* ParseKeywords.proto */
static int __Pyx_ParseOptionalKeywords(PyObject *kwds, PyObject **argnames[],\
    PyObject *kwds2, PyObject *values[], Py_ssize_t num_pos_args,\
    const char* function_name);

/* pyobject_as_double.proto */
static double __Pyx__PyObject_AsDouble(PyObject* obj);
#if CYTHON_COMPILING_IN_PYPY
#define __Pyx_PyObject_AsDouble(obj)\
(likely(PyFloat_CheckExact(obj)) ? PyFloat_AS_DOUBLE(obj) :\
 likely(PyInt_CheckExact(obj)) ?\
 PyFloat_AsDouble(obj) : __Pyx__PyObject_AsDouble(obj))
#else
#define __Pyx_PyObject_AsDouble(obj)\
((likely(PyFloat_CheckExact(obj))) ?\
 PyFloat_AS_DOUBLE(obj) : __Pyx__PyObject_AsDouble(obj))
#endif

/* Import.proto */
static PyObject *__Pyx_Import(PyObject *name, PyObject *from_list, int level);

/* CLineInTraceback.proto */
#ifdef CYTHON_CLINE_IN_TRACEBACK
#define __Pyx_CLineForTraceback(tstate, c_line)  (((CYTHON_CLINE_IN_TRACEBACK)) ? c_line : 0)
#else
static int __Pyx_CLineForTraceback(PyThreadState *tstate, int c_line);
#endif

/* CodeObjectCache.proto */
typedef struct {
    PyCodeObject* code_object;
    int code_line;
} __Pyx_CodeObjectCacheEntry;
struct __Pyx_CodeObjectCache {
    int count;
    int max_count;
    __Pyx_CodeObjectCacheEntry* entries;
};
static struct __Pyx_CodeObjectCache __pyx_code_cache = {0,0,NULL};
static int __pyx_bisect_code_objects(__Pyx_CodeObjectCacheEntry* entries, int count, int code_line);
static PyCodeObject *__pyx_find_code_object(int code_line);
static void __pyx_insert_code_object(int code_line, PyCodeObject* code_object);

/* AddTraceback.proto */
static void __Pyx_AddTraceback(const char *funcname, int c_line,
                               int py_line, const char *filename);

/* CIntToPy.proto */
static CYTHON_INLINE PyObject* __Pyx_PyInt_From_int(int value);

/* CppExceptionConversion.proto */
#ifndef __Pyx_CppExn2PyErr
#include <new>
#include <typeinfo>
#include <stdexcept>
#include <ios>
static void __Pyx_CppExn2PyErr() {
  try {
    if (PyErr_Occurred())
      ; // let the latest Python exn pass through and ignore the current one
    else
      throw;
  } catch (const std::bad_alloc& exn) {
    PyErr_SetString(PyExc_MemoryError, exn.what());
  } catch (const std::bad_cast& exn) {
    PyErr_SetString(PyExc_TypeError, exn.what());
  } catch (const std::bad_typeid& exn) {
    PyErr_SetString(PyExc_TypeError, exn.what());
  } catch (const std::domain_error& exn) {
    PyErr_SetString(PyExc_ValueError, exn.what());
  } catch (const std::invalid_argument& exn) {
    PyErr_SetString(PyExc_ValueError, exn.what());
  } catch (const std::ios_base::failure& exn) {
    PyErr_SetString(PyExc_IOError, exn.what());
  } catch (const std::out_of_range& exn) {
    PyErr_SetString(PyExc_IndexError, exn.what());
  } catch (const std::overflow_error& exn) {
    PyErr_SetString(PyExc_OverflowError, exn.what());
  } catch (const std::range_error& exn) {
    PyErr_SetString(PyExc_ArithmeticError, exn.what());
  } catch (const std::underflow_error& exn) {
    PyErr_SetString(PyExc_ArithmeticError, exn.what());
  } catch (const std::exception& exn) {
    PyErr_SetString(PyExc_RuntimeError, exn.what());
  }
  catch (...)
  {
    PyErr_SetString(PyExc_RuntimeError, "Unknown exception");
  }
}
#endif

/* CIntToPy.proto */
static CYTHON_INLINE PyObject* __Pyx_PyInt_From_long(long value);

/* Print.proto */
static int __Pyx_Print(PyObject*, PyObject *, int);
#if CYTHON_COMPILING_IN_PYPY || PY_MAJOR_VERSION >= 3
static PyObject* __pyx_print = 0;
static PyObject* __pyx_print_kwargs = 0;
#endif

/* CIntFromPy.proto */
static CYTHON_INLINE int __Pyx_PyInt_As_int(PyObject *);

/* CIntFromPy.proto */
static CYTHON_INLINE size_t __Pyx_PyInt_As_size_t(PyObject *);

/* PrintOne.proto */
static int __Pyx_PrintOne(PyObject* stream, PyObject *o);

/* CIntFromPy.proto */
static CYTHON_INLINE long __Pyx_PyInt_As_long(PyObject *);

/* FastTypeChecks.proto */
#if CYTHON_COMPILING_IN_CPYTHON
#define __Pyx_TypeCheck(obj, type) __Pyx_IsSubtype(Py_TYPE(obj), (PyTypeObject *)type)
static CYTHON_INLINE int __Pyx_IsSubtype(PyTypeObject *a, PyTypeObject *b);
static CYTHON_INLINE int __Pyx_PyErr_GivenExceptionMatches(PyObject *err, PyObject *type);
static CYTHON_INLINE int __Pyx_PyErr_GivenExceptionMatches2(PyObject *err, PyObject *type1, PyObject *type2);
#else
#define __Pyx_TypeCheck(obj, type) PyObject_TypeCheck(obj, (PyTypeObject *)type)
#define __Pyx_PyErr_GivenExceptionMatches(err, type) PyErr_GivenExceptionMatches(err, type)
#define __Pyx_PyErr_GivenExceptionMatches2(err, type1, type2) (PyErr_GivenExceptionMatches(err, type1) || PyErr_GivenExceptionMatches(err, type2))
#endif
#define __Pyx_PyException_Check(obj) __Pyx_TypeCheck(obj, PyExc_Exception)

/* CheckBinaryVersion.proto */
static int __Pyx_check_binary_version(void);

/* InitStrings.proto */
static int __Pyx_InitStrings(__Pyx_StringTabEntry *t);


/* Module declarations from 'cython' */

/* Module declarations from 'libcpp.utility' */

/* Module declarations from 'libcpp.unordered_map' */

/* Module declarations from 'libcpp.unordered_set' */

/* Module declarations from 'libcpp.vector' */

/* Module declarations from '_smatch' */
static void __pyx_f_7_smatch_smart_init_mapping(std::vector<std::unordered_set<int> >  const &, PyObject *, PyObject *, std::vector<int>  &); /*proto*/
static void __pyx_f_7_smatch_random_init_mapping(std::vector<std::unordered_set<int> >  const &, std::vector<int>  &); /*proto*/
static void __pyx_f_7_smatch_compute_pool(PyObject *, PyObject *, PyObject *, PyObject *, PyObject *, PyObject *, PyObject *, PyObject *, std::vector<std::unordered_set<int> >  &, std::unordered_map<int,std::unordered_map<int,int> >  &); /*proto*/
static int __pyx_f_7_smatch_compute_match(std::vector<int>  const &, std::unordered_map<int,std::unordered_map<int,int> >  &, struct __pyx_opt_args_7_smatch_compute_match *__pyx_optional_args); /*proto*/
static int __pyx_f_7_smatch_get_best_gain(std::vector<int>  &, std::vector<std::unordered_set<int> >  &, std::unordered_map<int,std::unordered_map<int,int> >  &, int, int, std::vector<int>  &, struct __pyx_opt_args_7_smatch_get_best_gain *__pyx_optional_args); /*proto*/
static void __pyx_f_7_smatch_remove_zero_alignments(std::vector<int>  &, std::unordered_map<int,std::unordered_map<int,int> >  &); /*proto*/
static PyObject *__pyx_f_7_smatch_get_best_match(PyObject *, PyObject *, PyObject *, PyObject *, PyObject *, PyObject *, PyObject *, PyObject *, int __pyx_skip_dispatch, struct __pyx_opt_args_7_smatch_get_best_match *__pyx_optional_args); /*proto*/
static PyObject *__pyx_convert_unordered_set_to_py_int(std::unordered_set<int>  const &); /*proto*/
static PyObject *__pyx_convert_vector_to_py_std_3a__3a_unordered_set_3c_int_3e___(const std::vector<std::unordered_set<int> >  &); /*proto*/
static PyObject *__pyx_convert_vector_to_py_int(const std::vector<int>  &); /*proto*/
static PyObject *__pyx_convert_pair_to_py_int____int(std::pair<int,int>  const &); /*proto*/
static std::vector<int>  __pyx_convert_vector_from_py_int(PyObject *); /*proto*/
static PyObject *__pyx_convert_unordered_map_to_py_int____int(std::unordered_map<int,int>  const &); /*proto*/
static PyObject *__pyx_convert_unordered_map_to_py_int____std_3a__3a_unordered_map_3c_int_2c_int_3e___(std::unordered_map<int,std::unordered_map<int,int> >  const &); /*proto*/
#define __Pyx_MODULE_NAME "_smatch"
extern int __pyx_module_is_main__smatch;
int __pyx_module_is_main__smatch = 0;

/* Implementation of '_smatch' */
static PyObject *__pyx_builtin_range;
static PyObject *__pyx_builtin_enumerate;
static const char __pyx_k__2[] = "-";
static const char __pyx_k__3[] = ",";
static const char __pyx_k_to[] = "to";
static const char __pyx_k_0_0[] = "0.0";
static const char __pyx_k_and[] = "and";
static const char __pyx_k_end[] = "end";
static const char __pyx_k_sys[] = "sys";
static const char __pyx_k_file[] = "file";
static const char __pyx_k_from[] = "from ";
static const char __pyx_k_main[] = "__main__";
static const char __pyx_k_seed[] = "seed";
static const char __pyx_k_test[] = "__test__";
static const char __pyx_k_lower[] = "lower";
static const char __pyx_k_print[] = "print";
static const char __pyx_k_range[] = "range";
static const char __pyx_k_choice[] = "choice";
static const char __pyx_k_import[] = "__import__";
static const char __pyx_k_random[] = "random";
static const char __pyx_k_recall[] = "recall";
static const char __pyx_k_smatch[] = "_smatch";
static const char __pyx_k_stderr[] = "stderr";
static const char __pyx_k_F_score[] = "F-score:";
static const char __pyx_k_f_score[] = "f_score";
static const char __pyx_k_prefix1[] = "prefix1";
static const char __pyx_k_prefix2[] = "prefix2";
static const char __pyx_k_verbose[] = "verbose";
static const char __pyx_k_gold_num[] = "gold_num";
static const char __pyx_k_test_num[] = "test_num";
static const char __pyx_k_DEBUG_LOG[] = "DEBUG_LOG";
static const char __pyx_k_ERROR_LOG[] = "ERROR_LOG";
static const char __pyx_k_Iteration[] = "Iteration";
static const char __pyx_k_Move_gain[] = "Move gain:";
static const char __pyx_k_Swap_gain[] = "Swap gain:";
static const char __pyx_k_Swap_node[] = "Swap node";
static const char __pyx_k_compute_f[] = "compute_f";
static const char __pyx_k_enumerate[] = "enumerate";
static const char __pyx_k_instance1[] = "instance1";
static const char __pyx_k_instance2[] = "instance2";
static const char __pyx_k_match_num[] = "match_num";
static const char __pyx_k_node_pair[] = "node_pair";
static const char __pyx_k_precision[] = "precision";
static const char __pyx_k_relation1[] = "relation1";
static const char __pyx_k_relation2[] = "relation2";
static const char __pyx_k_Remap_node[] = "Remap node";
static const char __pyx_k_attribute1[] = "attribute1";
static const char __pyx_k_attribute2[] = "attribute2";
static const char __pyx_k_smatch_pyx[] = "_smatch.pyx";
static const char __pyx_k_Use_move_gain[] = "Use move gain";
static const char __pyx_k_Use_swap_gain[] = "Use swap gain";
static const char __pyx_k_iteration_num[] = "iteration_num";
static const char __pyx_k_After_swapping[] = "After swapping:";
static const char __pyx_k_Before_swapping[] = "Before swapping:";
static const char __pyx_k_Current_mapping[] = "Current mapping";
static const char __pyx_k_Original_mapping[] = "Original mapping";
static const char __pyx_k_Current_mapping_2[] = "Current mapping:";
static const char __pyx_k_Weight_dictionary[] = "Weight dictionary";
static const char __pyx_k_Candidate_mappings[] = "Candidate mappings:";
static const char __pyx_k_cline_in_traceback[] = "cline_in_traceback";
static const char __pyx_k_relation_match_with[] = "relation match with";
static const char __pyx_k_Node_mapping_at_start[] = "Node mapping at start";
static const char __pyx_k_clear_match_triple_dict[] = "clear_match_triple_dict";
static const char __pyx_k_no_move_swap_gain_found[] = "no move/swap gain found";
static const char __pyx_k_instance_attribute_match[] = "instance/attribute match";
static const char __pyx_k_Computing_match_for_mapping[] = "Computing match for mapping";
static const char __pyx_k_Gain_after_the_hill_climbing[] = "Gain after the hill-climbing";
static const char __pyx_k_Triple_match_number_at_start[] = "Triple match number at start:";
static const char __pyx_k_Update_triple_match_number_to[] = "Update triple match number to:";
static const char __pyx_k_Inconsistency_in_computing_move[] = "Inconsistency in computing: move gain";
static const char __pyx_k_Inconsistency_in_computing_swap[] = "Inconsistency in computing: swap gain";
static const char __pyx_k_match_computing_complete_result[] = "match computing complete, result:";
static PyObject *__pyx_kp_s_0_0;
static PyObject *__pyx_kp_s_After_swapping;
static PyObject *__pyx_kp_s_Before_swapping;
static PyObject *__pyx_kp_s_Candidate_mappings;
static PyObject *__pyx_kp_s_Computing_match_for_mapping;
static PyObject *__pyx_kp_s_Current_mapping;
static PyObject *__pyx_kp_s_Current_mapping_2;
static PyObject *__pyx_n_s_DEBUG_LOG;
static PyObject *__pyx_n_s_ERROR_LOG;
static PyObject *__pyx_kp_s_F_score;
static PyObject *__pyx_kp_s_Gain_after_the_hill_climbing;
static PyObject *__pyx_kp_s_Inconsistency_in_computing_move;
static PyObject *__pyx_kp_s_Inconsistency_in_computing_swap;
static PyObject *__pyx_n_s_Iteration;
static PyObject *__pyx_kp_s_Move_gain;
static PyObject *__pyx_kp_s_Node_mapping_at_start;
static PyObject *__pyx_kp_s_Original_mapping;
static PyObject *__pyx_kp_s_Remap_node;
static PyObject *__pyx_kp_s_Swap_gain;
static PyObject *__pyx_kp_s_Swap_node;
static PyObject *__pyx_kp_s_Triple_match_number_at_start;
static PyObject *__pyx_kp_s_Update_triple_match_number_to;
static PyObject *__pyx_kp_s_Use_move_gain;
static PyObject *__pyx_kp_s_Use_swap_gain;
static PyObject *__pyx_kp_s_Weight_dictionary;
static PyObject *__pyx_kp_s__2;
static PyObject *__pyx_kp_s__3;
static PyObject *__pyx_n_s_and;
static PyObject *__pyx_n_s_attribute1;
static PyObject *__pyx_n_s_attribute2;
static PyObject *__pyx_n_s_choice;
static PyObject *__pyx_n_s_clear_match_triple_dict;
static PyObject *__pyx_n_s_cline_in_traceback;
static PyObject *__pyx_n_s_compute_f;
static PyObject *__pyx_n_s_end;
static PyObject *__pyx_n_s_enumerate;
static PyObject *__pyx_n_s_f_score;
static PyObject *__pyx_n_s_file;
static PyObject *__pyx_kp_s_from;
static PyObject *__pyx_n_s_gold_num;
static PyObject *__pyx_n_s_import;
static PyObject *__pyx_n_s_instance1;
static PyObject *__pyx_n_s_instance2;
static PyObject *__pyx_kp_s_instance_attribute_match;
static PyObject *__pyx_n_s_iteration_num;
static PyObject *__pyx_n_s_lower;
static PyObject *__pyx_n_s_main;
static PyObject *__pyx_kp_s_match_computing_complete_result;
static PyObject *__pyx_n_s_match_num;
static PyObject *__pyx_kp_s_no_move_swap_gain_found;
static PyObject *__pyx_n_s_node_pair;
static PyObject *__pyx_n_s_precision;
static PyObject *__pyx_n_s_prefix1;
static PyObject *__pyx_n_s_prefix2;
static PyObject *__pyx_n_s_print;
static PyObject *__pyx_n_s_random;
static PyObject *__pyx_n_s_range;
static PyObject *__pyx_n_s_recall;
static PyObject *__pyx_n_s_relation1;
static PyObject *__pyx_n_s_relation2;
static PyObject *__pyx_kp_s_relation_match_with;
static PyObject *__pyx_n_s_seed;
static PyObject *__pyx_n_s_smatch;
static PyObject *__pyx_kp_s_smatch_pyx;
static PyObject *__pyx_n_s_stderr;
static PyObject *__pyx_n_s_sys;
static PyObject *__pyx_n_s_test;
static PyObject *__pyx_n_s_test_num;
static PyObject *__pyx_n_s_to;
static PyObject *__pyx_n_s_verbose;
static PyObject *__pyx_pf_7_smatch_get_best_match(CYTHON_UNUSED PyObject *__pyx_self, PyObject *__pyx_v_instance1, PyObject *__pyx_v_attribute1, PyObject *__pyx_v_relation1, PyObject *__pyx_v_instance2, PyObject *__pyx_v_attribute2, PyObject *__pyx_v_relation2, PyObject *__pyx_v_prefix1, PyObject *__pyx_v_prefix2, PyObject *__pyx_v_iteration_num, PyObject *__pyx_v_verbose); /* proto */
static PyObject *__pyx_pf_7_smatch_2clear_match_triple_dict(CYTHON_UNUSED PyObject *__pyx_self); /* proto */
static PyObject *__pyx_pf_7_smatch_4compute_f(CYTHON_UNUSED PyObject *__pyx_self, PyObject *__pyx_v_match_num, PyObject *__pyx_v_test_num, PyObject *__pyx_v_gold_num, PyObject *__pyx_v_verbose); /* proto */
static PyObject *__pyx_float_0_00;
static PyObject *__pyx_int_0;
static PyObject *__pyx_int_1;
static PyObject *__pyx_int_5;
static PyObject *__pyx_int_neg_1;
static PyObject *__pyx_slice_;
static PyObject *__pyx_slice__4;
static PyObject *__pyx_tuple__5;
static PyObject *__pyx_tuple__6;
static PyObject *__pyx_tuple__8;
static PyObject *__pyx_codeobj__7;
static PyObject *__pyx_codeobj__9;
/* Late includes */

/* "_smatch.pyx":29
 * 
 * @cython.boundscheck(False)
 * cdef void smart_init_mapping(const vector[unordered_set[int]] & candidate_mapping,             # <<<<<<<<<<<<<<
 *                              instance1, instance2,
 *                              vector[int] & result):
 */

static void __pyx_f_7_smatch_smart_init_mapping(std::vector<std::unordered_set<int> >  const &__pyx_v_candidate_mapping, PyObject *__pyx_v_instance1, PyObject *__pyx_v_instance2, std::vector<int>  &__pyx_v_result) {
  std::unordered_set<int>  __pyx_v_matched_dict;
  std::vector<int>  __pyx_v_no_word_match;
  Py_ssize_t __pyx_v_i;
  PyObject *__pyx_v_candidates = NULL;
  PyObject *__pyx_v_value1 = NULL;
  int __pyx_v_node_index;
  PyObject *__pyx_v_value2 = NULL;
  int __pyx_v_m;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  PyObject *__pyx_t_2 = NULL;
  PyObject *__pyx_t_3 = NULL;
  Py_ssize_t __pyx_t_4;
  Py_ssize_t __pyx_t_5;
  Py_ssize_t __pyx_t_6;
  __Pyx_FakeReference<std::unordered_set<int> > __pyx_t_7;
  Py_ssize_t __pyx_t_8;
  int __pyx_t_9;
  PyObject *(*__pyx_t_10)(PyObject *);
  int __pyx_t_11;
  std::vector<int> ::iterator __pyx_t_12;
  __Pyx_FakeReference<std::unordered_set<int> > __pyx_t_13;
  std::unordered_set<int> ::iterator __pyx_t_14;
  std::unordered_set<int>  *__pyx_t_15;
  PyObject *__pyx_t_16 = NULL;
  __Pyx_RefNannySetupContext("smart_init_mapping", 0);

  /* "_smatch.pyx":43
 * 
 *     """
 *     random.seed()             # <<<<<<<<<<<<<<
 *     cdef unordered_set[int] matched_dict
 *     # list to store node indices that have no concept match
 */
  __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_random); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 43, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __pyx_t_3 = __Pyx_PyObject_GetAttrStr(__pyx_t_2, __pyx_n_s_seed); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 43, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_3);
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  __pyx_t_2 = NULL;
  if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_3))) {
    __pyx_t_2 = PyMethod_GET_SELF(__pyx_t_3);
    if (likely(__pyx_t_2)) {
      PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_3);
      __Pyx_INCREF(__pyx_t_2);
      __Pyx_INCREF(function);
      __Pyx_DECREF_SET(__pyx_t_3, function);
    }
  }
  if (__pyx_t_2) {
    __pyx_t_1 = __Pyx_PyObject_CallOneArg(__pyx_t_3, __pyx_t_2); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 43, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  } else {
    __pyx_t_1 = __Pyx_PyObject_CallNoArg(__pyx_t_3); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 43, __pyx_L1_error)
  }
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_smatch.pyx":47
 *     # list to store node indices that have no concept match
 *     cdef vector[int] no_word_match
 *     result.clear()             # <<<<<<<<<<<<<<
 *     for i in range(len(candidate_mapping)):
 *         candidates = candidate_mapping.at(i)
 */
  __pyx_v_result.clear();

  /* "_smatch.pyx":48
 *     cdef vector[int] no_word_match
 *     result.clear()
 *     for i in range(len(candidate_mapping)):             # <<<<<<<<<<<<<<
 *         candidates = candidate_mapping.at(i)
 *         if len(candidates) == 0:
 */
  __pyx_t_1 = __pyx_convert_vector_to_py_std_3a__3a_unordered_set_3c_int_3e___(__pyx_v_candidate_mapping); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 48, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_4 = PyObject_Length(__pyx_t_1); if (unlikely(__pyx_t_4 == ((Py_ssize_t)-1))) __PYX_ERR(0, 48, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_t_5 = __pyx_t_4;
  for (__pyx_t_6 = 0; __pyx_t_6 < __pyx_t_5; __pyx_t_6+=1) {
    __pyx_v_i = __pyx_t_6;

    /* "_smatch.pyx":49
 *     result.clear()
 *     for i in range(len(candidate_mapping)):
 *         candidates = candidate_mapping.at(i)             # <<<<<<<<<<<<<<
 *         if len(candidates) == 0:
 *             # no possible mapping
 */
    try {
      __pyx_t_7 = __pyx_v_candidate_mapping.at(__pyx_v_i);
    } catch(...) {
      __Pyx_CppExn2PyErr();
      __PYX_ERR(0, 49, __pyx_L1_error)
    }
    __pyx_t_1 = __pyx_convert_unordered_set_to_py_int(__pyx_t_7); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 49, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __Pyx_XDECREF_SET(__pyx_v_candidates, __pyx_t_1);
    __pyx_t_1 = 0;

    /* "_smatch.pyx":50
 *     for i in range(len(candidate_mapping)):
 *         candidates = candidate_mapping.at(i)
 *         if len(candidates) == 0:             # <<<<<<<<<<<<<<
 *             # no possible mapping
 *             result.push_back(-1)
 */
    __pyx_t_8 = PyObject_Length(__pyx_v_candidates); if (unlikely(__pyx_t_8 == ((Py_ssize_t)-1))) __PYX_ERR(0, 50, __pyx_L1_error)
    __pyx_t_9 = ((__pyx_t_8 == 0) != 0);
    if (__pyx_t_9) {

      /* "_smatch.pyx":52
 *         if len(candidates) == 0:
 *             # no possible mapping
 *             result.push_back(-1)             # <<<<<<<<<<<<<<
 *             continue
 *         # node value in instance triples of AMR 1
 */
      try {
        __pyx_v_result.push_back(-1);
      } catch(...) {
        __Pyx_CppExn2PyErr();
        __PYX_ERR(0, 52, __pyx_L1_error)
      }

      /* "_smatch.pyx":53
 *             # no possible mapping
 *             result.push_back(-1)
 *             continue             # <<<<<<<<<<<<<<
 *         # node value in instance triples of AMR 1
 *         value1 = instance1[i][2]
 */
      goto __pyx_L3_continue;

      /* "_smatch.pyx":50
 *     for i in range(len(candidate_mapping)):
 *         candidates = candidate_mapping.at(i)
 *         if len(candidates) == 0:             # <<<<<<<<<<<<<<
 *             # no possible mapping
 *             result.push_back(-1)
 */
    }

    /* "_smatch.pyx":55
 *             continue
 *         # node value in instance triples of AMR 1
 *         value1 = instance1[i][2]             # <<<<<<<<<<<<<<
 *         for node_index in candidates:
 *             value2 = instance2[node_index][2]
 */
    __pyx_t_1 = __Pyx_GetItemInt(__pyx_v_instance1, __pyx_v_i, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 55, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __pyx_t_3 = __Pyx_GetItemInt(__pyx_t_1, 2, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 55, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
    __Pyx_XDECREF_SET(__pyx_v_value1, __pyx_t_3);
    __pyx_t_3 = 0;

    /* "_smatch.pyx":56
 *         # node value in instance triples of AMR 1
 *         value1 = instance1[i][2]
 *         for node_index in candidates:             # <<<<<<<<<<<<<<
 *             value2 = instance2[node_index][2]
 *             # find the first instance triple match in the candidates
 */
    if (likely(PyList_CheckExact(__pyx_v_candidates)) || PyTuple_CheckExact(__pyx_v_candidates)) {
      __pyx_t_3 = __pyx_v_candidates; __Pyx_INCREF(__pyx_t_3); __pyx_t_8 = 0;
      __pyx_t_10 = NULL;
    } else {
      __pyx_t_8 = -1; __pyx_t_3 = PyObject_GetIter(__pyx_v_candidates); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 56, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_3);
      __pyx_t_10 = Py_TYPE(__pyx_t_3)->tp_iternext; if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 56, __pyx_L1_error)
    }
    for (;;) {
      if (likely(!__pyx_t_10)) {
        if (likely(PyList_CheckExact(__pyx_t_3))) {
          if (__pyx_t_8 >= PyList_GET_SIZE(__pyx_t_3)) break;
          #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
          __pyx_t_1 = PyList_GET_ITEM(__pyx_t_3, __pyx_t_8); __Pyx_INCREF(__pyx_t_1); __pyx_t_8++; if (unlikely(0 < 0)) __PYX_ERR(0, 56, __pyx_L1_error)
          #else
          __pyx_t_1 = PySequence_ITEM(__pyx_t_3, __pyx_t_8); __pyx_t_8++; if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 56, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_1);
          #endif
        } else {
          if (__pyx_t_8 >= PyTuple_GET_SIZE(__pyx_t_3)) break;
          #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
          __pyx_t_1 = PyTuple_GET_ITEM(__pyx_t_3, __pyx_t_8); __Pyx_INCREF(__pyx_t_1); __pyx_t_8++; if (unlikely(0 < 0)) __PYX_ERR(0, 56, __pyx_L1_error)
          #else
          __pyx_t_1 = PySequence_ITEM(__pyx_t_3, __pyx_t_8); __pyx_t_8++; if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 56, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_1);
          #endif
        }
      } else {
        __pyx_t_1 = __pyx_t_10(__pyx_t_3);
        if (unlikely(!__pyx_t_1)) {
          PyObject* exc_type = PyErr_Occurred();
          if (exc_type) {
            if (likely(__Pyx_PyErr_GivenExceptionMatches(exc_type, PyExc_StopIteration))) PyErr_Clear();
            else __PYX_ERR(0, 56, __pyx_L1_error)
          }
          break;
        }
        __Pyx_GOTREF(__pyx_t_1);
      }
      __pyx_t_11 = __Pyx_PyInt_As_int(__pyx_t_1); if (unlikely((__pyx_t_11 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 56, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
      __pyx_v_node_index = __pyx_t_11;

      /* "_smatch.pyx":57
 *         value1 = instance1[i][2]
 *         for node_index in candidates:
 *             value2 = instance2[node_index][2]             # <<<<<<<<<<<<<<
 *             # find the first instance triple match in the candidates
 *             # instance triple match is having the same concept value
 */
      __pyx_t_1 = __Pyx_GetItemInt(__pyx_v_instance2, __pyx_v_node_index, int, 1, __Pyx_PyInt_From_int, 0, 1, 0); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 57, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_1);
      __pyx_t_2 = __Pyx_GetItemInt(__pyx_t_1, 2, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 57, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_2);
      __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
      __Pyx_XDECREF_SET(__pyx_v_value2, __pyx_t_2);
      __pyx_t_2 = 0;

      /* "_smatch.pyx":60
 *             # find the first instance triple match in the candidates
 *             # instance triple match is having the same concept value
 *             if value1 == value2:             # <<<<<<<<<<<<<<
 *                 if matched_dict.count(node_index) == 0:
 *                     result.push_back(node_index)
 */
      __pyx_t_2 = PyObject_RichCompare(__pyx_v_value1, __pyx_v_value2, Py_EQ); __Pyx_XGOTREF(__pyx_t_2); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 60, __pyx_L1_error)
      __pyx_t_9 = __Pyx_PyObject_IsTrue(__pyx_t_2); if (unlikely(__pyx_t_9 < 0)) __PYX_ERR(0, 60, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
      if (__pyx_t_9) {

        /* "_smatch.pyx":61
 *             # instance triple match is having the same concept value
 *             if value1 == value2:
 *                 if matched_dict.count(node_index) == 0:             # <<<<<<<<<<<<<<
 *                     result.push_back(node_index)
 *                     matched_dict.insert(node_index)
 */
        __pyx_t_9 = ((__pyx_v_matched_dict.count(__pyx_v_node_index) == 0) != 0);
        if (__pyx_t_9) {

          /* "_smatch.pyx":62
 *             if value1 == value2:
 *                 if matched_dict.count(node_index) == 0:
 *                     result.push_back(node_index)             # <<<<<<<<<<<<<<
 *                     matched_dict.insert(node_index)
 *                     break
 */
          try {
            __pyx_v_result.push_back(__pyx_v_node_index);
          } catch(...) {
            __Pyx_CppExn2PyErr();
            __PYX_ERR(0, 62, __pyx_L1_error)
          }

          /* "_smatch.pyx":63
 *                 if matched_dict.count(node_index) == 0:
 *                     result.push_back(node_index)
 *                     matched_dict.insert(node_index)             # <<<<<<<<<<<<<<
 *                     break
 *         if len(result) == i:
 */
          (void)(__pyx_v_matched_dict.insert(__pyx_v_node_index));

          /* "_smatch.pyx":64
 *                     result.push_back(node_index)
 *                     matched_dict.insert(node_index)
 *                     break             # <<<<<<<<<<<<<<
 *         if len(result) == i:
 *             no_word_match.push_back(i)
 */
          goto __pyx_L7_break;

          /* "_smatch.pyx":61
 *             # instance triple match is having the same concept value
 *             if value1 == value2:
 *                 if matched_dict.count(node_index) == 0:             # <<<<<<<<<<<<<<
 *                     result.push_back(node_index)
 *                     matched_dict.insert(node_index)
 */
        }

        /* "_smatch.pyx":60
 *             # find the first instance triple match in the candidates
 *             # instance triple match is having the same concept value
 *             if value1 == value2:             # <<<<<<<<<<<<<<
 *                 if matched_dict.count(node_index) == 0:
 *                     result.push_back(node_index)
 */
      }

      /* "_smatch.pyx":56
 *         # node value in instance triples of AMR 1
 *         value1 = instance1[i][2]
 *         for node_index in candidates:             # <<<<<<<<<<<<<<
 *             value2 = instance2[node_index][2]
 *             # find the first instance triple match in the candidates
 */
    }
    __pyx_L7_break:;
    __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;

    /* "_smatch.pyx":65
 *                     matched_dict.insert(node_index)
 *                     break
 *         if len(result) == i:             # <<<<<<<<<<<<<<
 *             no_word_match.push_back(i)
 *             result.push_back(-1)
 */
    __pyx_t_3 = __pyx_convert_vector_to_py_int(__pyx_v_result); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 65, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    __pyx_t_8 = PyObject_Length(__pyx_t_3); if (unlikely(__pyx_t_8 == ((Py_ssize_t)-1))) __PYX_ERR(0, 65, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
    __pyx_t_9 = ((__pyx_t_8 == __pyx_v_i) != 0);
    if (__pyx_t_9) {

      /* "_smatch.pyx":66
 *                     break
 *         if len(result) == i:
 *             no_word_match.push_back(i)             # <<<<<<<<<<<<<<
 *             result.push_back(-1)
 *     # if no concept match, generate a random mapping
 */
      try {
        __pyx_v_no_word_match.push_back(__pyx_v_i);
      } catch(...) {
        __Pyx_CppExn2PyErr();
        __PYX_ERR(0, 66, __pyx_L1_error)
      }

      /* "_smatch.pyx":67
 *         if len(result) == i:
 *             no_word_match.push_back(i)
 *             result.push_back(-1)             # <<<<<<<<<<<<<<
 *     # if no concept match, generate a random mapping
 *     for i in no_word_match:
 */
      try {
        __pyx_v_result.push_back(-1);
      } catch(...) {
        __Pyx_CppExn2PyErr();
        __PYX_ERR(0, 67, __pyx_L1_error)
      }

      /* "_smatch.pyx":65
 *                     matched_dict.insert(node_index)
 *                     break
 *         if len(result) == i:             # <<<<<<<<<<<<<<
 *             no_word_match.push_back(i)
 *             result.push_back(-1)
 */
    }
    __pyx_L3_continue:;
  }

  /* "_smatch.pyx":69
 *             result.push_back(-1)
 *     # if no concept match, generate a random mapping
 *     for i in no_word_match:             # <<<<<<<<<<<<<<
 *         candidates = [m for m in candidate_mapping.at(i) if matched_dict.count(m) == 0]
 *         if len(candidates) > 0:
 */
  __pyx_t_12 = __pyx_v_no_word_match.begin();
  for (;;) {
    if (!(__pyx_t_12 != __pyx_v_no_word_match.end())) break;
    __pyx_t_11 = *__pyx_t_12;
    ++__pyx_t_12;
    __pyx_v_i = __pyx_t_11;

    /* "_smatch.pyx":70
 *     # if no concept match, generate a random mapping
 *     for i in no_word_match:
 *         candidates = [m for m in candidate_mapping.at(i) if matched_dict.count(m) == 0]             # <<<<<<<<<<<<<<
 *         if len(candidates) > 0:
 *             result[i] = random.choice(candidates)
 */
    __pyx_t_3 = PyList_New(0); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 70, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    try {
      __pyx_t_13 = __pyx_v_candidate_mapping.at(__pyx_v_i);
    } catch(...) {
      __Pyx_CppExn2PyErr();
      __PYX_ERR(0, 70, __pyx_L1_error)
    }
    __pyx_t_15 = &__pyx_t_13;
    __pyx_t_14 = __pyx_t_15->begin();
    for (;;) {
      if (!(__pyx_t_14 != __pyx_t_15->end())) break;
      __pyx_t_11 = *__pyx_t_14;
      ++__pyx_t_14;
      __pyx_v_m = __pyx_t_11;
      __pyx_t_9 = ((__pyx_v_matched_dict.count(__pyx_v_m) == 0) != 0);
      if (__pyx_t_9) {
        __pyx_t_2 = __Pyx_PyInt_From_int(__pyx_v_m); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 70, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_2);
        if (unlikely(__Pyx_ListComp_Append(__pyx_t_3, (PyObject*)__pyx_t_2))) __PYX_ERR(0, 70, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
      }
    }
    __Pyx_XDECREF_SET(__pyx_v_candidates, __pyx_t_3);
    __pyx_t_3 = 0;

    /* "_smatch.pyx":71
 *     for i in no_word_match:
 *         candidates = [m for m in candidate_mapping.at(i) if matched_dict.count(m) == 0]
 *         if len(candidates) > 0:             # <<<<<<<<<<<<<<
 *             result[i] = random.choice(candidates)
 *             matched_dict.insert(result[i])
 */
    __pyx_t_4 = PyObject_Length(__pyx_v_candidates); if (unlikely(__pyx_t_4 == ((Py_ssize_t)-1))) __PYX_ERR(0, 71, __pyx_L1_error)
    __pyx_t_9 = ((__pyx_t_4 > 0) != 0);
    if (__pyx_t_9) {

      /* "_smatch.pyx":72
 *         candidates = [m for m in candidate_mapping.at(i) if matched_dict.count(m) == 0]
 *         if len(candidates) > 0:
 *             result[i] = random.choice(candidates)             # <<<<<<<<<<<<<<
 *             matched_dict.insert(result[i])
 * 
 */
      __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_random); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 72, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_2);
      __pyx_t_1 = __Pyx_PyObject_GetAttrStr(__pyx_t_2, __pyx_n_s_choice); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 72, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_1);
      __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
      __pyx_t_2 = NULL;
      if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_1))) {
        __pyx_t_2 = PyMethod_GET_SELF(__pyx_t_1);
        if (likely(__pyx_t_2)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_1);
          __Pyx_INCREF(__pyx_t_2);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_1, function);
        }
      }
      if (!__pyx_t_2) {
        __pyx_t_3 = __Pyx_PyObject_CallOneArg(__pyx_t_1, __pyx_v_candidates); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 72, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_3);
      } else {
        #if CYTHON_FAST_PYCALL
        if (PyFunction_Check(__pyx_t_1)) {
          PyObject *__pyx_temp[2] = {__pyx_t_2, __pyx_v_candidates};
          __pyx_t_3 = __Pyx_PyFunction_FastCall(__pyx_t_1, __pyx_temp+1-1, 1+1); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 72, __pyx_L1_error)
          __Pyx_XDECREF(__pyx_t_2); __pyx_t_2 = 0;
          __Pyx_GOTREF(__pyx_t_3);
        } else
        #endif
        #if CYTHON_FAST_PYCCALL
        if (__Pyx_PyFastCFunction_Check(__pyx_t_1)) {
          PyObject *__pyx_temp[2] = {__pyx_t_2, __pyx_v_candidates};
          __pyx_t_3 = __Pyx_PyCFunction_FastCall(__pyx_t_1, __pyx_temp+1-1, 1+1); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 72, __pyx_L1_error)
          __Pyx_XDECREF(__pyx_t_2); __pyx_t_2 = 0;
          __Pyx_GOTREF(__pyx_t_3);
        } else
        #endif
        {
          __pyx_t_16 = PyTuple_New(1+1); if (unlikely(!__pyx_t_16)) __PYX_ERR(0, 72, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_16);
          __Pyx_GIVEREF(__pyx_t_2); PyTuple_SET_ITEM(__pyx_t_16, 0, __pyx_t_2); __pyx_t_2 = NULL;
          __Pyx_INCREF(__pyx_v_candidates);
          __Pyx_GIVEREF(__pyx_v_candidates);
          PyTuple_SET_ITEM(__pyx_t_16, 0+1, __pyx_v_candidates);
          __pyx_t_3 = __Pyx_PyObject_Call(__pyx_t_1, __pyx_t_16, NULL); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 72, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_3);
          __Pyx_DECREF(__pyx_t_16); __pyx_t_16 = 0;
        }
      }
      __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
      __pyx_t_11 = __Pyx_PyInt_As_int(__pyx_t_3); if (unlikely((__pyx_t_11 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 72, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
      (__pyx_v_result[__pyx_v_i]) = __pyx_t_11;

      /* "_smatch.pyx":73
 *         if len(candidates) > 0:
 *             result[i] = random.choice(candidates)
 *             matched_dict.insert(result[i])             # <<<<<<<<<<<<<<
 * 
 * 
 */
      (void)(__pyx_v_matched_dict.insert((__pyx_v_result[__pyx_v_i])));

      /* "_smatch.pyx":71
 *     for i in no_word_match:
 *         candidates = [m for m in candidate_mapping.at(i) if matched_dict.count(m) == 0]
 *         if len(candidates) > 0:             # <<<<<<<<<<<<<<
 *             result[i] = random.choice(candidates)
 *             matched_dict.insert(result[i])
 */
    }

    /* "_smatch.pyx":69
 *             result.push_back(-1)
 *     # if no concept match, generate a random mapping
 *     for i in no_word_match:             # <<<<<<<<<<<<<<
 *         candidates = [m for m in candidate_mapping.at(i) if matched_dict.count(m) == 0]
 *         if len(candidates) > 0:
 */
  }

  /* "_smatch.pyx":29
 * 
 * @cython.boundscheck(False)
 * cdef void smart_init_mapping(const vector[unordered_set[int]] & candidate_mapping,             # <<<<<<<<<<<<<<
 *                              instance1, instance2,
 *                              vector[int] & result):
 */

  /* function exit code */
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_2);
  __Pyx_XDECREF(__pyx_t_3);
  __Pyx_XDECREF(__pyx_t_16);
  __Pyx_WriteUnraisable("_smatch.smart_init_mapping", __pyx_clineno, __pyx_lineno, __pyx_filename, 1, 0);
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_candidates);
  __Pyx_XDECREF(__pyx_v_value1);
  __Pyx_XDECREF(__pyx_v_value2);
  __Pyx_RefNannyFinishContext();
}

/* "_smatch.pyx":77
 * 
 * @cython.boundscheck(False)
 * cdef void random_init_mapping(const vector[unordered_set[int]] & candidate_mapping,             # <<<<<<<<<<<<<<
 *                               vector[int] & result):
 *     """
 */

static void __pyx_f_7_smatch_random_init_mapping(std::vector<std::unordered_set<int> >  const &__pyx_v_candidate_mapping, std::vector<int>  &__pyx_v_result) {
  std::unordered_set<int>  __pyx_v_matched_dict;
  Py_ssize_t __pyx_v_i;
  PyObject *__pyx_v_candidates = NULL;
  PyObject *__pyx_v_rid = NULL;
  int __pyx_v_m;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  PyObject *__pyx_t_2 = NULL;
  PyObject *__pyx_t_3 = NULL;
  Py_ssize_t __pyx_t_4;
  Py_ssize_t __pyx_t_5;
  Py_ssize_t __pyx_t_6;
  __Pyx_FakeReference<std::unordered_set<int> > __pyx_t_7;
  std::unordered_set<int> ::iterator __pyx_t_8;
  std::unordered_set<int>  *__pyx_t_9;
  int __pyx_t_10;
  int __pyx_t_11;
  Py_ssize_t __pyx_t_12;
  PyObject *__pyx_t_13 = NULL;
  __Pyx_RefNannySetupContext("random_init_mapping", 0);

  /* "_smatch.pyx":89
 *     """
 *     # if needed, a fixed seed could be passed here to generate same random (to help debugging)
 *     random.seed()             # <<<<<<<<<<<<<<
 *     cdef unordered_set[int] matched_dict
 *     result.clear()
 */
  __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_random); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 89, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __pyx_t_3 = __Pyx_PyObject_GetAttrStr(__pyx_t_2, __pyx_n_s_seed); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 89, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_3);
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  __pyx_t_2 = NULL;
  if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_3))) {
    __pyx_t_2 = PyMethod_GET_SELF(__pyx_t_3);
    if (likely(__pyx_t_2)) {
      PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_3);
      __Pyx_INCREF(__pyx_t_2);
      __Pyx_INCREF(function);
      __Pyx_DECREF_SET(__pyx_t_3, function);
    }
  }
  if (__pyx_t_2) {
    __pyx_t_1 = __Pyx_PyObject_CallOneArg(__pyx_t_3, __pyx_t_2); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 89, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  } else {
    __pyx_t_1 = __Pyx_PyObject_CallNoArg(__pyx_t_3); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 89, __pyx_L1_error)
  }
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_smatch.pyx":91
 *     random.seed()
 *     cdef unordered_set[int] matched_dict
 *     result.clear()             # <<<<<<<<<<<<<<
 *     for i in range(len(candidate_mapping)):
 *         candidates = [m for m in candidate_mapping.at(i) if matched_dict.count(m) == 0]
 */
  __pyx_v_result.clear();

  /* "_smatch.pyx":92
 *     cdef unordered_set[int] matched_dict
 *     result.clear()
 *     for i in range(len(candidate_mapping)):             # <<<<<<<<<<<<<<
 *         candidates = [m for m in candidate_mapping.at(i) if matched_dict.count(m) == 0]
 *         if len(candidates) == 0:
 */
  __pyx_t_1 = __pyx_convert_vector_to_py_std_3a__3a_unordered_set_3c_int_3e___(__pyx_v_candidate_mapping); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 92, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_4 = PyObject_Length(__pyx_t_1); if (unlikely(__pyx_t_4 == ((Py_ssize_t)-1))) __PYX_ERR(0, 92, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_t_5 = __pyx_t_4;
  for (__pyx_t_6 = 0; __pyx_t_6 < __pyx_t_5; __pyx_t_6+=1) {
    __pyx_v_i = __pyx_t_6;

    /* "_smatch.pyx":93
 *     result.clear()
 *     for i in range(len(candidate_mapping)):
 *         candidates = [m for m in candidate_mapping.at(i) if matched_dict.count(m) == 0]             # <<<<<<<<<<<<<<
 *         if len(candidates) == 0:
 *             # -1 indicates no possible mapping
 */
    __pyx_t_1 = PyList_New(0); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 93, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    try {
      __pyx_t_7 = __pyx_v_candidate_mapping.at(__pyx_v_i);
    } catch(...) {
      __Pyx_CppExn2PyErr();
      __PYX_ERR(0, 93, __pyx_L1_error)
    }
    __pyx_t_9 = &__pyx_t_7;
    __pyx_t_8 = __pyx_t_9->begin();
    for (;;) {
      if (!(__pyx_t_8 != __pyx_t_9->end())) break;
      __pyx_t_10 = *__pyx_t_8;
      ++__pyx_t_8;
      __pyx_v_m = __pyx_t_10;
      __pyx_t_11 = ((__pyx_v_matched_dict.count(__pyx_v_m) == 0) != 0);
      if (__pyx_t_11) {
        __pyx_t_3 = __Pyx_PyInt_From_int(__pyx_v_m); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 93, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_3);
        if (unlikely(__Pyx_ListComp_Append(__pyx_t_1, (PyObject*)__pyx_t_3))) __PYX_ERR(0, 93, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
      }
    }
    __Pyx_XDECREF_SET(__pyx_v_candidates, ((PyObject*)__pyx_t_1));
    __pyx_t_1 = 0;

    /* "_smatch.pyx":94
 *     for i in range(len(candidate_mapping)):
 *         candidates = [m for m in candidate_mapping.at(i) if matched_dict.count(m) == 0]
 *         if len(candidates) == 0:             # <<<<<<<<<<<<<<
 *             # -1 indicates no possible mapping
 *             result.push_back(-1)
 */
    __pyx_t_12 = PyList_GET_SIZE(__pyx_v_candidates); if (unlikely(__pyx_t_12 == ((Py_ssize_t)-1))) __PYX_ERR(0, 94, __pyx_L1_error)
    __pyx_t_11 = ((__pyx_t_12 == 0) != 0);
    if (__pyx_t_11) {

      /* "_smatch.pyx":96
 *         if len(candidates) == 0:
 *             # -1 indicates no possible mapping
 *             result.push_back(-1)             # <<<<<<<<<<<<<<
 *         else:
 *             rid = random.choice(candidates)
 */
      try {
        __pyx_v_result.push_back(-1);
      } catch(...) {
        __Pyx_CppExn2PyErr();
        __PYX_ERR(0, 96, __pyx_L1_error)
      }

      /* "_smatch.pyx":94
 *     for i in range(len(candidate_mapping)):
 *         candidates = [m for m in candidate_mapping.at(i) if matched_dict.count(m) == 0]
 *         if len(candidates) == 0:             # <<<<<<<<<<<<<<
 *             # -1 indicates no possible mapping
 *             result.push_back(-1)
 */
      goto __pyx_L8;
    }

    /* "_smatch.pyx":98
 *             result.push_back(-1)
 *         else:
 *             rid = random.choice(candidates)             # <<<<<<<<<<<<<<
 *             result.push_back(rid)
 *             matched_dict.insert(rid)
 */
    /*else*/ {
      __pyx_t_3 = __Pyx_GetModuleGlobalName(__pyx_n_s_random); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 98, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_3);
      __pyx_t_2 = __Pyx_PyObject_GetAttrStr(__pyx_t_3, __pyx_n_s_choice); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 98, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_2);
      __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
      __pyx_t_3 = NULL;
      if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_2))) {
        __pyx_t_3 = PyMethod_GET_SELF(__pyx_t_2);
        if (likely(__pyx_t_3)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_2);
          __Pyx_INCREF(__pyx_t_3);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_2, function);
        }
      }
      if (!__pyx_t_3) {
        __pyx_t_1 = __Pyx_PyObject_CallOneArg(__pyx_t_2, __pyx_v_candidates); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 98, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_1);
      } else {
        #if CYTHON_FAST_PYCALL
        if (PyFunction_Check(__pyx_t_2)) {
          PyObject *__pyx_temp[2] = {__pyx_t_3, __pyx_v_candidates};
          __pyx_t_1 = __Pyx_PyFunction_FastCall(__pyx_t_2, __pyx_temp+1-1, 1+1); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 98, __pyx_L1_error)
          __Pyx_XDECREF(__pyx_t_3); __pyx_t_3 = 0;
          __Pyx_GOTREF(__pyx_t_1);
        } else
        #endif
        #if CYTHON_FAST_PYCCALL
        if (__Pyx_PyFastCFunction_Check(__pyx_t_2)) {
          PyObject *__pyx_temp[2] = {__pyx_t_3, __pyx_v_candidates};
          __pyx_t_1 = __Pyx_PyCFunction_FastCall(__pyx_t_2, __pyx_temp+1-1, 1+1); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 98, __pyx_L1_error)
          __Pyx_XDECREF(__pyx_t_3); __pyx_t_3 = 0;
          __Pyx_GOTREF(__pyx_t_1);
        } else
        #endif
        {
          __pyx_t_13 = PyTuple_New(1+1); if (unlikely(!__pyx_t_13)) __PYX_ERR(0, 98, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_13);
          __Pyx_GIVEREF(__pyx_t_3); PyTuple_SET_ITEM(__pyx_t_13, 0, __pyx_t_3); __pyx_t_3 = NULL;
          __Pyx_INCREF(__pyx_v_candidates);
          __Pyx_GIVEREF(__pyx_v_candidates);
          PyTuple_SET_ITEM(__pyx_t_13, 0+1, __pyx_v_candidates);
          __pyx_t_1 = __Pyx_PyObject_Call(__pyx_t_2, __pyx_t_13, NULL); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 98, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_1);
          __Pyx_DECREF(__pyx_t_13); __pyx_t_13 = 0;
        }
      }
      __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
      __Pyx_XDECREF_SET(__pyx_v_rid, __pyx_t_1);
      __pyx_t_1 = 0;

      /* "_smatch.pyx":99
 *         else:
 *             rid = random.choice(candidates)
 *             result.push_back(rid)             # <<<<<<<<<<<<<<
 *             matched_dict.insert(rid)
 * 
 */
      __pyx_t_10 = __Pyx_PyInt_As_int(__pyx_v_rid); if (unlikely((__pyx_t_10 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 99, __pyx_L1_error)
      try {
        __pyx_v_result.push_back(__pyx_t_10);
      } catch(...) {
        __Pyx_CppExn2PyErr();
        __PYX_ERR(0, 99, __pyx_L1_error)
      }

      /* "_smatch.pyx":100
 *             rid = random.choice(candidates)
 *             result.push_back(rid)
 *             matched_dict.insert(rid)             # <<<<<<<<<<<<<<
 * 
 * 
 */
      __pyx_t_10 = __Pyx_PyInt_As_int(__pyx_v_rid); if (unlikely((__pyx_t_10 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 100, __pyx_L1_error)
      (void)(__pyx_v_matched_dict.insert(__pyx_t_10));
    }
    __pyx_L8:;
  }

  /* "_smatch.pyx":77
 * 
 * @cython.boundscheck(False)
 * cdef void random_init_mapping(const vector[unordered_set[int]] & candidate_mapping,             # <<<<<<<<<<<<<<
 *                               vector[int] & result):
 *     """
 */

  /* function exit code */
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_2);
  __Pyx_XDECREF(__pyx_t_3);
  __Pyx_XDECREF(__pyx_t_13);
  __Pyx_WriteUnraisable("_smatch.random_init_mapping", __pyx_clineno, __pyx_lineno, __pyx_filename, 1, 0);
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_candidates);
  __Pyx_XDECREF(__pyx_v_rid);
  __Pyx_RefNannyFinishContext();
}

/* "_smatch.pyx":104
 * 
 * @cython.boundscheck(False)
 * cdef void compute_pool(instance1, attribute1, relation1,             # <<<<<<<<<<<<<<
 *                        instance2, attribute2, relation2,
 *                        prefix1, prefix2,
 */

static void __pyx_f_7_smatch_compute_pool(PyObject *__pyx_v_instance1, PyObject *__pyx_v_attribute1, PyObject *__pyx_v_relation1, PyObject *__pyx_v_instance2, PyObject *__pyx_v_attribute2, PyObject *__pyx_v_relation2, PyObject *__pyx_v_prefix1, PyObject *__pyx_v_prefix2, std::vector<std::unordered_set<int> >  &__pyx_v_candidate_mapping, std::unordered_map<int,std::unordered_map<int,int> >  &__pyx_v_weight_dict) {
  int __pyx_v_node_pair;
  int __pyx_v_node_pair1;
  int __pyx_v_node_pair2;
  Py_ssize_t __pyx_v_i;
  Py_ssize_t __pyx_v_j;
  PyObject *__pyx_v_node1_index = NULL;
  PyObject *__pyx_v_node2_index = NULL;
  PyObject *__pyx_v_node1_index_amr1 = NULL;
  PyObject *__pyx_v_node1_index_amr2 = NULL;
  PyObject *__pyx_v_node2_index_amr1 = NULL;
  PyObject *__pyx_v_node2_index_amr2 = NULL;
  __Pyx_RefNannyDeclarations
  Py_ssize_t __pyx_t_1;
  Py_ssize_t __pyx_t_2;
  Py_ssize_t __pyx_t_3;
  std::unordered_set<int>  __pyx_t_4;
  Py_ssize_t __pyx_t_5;
  Py_ssize_t __pyx_t_6;
  Py_ssize_t __pyx_t_7;
  int __pyx_t_8;
  PyObject *__pyx_t_9 = NULL;
  PyObject *__pyx_t_10 = NULL;
  PyObject *__pyx_t_11 = NULL;
  PyObject *__pyx_t_12 = NULL;
  int __pyx_t_13;
  Py_ssize_t __pyx_t_14;
  std::vector<std::unordered_set<int> > ::size_type __pyx_t_15;
  int __pyx_t_16;
  int __pyx_t_17;
  __Pyx_RefNannySetupContext("compute_pool", 0);

  /* "_smatch.pyx":135
 * 
 *     """
 *     candidate_mapping.clear()             # <<<<<<<<<<<<<<
 *     weight_dict.clear()
 * 
 */
  __pyx_v_candidate_mapping.clear();

  /* "_smatch.pyx":136
 *     """
 *     candidate_mapping.clear()
 *     weight_dict.clear()             # <<<<<<<<<<<<<<
 * 
 *     cdef int node_pair
 */
  __pyx_v_weight_dict.clear();

  /* "_smatch.pyx":141
 *     cdef int node_pair1
 *     cdef int node_pair2
 *     for i in range(len(instance1)):             # <<<<<<<<<<<<<<
 *         # each candidate mapping is a set of node indices
 *         candidate_mapping.push_back(unordered_set[int]())
 */
  __pyx_t_1 = PyObject_Length(__pyx_v_instance1); if (unlikely(__pyx_t_1 == ((Py_ssize_t)-1))) __PYX_ERR(0, 141, __pyx_L1_error)
  __pyx_t_2 = __pyx_t_1;
  for (__pyx_t_3 = 0; __pyx_t_3 < __pyx_t_2; __pyx_t_3+=1) {
    __pyx_v_i = __pyx_t_3;

    /* "_smatch.pyx":143
 *     for i in range(len(instance1)):
 *         # each candidate mapping is a set of node indices
 *         candidate_mapping.push_back(unordered_set[int]())             # <<<<<<<<<<<<<<
 *         for j in range(len(instance2)):
 *             # if both triples are instance triples and have the same valueprint(G.edges(data=True))
 */
    try {
      __pyx_t_4 = std::unordered_set<int> ();
    } catch(...) {
      __Pyx_CppExn2PyErr();
      __PYX_ERR(0, 143, __pyx_L1_error)
    }
    try {
      __pyx_v_candidate_mapping.push_back(__pyx_t_4);
    } catch(...) {
      __Pyx_CppExn2PyErr();
      __PYX_ERR(0, 143, __pyx_L1_error)
    }

    /* "_smatch.pyx":144
 *         # each candidate mapping is a set of node indices
 *         candidate_mapping.push_back(unordered_set[int]())
 *         for j in range(len(instance2)):             # <<<<<<<<<<<<<<
 *             # if both triples are instance triples and have the same valueprint(G.edges(data=True))
 *             if instance1[i][0].lower() == instance2[j][0].lower() \
 */
    __pyx_t_5 = PyObject_Length(__pyx_v_instance2); if (unlikely(__pyx_t_5 == ((Py_ssize_t)-1))) __PYX_ERR(0, 144, __pyx_L1_error)
    __pyx_t_6 = __pyx_t_5;
    for (__pyx_t_7 = 0; __pyx_t_7 < __pyx_t_6; __pyx_t_7+=1) {
      __pyx_v_j = __pyx_t_7;

      /* "_smatch.pyx":146
 *         for j in range(len(instance2)):
 *             # if both triples are instance triples and have the same valueprint(G.edges(data=True))
 *             if instance1[i][0].lower() == instance2[j][0].lower() \             # <<<<<<<<<<<<<<
 *                     and instance1[i][2].lower() == instance2[j][2].lower():
 *                 # get node index by stripping the prefix
 */
      __pyx_t_10 = __Pyx_GetItemInt(__pyx_v_instance1, __pyx_v_i, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 146, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_10);
      __pyx_t_11 = __Pyx_GetItemInt(__pyx_t_10, 0, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 146, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_11);
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_10 = __Pyx_PyObject_GetAttrStr(__pyx_t_11, __pyx_n_s_lower); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 146, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_10);
      __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      __pyx_t_11 = NULL;
      if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_10))) {
        __pyx_t_11 = PyMethod_GET_SELF(__pyx_t_10);
        if (likely(__pyx_t_11)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_10);
          __Pyx_INCREF(__pyx_t_11);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_10, function);
        }
      }
      if (__pyx_t_11) {
        __pyx_t_9 = __Pyx_PyObject_CallOneArg(__pyx_t_10, __pyx_t_11); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 146, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      } else {
        __pyx_t_9 = __Pyx_PyObject_CallNoArg(__pyx_t_10); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 146, __pyx_L1_error)
      }
      __Pyx_GOTREF(__pyx_t_9);
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_11 = __Pyx_GetItemInt(__pyx_v_instance2, __pyx_v_j, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 146, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_11);
      __pyx_t_12 = __Pyx_GetItemInt(__pyx_t_11, 0, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_12)) __PYX_ERR(0, 146, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_12);
      __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      __pyx_t_11 = __Pyx_PyObject_GetAttrStr(__pyx_t_12, __pyx_n_s_lower); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 146, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_11);
      __Pyx_DECREF(__pyx_t_12); __pyx_t_12 = 0;
      __pyx_t_12 = NULL;
      if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_11))) {
        __pyx_t_12 = PyMethod_GET_SELF(__pyx_t_11);
        if (likely(__pyx_t_12)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_11);
          __Pyx_INCREF(__pyx_t_12);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_11, function);
        }
      }
      if (__pyx_t_12) {
        __pyx_t_10 = __Pyx_PyObject_CallOneArg(__pyx_t_11, __pyx_t_12); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 146, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_12); __pyx_t_12 = 0;
      } else {
        __pyx_t_10 = __Pyx_PyObject_CallNoArg(__pyx_t_11); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 146, __pyx_L1_error)
      }
      __Pyx_GOTREF(__pyx_t_10);
      __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      __pyx_t_11 = PyObject_RichCompare(__pyx_t_9, __pyx_t_10, Py_EQ); __Pyx_XGOTREF(__pyx_t_11); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 146, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_13 = __Pyx_PyObject_IsTrue(__pyx_t_11); if (unlikely(__pyx_t_13 < 0)) __PYX_ERR(0, 146, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      if (__pyx_t_13) {
      } else {
        __pyx_t_8 = __pyx_t_13;
        goto __pyx_L8_bool_binop_done;
      }

      /* "_smatch.pyx":147
 *             # if both triples are instance triples and have the same valueprint(G.edges(data=True))
 *             if instance1[i][0].lower() == instance2[j][0].lower() \
 *                     and instance1[i][2].lower() == instance2[j][2].lower():             # <<<<<<<<<<<<<<
 *                 # get node index by stripping the prefix
 *                 node1_index = int(instance1[i][1][len(prefix1):])
 */
      __pyx_t_10 = __Pyx_GetItemInt(__pyx_v_instance1, __pyx_v_i, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 147, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_10);
      __pyx_t_9 = __Pyx_GetItemInt(__pyx_t_10, 2, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 147, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_9);
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_10 = __Pyx_PyObject_GetAttrStr(__pyx_t_9, __pyx_n_s_lower); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 147, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_10);
      __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      __pyx_t_9 = NULL;
      if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_10))) {
        __pyx_t_9 = PyMethod_GET_SELF(__pyx_t_10);
        if (likely(__pyx_t_9)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_10);
          __Pyx_INCREF(__pyx_t_9);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_10, function);
        }
      }
      if (__pyx_t_9) {
        __pyx_t_11 = __Pyx_PyObject_CallOneArg(__pyx_t_10, __pyx_t_9); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 147, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      } else {
        __pyx_t_11 = __Pyx_PyObject_CallNoArg(__pyx_t_10); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 147, __pyx_L1_error)
      }
      __Pyx_GOTREF(__pyx_t_11);
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_9 = __Pyx_GetItemInt(__pyx_v_instance2, __pyx_v_j, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 147, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_9);
      __pyx_t_12 = __Pyx_GetItemInt(__pyx_t_9, 2, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_12)) __PYX_ERR(0, 147, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_12);
      __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      __pyx_t_9 = __Pyx_PyObject_GetAttrStr(__pyx_t_12, __pyx_n_s_lower); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 147, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_9);
      __Pyx_DECREF(__pyx_t_12); __pyx_t_12 = 0;
      __pyx_t_12 = NULL;
      if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_9))) {
        __pyx_t_12 = PyMethod_GET_SELF(__pyx_t_9);
        if (likely(__pyx_t_12)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_9);
          __Pyx_INCREF(__pyx_t_12);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_9, function);
        }
      }
      if (__pyx_t_12) {
        __pyx_t_10 = __Pyx_PyObject_CallOneArg(__pyx_t_9, __pyx_t_12); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 147, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_12); __pyx_t_12 = 0;
      } else {
        __pyx_t_10 = __Pyx_PyObject_CallNoArg(__pyx_t_9); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 147, __pyx_L1_error)
      }
      __Pyx_GOTREF(__pyx_t_10);
      __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      __pyx_t_9 = PyObject_RichCompare(__pyx_t_11, __pyx_t_10, Py_EQ); __Pyx_XGOTREF(__pyx_t_9); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 147, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_13 = __Pyx_PyObject_IsTrue(__pyx_t_9); if (unlikely(__pyx_t_13 < 0)) __PYX_ERR(0, 147, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      __pyx_t_8 = __pyx_t_13;
      __pyx_L8_bool_binop_done:;

      /* "_smatch.pyx":146
 *         for j in range(len(instance2)):
 *             # if both triples are instance triples and have the same valueprint(G.edges(data=True))
 *             if instance1[i][0].lower() == instance2[j][0].lower() \             # <<<<<<<<<<<<<<
 *                     and instance1[i][2].lower() == instance2[j][2].lower():
 *                 # get node index by stripping the prefix
 */
      if (__pyx_t_8) {

        /* "_smatch.pyx":149
 *                     and instance1[i][2].lower() == instance2[j][2].lower():
 *                 # get node index by stripping the prefix
 *                 node1_index = int(instance1[i][1][len(prefix1):])             # <<<<<<<<<<<<<<
 *                 node2_index = int(instance2[j][1][len(prefix2):])
 *                 candidate_mapping[node1_index].insert(node2_index)
 */
        __pyx_t_9 = __Pyx_GetItemInt(__pyx_v_instance1, __pyx_v_i, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 149, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_9);
        __pyx_t_10 = __Pyx_GetItemInt(__pyx_t_9, 1, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 149, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
        __pyx_t_14 = PyObject_Length(__pyx_v_prefix1); if (unlikely(__pyx_t_14 == ((Py_ssize_t)-1))) __PYX_ERR(0, 149, __pyx_L1_error)
        __pyx_t_9 = __Pyx_PyObject_GetSlice(__pyx_t_10, __pyx_t_14, 0, NULL, NULL, NULL, 1, 0, 1); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 149, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_9);
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        __pyx_t_10 = __Pyx_PyNumber_Int(__pyx_t_9); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 149, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
        __Pyx_XDECREF_SET(__pyx_v_node1_index, __pyx_t_10);
        __pyx_t_10 = 0;

        /* "_smatch.pyx":150
 *                 # get node index by stripping the prefix
 *                 node1_index = int(instance1[i][1][len(prefix1):])
 *                 node2_index = int(instance2[j][1][len(prefix2):])             # <<<<<<<<<<<<<<
 *                 candidate_mapping[node1_index].insert(node2_index)
 *                 node_pair = _hash_pair(node1_index, node2_index)
 */
        __pyx_t_10 = __Pyx_GetItemInt(__pyx_v_instance2, __pyx_v_j, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 150, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __pyx_t_9 = __Pyx_GetItemInt(__pyx_t_10, 1, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 150, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_9);
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        __pyx_t_14 = PyObject_Length(__pyx_v_prefix2); if (unlikely(__pyx_t_14 == ((Py_ssize_t)-1))) __PYX_ERR(0, 150, __pyx_L1_error)
        __pyx_t_10 = __Pyx_PyObject_GetSlice(__pyx_t_9, __pyx_t_14, 0, NULL, NULL, NULL, 1, 0, 1); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 150, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
        __pyx_t_9 = __Pyx_PyNumber_Int(__pyx_t_10); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 150, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_9);
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        __Pyx_XDECREF_SET(__pyx_v_node2_index, __pyx_t_9);
        __pyx_t_9 = 0;

        /* "_smatch.pyx":151
 *                 node1_index = int(instance1[i][1][len(prefix1):])
 *                 node2_index = int(instance2[j][1][len(prefix2):])
 *                 candidate_mapping[node1_index].insert(node2_index)             # <<<<<<<<<<<<<<
 *                 node_pair = _hash_pair(node1_index, node2_index)
 *                 weight_dict[node_pair][-1] += 1
 */
        __pyx_t_15 = __Pyx_PyInt_As_size_t(__pyx_v_node1_index); if (unlikely((__pyx_t_15 == (size_t)-1) && PyErr_Occurred())) __PYX_ERR(0, 151, __pyx_L1_error)
        __pyx_t_16 = __Pyx_PyInt_As_int(__pyx_v_node2_index); if (unlikely((__pyx_t_16 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 151, __pyx_L1_error)
        (void)((__pyx_v_candidate_mapping[__pyx_t_15]).insert(__pyx_t_16));

        /* "_smatch.pyx":152
 *                 node2_index = int(instance2[j][1][len(prefix2):])
 *                 candidate_mapping[node1_index].insert(node2_index)
 *                 node_pair = _hash_pair(node1_index, node2_index)             # <<<<<<<<<<<<<<
 *                 weight_dict[node_pair][-1] += 1
 *     for i in range(0, len(attribute1)):
 */
        __pyx_t_16 = __Pyx_PyInt_As_int(__pyx_v_node1_index); if (unlikely((__pyx_t_16 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 152, __pyx_L1_error)
        __pyx_t_17 = __Pyx_PyInt_As_int(__pyx_v_node2_index); if (unlikely((__pyx_t_17 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 152, __pyx_L1_error)
        __pyx_v_node_pair = _hash_pair(__pyx_t_16, __pyx_t_17);

        /* "_smatch.pyx":153
 *                 candidate_mapping[node1_index].insert(node2_index)
 *                 node_pair = _hash_pair(node1_index, node2_index)
 *                 weight_dict[node_pair][-1] += 1             # <<<<<<<<<<<<<<
 *     for i in range(0, len(attribute1)):
 *         for j in range(0, len(attribute2)):
 */
        __pyx_t_17 = __pyx_v_node_pair;
        __pyx_t_16 = -1;
        ((__pyx_v_weight_dict[__pyx_t_17])[__pyx_t_16]) = (((__pyx_v_weight_dict[__pyx_t_17])[__pyx_t_16]) + 1);

        /* "_smatch.pyx":146
 *         for j in range(len(instance2)):
 *             # if both triples are instance triples and have the same valueprint(G.edges(data=True))
 *             if instance1[i][0].lower() == instance2[j][0].lower() \             # <<<<<<<<<<<<<<
 *                     and instance1[i][2].lower() == instance2[j][2].lower():
 *                 # get node index by stripping the prefix
 */
      }
    }
  }

  /* "_smatch.pyx":154
 *                 node_pair = _hash_pair(node1_index, node2_index)
 *                 weight_dict[node_pair][-1] += 1
 *     for i in range(0, len(attribute1)):             # <<<<<<<<<<<<<<
 *         for j in range(0, len(attribute2)):
 *             # if both attribute relation triple have the same relation name and value
 */
  __pyx_t_1 = PyObject_Length(__pyx_v_attribute1); if (unlikely(__pyx_t_1 == ((Py_ssize_t)-1))) __PYX_ERR(0, 154, __pyx_L1_error)
  __pyx_t_2 = __pyx_t_1;
  for (__pyx_t_3 = 0; __pyx_t_3 < __pyx_t_2; __pyx_t_3+=1) {
    __pyx_v_i = __pyx_t_3;

    /* "_smatch.pyx":155
 *                 weight_dict[node_pair][-1] += 1
 *     for i in range(0, len(attribute1)):
 *         for j in range(0, len(attribute2)):             # <<<<<<<<<<<<<<
 *             # if both attribute relation triple have the same relation name and value
 *             if attribute1[i][0].lower() == attribute2[j][0].lower() \
 */
    __pyx_t_5 = PyObject_Length(__pyx_v_attribute2); if (unlikely(__pyx_t_5 == ((Py_ssize_t)-1))) __PYX_ERR(0, 155, __pyx_L1_error)
    __pyx_t_6 = __pyx_t_5;
    for (__pyx_t_7 = 0; __pyx_t_7 < __pyx_t_6; __pyx_t_7+=1) {
      __pyx_v_j = __pyx_t_7;

      /* "_smatch.pyx":157
 *         for j in range(0, len(attribute2)):
 *             # if both attribute relation triple have the same relation name and value
 *             if attribute1[i][0].lower() == attribute2[j][0].lower() \             # <<<<<<<<<<<<<<
 *                     and attribute1[i][2].lower() == attribute2[j][2].lower():
 *                 node1_index = int(attribute1[i][1][len(prefix1):])
 */
      __pyx_t_10 = __Pyx_GetItemInt(__pyx_v_attribute1, __pyx_v_i, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 157, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_10);
      __pyx_t_11 = __Pyx_GetItemInt(__pyx_t_10, 0, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 157, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_11);
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_10 = __Pyx_PyObject_GetAttrStr(__pyx_t_11, __pyx_n_s_lower); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 157, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_10);
      __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      __pyx_t_11 = NULL;
      if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_10))) {
        __pyx_t_11 = PyMethod_GET_SELF(__pyx_t_10);
        if (likely(__pyx_t_11)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_10);
          __Pyx_INCREF(__pyx_t_11);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_10, function);
        }
      }
      if (__pyx_t_11) {
        __pyx_t_9 = __Pyx_PyObject_CallOneArg(__pyx_t_10, __pyx_t_11); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 157, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      } else {
        __pyx_t_9 = __Pyx_PyObject_CallNoArg(__pyx_t_10); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 157, __pyx_L1_error)
      }
      __Pyx_GOTREF(__pyx_t_9);
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_11 = __Pyx_GetItemInt(__pyx_v_attribute2, __pyx_v_j, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 157, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_11);
      __pyx_t_12 = __Pyx_GetItemInt(__pyx_t_11, 0, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_12)) __PYX_ERR(0, 157, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_12);
      __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      __pyx_t_11 = __Pyx_PyObject_GetAttrStr(__pyx_t_12, __pyx_n_s_lower); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 157, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_11);
      __Pyx_DECREF(__pyx_t_12); __pyx_t_12 = 0;
      __pyx_t_12 = NULL;
      if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_11))) {
        __pyx_t_12 = PyMethod_GET_SELF(__pyx_t_11);
        if (likely(__pyx_t_12)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_11);
          __Pyx_INCREF(__pyx_t_12);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_11, function);
        }
      }
      if (__pyx_t_12) {
        __pyx_t_10 = __Pyx_PyObject_CallOneArg(__pyx_t_11, __pyx_t_12); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 157, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_12); __pyx_t_12 = 0;
      } else {
        __pyx_t_10 = __Pyx_PyObject_CallNoArg(__pyx_t_11); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 157, __pyx_L1_error)
      }
      __Pyx_GOTREF(__pyx_t_10);
      __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      __pyx_t_11 = PyObject_RichCompare(__pyx_t_9, __pyx_t_10, Py_EQ); __Pyx_XGOTREF(__pyx_t_11); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 157, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_13 = __Pyx_PyObject_IsTrue(__pyx_t_11); if (unlikely(__pyx_t_13 < 0)) __PYX_ERR(0, 157, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      if (__pyx_t_13) {
      } else {
        __pyx_t_8 = __pyx_t_13;
        goto __pyx_L15_bool_binop_done;
      }

      /* "_smatch.pyx":158
 *             # if both attribute relation triple have the same relation name and value
 *             if attribute1[i][0].lower() == attribute2[j][0].lower() \
 *                     and attribute1[i][2].lower() == attribute2[j][2].lower():             # <<<<<<<<<<<<<<
 *                 node1_index = int(attribute1[i][1][len(prefix1):])
 *                 node2_index = int(attribute2[j][1][len(prefix2):])
 */
      __pyx_t_10 = __Pyx_GetItemInt(__pyx_v_attribute1, __pyx_v_i, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 158, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_10);
      __pyx_t_9 = __Pyx_GetItemInt(__pyx_t_10, 2, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 158, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_9);
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_10 = __Pyx_PyObject_GetAttrStr(__pyx_t_9, __pyx_n_s_lower); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 158, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_10);
      __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      __pyx_t_9 = NULL;
      if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_10))) {
        __pyx_t_9 = PyMethod_GET_SELF(__pyx_t_10);
        if (likely(__pyx_t_9)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_10);
          __Pyx_INCREF(__pyx_t_9);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_10, function);
        }
      }
      if (__pyx_t_9) {
        __pyx_t_11 = __Pyx_PyObject_CallOneArg(__pyx_t_10, __pyx_t_9); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 158, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      } else {
        __pyx_t_11 = __Pyx_PyObject_CallNoArg(__pyx_t_10); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 158, __pyx_L1_error)
      }
      __Pyx_GOTREF(__pyx_t_11);
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_9 = __Pyx_GetItemInt(__pyx_v_attribute2, __pyx_v_j, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 158, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_9);
      __pyx_t_12 = __Pyx_GetItemInt(__pyx_t_9, 2, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_12)) __PYX_ERR(0, 158, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_12);
      __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      __pyx_t_9 = __Pyx_PyObject_GetAttrStr(__pyx_t_12, __pyx_n_s_lower); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 158, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_9);
      __Pyx_DECREF(__pyx_t_12); __pyx_t_12 = 0;
      __pyx_t_12 = NULL;
      if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_9))) {
        __pyx_t_12 = PyMethod_GET_SELF(__pyx_t_9);
        if (likely(__pyx_t_12)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_9);
          __Pyx_INCREF(__pyx_t_12);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_9, function);
        }
      }
      if (__pyx_t_12) {
        __pyx_t_10 = __Pyx_PyObject_CallOneArg(__pyx_t_9, __pyx_t_12); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 158, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_12); __pyx_t_12 = 0;
      } else {
        __pyx_t_10 = __Pyx_PyObject_CallNoArg(__pyx_t_9); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 158, __pyx_L1_error)
      }
      __Pyx_GOTREF(__pyx_t_10);
      __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      __pyx_t_9 = PyObject_RichCompare(__pyx_t_11, __pyx_t_10, Py_EQ); __Pyx_XGOTREF(__pyx_t_9); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 158, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_13 = __Pyx_PyObject_IsTrue(__pyx_t_9); if (unlikely(__pyx_t_13 < 0)) __PYX_ERR(0, 158, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      __pyx_t_8 = __pyx_t_13;
      __pyx_L15_bool_binop_done:;

      /* "_smatch.pyx":157
 *         for j in range(0, len(attribute2)):
 *             # if both attribute relation triple have the same relation name and value
 *             if attribute1[i][0].lower() == attribute2[j][0].lower() \             # <<<<<<<<<<<<<<
 *                     and attribute1[i][2].lower() == attribute2[j][2].lower():
 *                 node1_index = int(attribute1[i][1][len(prefix1):])
 */
      if (__pyx_t_8) {

        /* "_smatch.pyx":159
 *             if attribute1[i][0].lower() == attribute2[j][0].lower() \
 *                     and attribute1[i][2].lower() == attribute2[j][2].lower():
 *                 node1_index = int(attribute1[i][1][len(prefix1):])             # <<<<<<<<<<<<<<
 *                 node2_index = int(attribute2[j][1][len(prefix2):])
 *                 candidate_mapping[node1_index].insert(node2_index)
 */
        __pyx_t_9 = __Pyx_GetItemInt(__pyx_v_attribute1, __pyx_v_i, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 159, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_9);
        __pyx_t_10 = __Pyx_GetItemInt(__pyx_t_9, 1, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 159, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
        __pyx_t_14 = PyObject_Length(__pyx_v_prefix1); if (unlikely(__pyx_t_14 == ((Py_ssize_t)-1))) __PYX_ERR(0, 159, __pyx_L1_error)
        __pyx_t_9 = __Pyx_PyObject_GetSlice(__pyx_t_10, __pyx_t_14, 0, NULL, NULL, NULL, 1, 0, 1); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 159, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_9);
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        __pyx_t_10 = __Pyx_PyNumber_Int(__pyx_t_9); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 159, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
        __Pyx_XDECREF_SET(__pyx_v_node1_index, __pyx_t_10);
        __pyx_t_10 = 0;

        /* "_smatch.pyx":160
 *                     and attribute1[i][2].lower() == attribute2[j][2].lower():
 *                 node1_index = int(attribute1[i][1][len(prefix1):])
 *                 node2_index = int(attribute2[j][1][len(prefix2):])             # <<<<<<<<<<<<<<
 *                 candidate_mapping[node1_index].insert(node2_index)
 *                 node_pair = _hash_pair(node1_index, node2_index)
 */
        __pyx_t_10 = __Pyx_GetItemInt(__pyx_v_attribute2, __pyx_v_j, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 160, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __pyx_t_9 = __Pyx_GetItemInt(__pyx_t_10, 1, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 160, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_9);
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        __pyx_t_14 = PyObject_Length(__pyx_v_prefix2); if (unlikely(__pyx_t_14 == ((Py_ssize_t)-1))) __PYX_ERR(0, 160, __pyx_L1_error)
        __pyx_t_10 = __Pyx_PyObject_GetSlice(__pyx_t_9, __pyx_t_14, 0, NULL, NULL, NULL, 1, 0, 1); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 160, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
        __pyx_t_9 = __Pyx_PyNumber_Int(__pyx_t_10); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 160, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_9);
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        __Pyx_XDECREF_SET(__pyx_v_node2_index, __pyx_t_9);
        __pyx_t_9 = 0;

        /* "_smatch.pyx":161
 *                 node1_index = int(attribute1[i][1][len(prefix1):])
 *                 node2_index = int(attribute2[j][1][len(prefix2):])
 *                 candidate_mapping[node1_index].insert(node2_index)             # <<<<<<<<<<<<<<
 *                 node_pair = _hash_pair(node1_index, node2_index)
 *                 weight_dict[node_pair][-1] += 1
 */
        __pyx_t_15 = __Pyx_PyInt_As_size_t(__pyx_v_node1_index); if (unlikely((__pyx_t_15 == (size_t)-1) && PyErr_Occurred())) __PYX_ERR(0, 161, __pyx_L1_error)
        __pyx_t_17 = __Pyx_PyInt_As_int(__pyx_v_node2_index); if (unlikely((__pyx_t_17 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 161, __pyx_L1_error)
        (void)((__pyx_v_candidate_mapping[__pyx_t_15]).insert(__pyx_t_17));

        /* "_smatch.pyx":162
 *                 node2_index = int(attribute2[j][1][len(prefix2):])
 *                 candidate_mapping[node1_index].insert(node2_index)
 *                 node_pair = _hash_pair(node1_index, node2_index)             # <<<<<<<<<<<<<<
 *                 weight_dict[node_pair][-1] += 1
 *     for i in range(0, len(relation1)):
 */
        __pyx_t_17 = __Pyx_PyInt_As_int(__pyx_v_node1_index); if (unlikely((__pyx_t_17 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 162, __pyx_L1_error)
        __pyx_t_16 = __Pyx_PyInt_As_int(__pyx_v_node2_index); if (unlikely((__pyx_t_16 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 162, __pyx_L1_error)
        __pyx_v_node_pair = _hash_pair(__pyx_t_17, __pyx_t_16);

        /* "_smatch.pyx":163
 *                 candidate_mapping[node1_index].insert(node2_index)
 *                 node_pair = _hash_pair(node1_index, node2_index)
 *                 weight_dict[node_pair][-1] += 1             # <<<<<<<<<<<<<<
 *     for i in range(0, len(relation1)):
 *         for j in range(0, len(relation2)):
 */
        __pyx_t_16 = __pyx_v_node_pair;
        __pyx_t_17 = -1;
        ((__pyx_v_weight_dict[__pyx_t_16])[__pyx_t_17]) = (((__pyx_v_weight_dict[__pyx_t_16])[__pyx_t_17]) + 1);

        /* "_smatch.pyx":157
 *         for j in range(0, len(attribute2)):
 *             # if both attribute relation triple have the same relation name and value
 *             if attribute1[i][0].lower() == attribute2[j][0].lower() \             # <<<<<<<<<<<<<<
 *                     and attribute1[i][2].lower() == attribute2[j][2].lower():
 *                 node1_index = int(attribute1[i][1][len(prefix1):])
 */
      }
    }
  }

  /* "_smatch.pyx":164
 *                 node_pair = _hash_pair(node1_index, node2_index)
 *                 weight_dict[node_pair][-1] += 1
 *     for i in range(0, len(relation1)):             # <<<<<<<<<<<<<<
 *         for j in range(0, len(relation2)):
 *             # if both relation share the same name
 */
  __pyx_t_1 = PyObject_Length(__pyx_v_relation1); if (unlikely(__pyx_t_1 == ((Py_ssize_t)-1))) __PYX_ERR(0, 164, __pyx_L1_error)
  __pyx_t_2 = __pyx_t_1;
  for (__pyx_t_3 = 0; __pyx_t_3 < __pyx_t_2; __pyx_t_3+=1) {
    __pyx_v_i = __pyx_t_3;

    /* "_smatch.pyx":165
 *                 weight_dict[node_pair][-1] += 1
 *     for i in range(0, len(relation1)):
 *         for j in range(0, len(relation2)):             # <<<<<<<<<<<<<<
 *             # if both relation share the same name
 *             if relation1[i][0].lower() == relation2[j][0].lower():
 */
    __pyx_t_5 = PyObject_Length(__pyx_v_relation2); if (unlikely(__pyx_t_5 == ((Py_ssize_t)-1))) __PYX_ERR(0, 165, __pyx_L1_error)
    __pyx_t_6 = __pyx_t_5;
    for (__pyx_t_7 = 0; __pyx_t_7 < __pyx_t_6; __pyx_t_7+=1) {
      __pyx_v_j = __pyx_t_7;

      /* "_smatch.pyx":167
 *         for j in range(0, len(relation2)):
 *             # if both relation share the same name
 *             if relation1[i][0].lower() == relation2[j][0].lower():             # <<<<<<<<<<<<<<
 *                 node1_index_amr1 = int(relation1[i][1][len(prefix1):])
 *                 node1_index_amr2 = int(relation2[j][1][len(prefix2):])
 */
      __pyx_t_10 = __Pyx_GetItemInt(__pyx_v_relation1, __pyx_v_i, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 167, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_10);
      __pyx_t_11 = __Pyx_GetItemInt(__pyx_t_10, 0, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 167, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_11);
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_10 = __Pyx_PyObject_GetAttrStr(__pyx_t_11, __pyx_n_s_lower); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 167, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_10);
      __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      __pyx_t_11 = NULL;
      if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_10))) {
        __pyx_t_11 = PyMethod_GET_SELF(__pyx_t_10);
        if (likely(__pyx_t_11)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_10);
          __Pyx_INCREF(__pyx_t_11);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_10, function);
        }
      }
      if (__pyx_t_11) {
        __pyx_t_9 = __Pyx_PyObject_CallOneArg(__pyx_t_10, __pyx_t_11); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 167, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      } else {
        __pyx_t_9 = __Pyx_PyObject_CallNoArg(__pyx_t_10); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 167, __pyx_L1_error)
      }
      __Pyx_GOTREF(__pyx_t_9);
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_11 = __Pyx_GetItemInt(__pyx_v_relation2, __pyx_v_j, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 167, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_11);
      __pyx_t_12 = __Pyx_GetItemInt(__pyx_t_11, 0, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_12)) __PYX_ERR(0, 167, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_12);
      __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      __pyx_t_11 = __Pyx_PyObject_GetAttrStr(__pyx_t_12, __pyx_n_s_lower); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 167, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_11);
      __Pyx_DECREF(__pyx_t_12); __pyx_t_12 = 0;
      __pyx_t_12 = NULL;
      if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_11))) {
        __pyx_t_12 = PyMethod_GET_SELF(__pyx_t_11);
        if (likely(__pyx_t_12)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_11);
          __Pyx_INCREF(__pyx_t_12);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_11, function);
        }
      }
      if (__pyx_t_12) {
        __pyx_t_10 = __Pyx_PyObject_CallOneArg(__pyx_t_11, __pyx_t_12); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 167, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_12); __pyx_t_12 = 0;
      } else {
        __pyx_t_10 = __Pyx_PyObject_CallNoArg(__pyx_t_11); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 167, __pyx_L1_error)
      }
      __Pyx_GOTREF(__pyx_t_10);
      __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      __pyx_t_11 = PyObject_RichCompare(__pyx_t_9, __pyx_t_10, Py_EQ); __Pyx_XGOTREF(__pyx_t_11); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 167, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_8 = __Pyx_PyObject_IsTrue(__pyx_t_11); if (unlikely(__pyx_t_8 < 0)) __PYX_ERR(0, 167, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      if (__pyx_t_8) {

        /* "_smatch.pyx":168
 *             # if both relation share the same name
 *             if relation1[i][0].lower() == relation2[j][0].lower():
 *                 node1_index_amr1 = int(relation1[i][1][len(prefix1):])             # <<<<<<<<<<<<<<
 *                 node1_index_amr2 = int(relation2[j][1][len(prefix2):])
 *                 node2_index_amr1 = int(relation1[i][2][len(prefix1):])
 */
        __pyx_t_11 = __Pyx_GetItemInt(__pyx_v_relation1, __pyx_v_i, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 168, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_11);
        __pyx_t_10 = __Pyx_GetItemInt(__pyx_t_11, 1, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 168, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
        __pyx_t_14 = PyObject_Length(__pyx_v_prefix1); if (unlikely(__pyx_t_14 == ((Py_ssize_t)-1))) __PYX_ERR(0, 168, __pyx_L1_error)
        __pyx_t_11 = __Pyx_PyObject_GetSlice(__pyx_t_10, __pyx_t_14, 0, NULL, NULL, NULL, 1, 0, 1); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 168, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_11);
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        __pyx_t_10 = __Pyx_PyNumber_Int(__pyx_t_11); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 168, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
        __Pyx_XDECREF_SET(__pyx_v_node1_index_amr1, __pyx_t_10);
        __pyx_t_10 = 0;

        /* "_smatch.pyx":169
 *             if relation1[i][0].lower() == relation2[j][0].lower():
 *                 node1_index_amr1 = int(relation1[i][1][len(prefix1):])
 *                 node1_index_amr2 = int(relation2[j][1][len(prefix2):])             # <<<<<<<<<<<<<<
 *                 node2_index_amr1 = int(relation1[i][2][len(prefix1):])
 *                 node2_index_amr2 = int(relation2[j][2][len(prefix2):])
 */
        __pyx_t_10 = __Pyx_GetItemInt(__pyx_v_relation2, __pyx_v_j, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 169, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __pyx_t_11 = __Pyx_GetItemInt(__pyx_t_10, 1, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 169, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_11);
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        __pyx_t_14 = PyObject_Length(__pyx_v_prefix2); if (unlikely(__pyx_t_14 == ((Py_ssize_t)-1))) __PYX_ERR(0, 169, __pyx_L1_error)
        __pyx_t_10 = __Pyx_PyObject_GetSlice(__pyx_t_11, __pyx_t_14, 0, NULL, NULL, NULL, 1, 0, 1); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 169, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
        __pyx_t_11 = __Pyx_PyNumber_Int(__pyx_t_10); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 169, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_11);
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        __Pyx_XDECREF_SET(__pyx_v_node1_index_amr2, __pyx_t_11);
        __pyx_t_11 = 0;

        /* "_smatch.pyx":170
 *                 node1_index_amr1 = int(relation1[i][1][len(prefix1):])
 *                 node1_index_amr2 = int(relation2[j][1][len(prefix2):])
 *                 node2_index_amr1 = int(relation1[i][2][len(prefix1):])             # <<<<<<<<<<<<<<
 *                 node2_index_amr2 = int(relation2[j][2][len(prefix2):])
 *                 # add mapping between two nodes
 */
        __pyx_t_11 = __Pyx_GetItemInt(__pyx_v_relation1, __pyx_v_i, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 170, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_11);
        __pyx_t_10 = __Pyx_GetItemInt(__pyx_t_11, 2, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 170, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
        __pyx_t_14 = PyObject_Length(__pyx_v_prefix1); if (unlikely(__pyx_t_14 == ((Py_ssize_t)-1))) __PYX_ERR(0, 170, __pyx_L1_error)
        __pyx_t_11 = __Pyx_PyObject_GetSlice(__pyx_t_10, __pyx_t_14, 0, NULL, NULL, NULL, 1, 0, 1); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 170, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_11);
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        __pyx_t_10 = __Pyx_PyNumber_Int(__pyx_t_11); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 170, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
        __Pyx_XDECREF_SET(__pyx_v_node2_index_amr1, __pyx_t_10);
        __pyx_t_10 = 0;

        /* "_smatch.pyx":171
 *                 node1_index_amr2 = int(relation2[j][1][len(prefix2):])
 *                 node2_index_amr1 = int(relation1[i][2][len(prefix1):])
 *                 node2_index_amr2 = int(relation2[j][2][len(prefix2):])             # <<<<<<<<<<<<<<
 *                 # add mapping between two nodes
 *                 candidate_mapping[node1_index_amr1].insert(node1_index_amr2)
 */
        __pyx_t_10 = __Pyx_GetItemInt(__pyx_v_relation2, __pyx_v_j, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 171, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __pyx_t_11 = __Pyx_GetItemInt(__pyx_t_10, 2, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 171, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_11);
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        __pyx_t_14 = PyObject_Length(__pyx_v_prefix2); if (unlikely(__pyx_t_14 == ((Py_ssize_t)-1))) __PYX_ERR(0, 171, __pyx_L1_error)
        __pyx_t_10 = __Pyx_PyObject_GetSlice(__pyx_t_11, __pyx_t_14, 0, NULL, NULL, NULL, 1, 0, 1); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 171, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
        __pyx_t_11 = __Pyx_PyNumber_Int(__pyx_t_10); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 171, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_11);
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        __Pyx_XDECREF_SET(__pyx_v_node2_index_amr2, __pyx_t_11);
        __pyx_t_11 = 0;

        /* "_smatch.pyx":173
 *                 node2_index_amr2 = int(relation2[j][2][len(prefix2):])
 *                 # add mapping between two nodes
 *                 candidate_mapping[node1_index_amr1].insert(node1_index_amr2)             # <<<<<<<<<<<<<<
 *                 candidate_mapping[node2_index_amr1].insert(node2_index_amr2)
 *                 node_pair1 = _hash_pair(node1_index_amr1, node1_index_amr2)
 */
        __pyx_t_15 = __Pyx_PyInt_As_size_t(__pyx_v_node1_index_amr1); if (unlikely((__pyx_t_15 == (size_t)-1) && PyErr_Occurred())) __PYX_ERR(0, 173, __pyx_L1_error)
        __pyx_t_16 = __Pyx_PyInt_As_int(__pyx_v_node1_index_amr2); if (unlikely((__pyx_t_16 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 173, __pyx_L1_error)
        (void)((__pyx_v_candidate_mapping[__pyx_t_15]).insert(__pyx_t_16));

        /* "_smatch.pyx":174
 *                 # add mapping between two nodes
 *                 candidate_mapping[node1_index_amr1].insert(node1_index_amr2)
 *                 candidate_mapping[node2_index_amr1].insert(node2_index_amr2)             # <<<<<<<<<<<<<<
 *                 node_pair1 = _hash_pair(node1_index_amr1, node1_index_amr2)
 *                 node_pair2 = _hash_pair(node2_index_amr1, node2_index_amr2)
 */
        __pyx_t_15 = __Pyx_PyInt_As_size_t(__pyx_v_node2_index_amr1); if (unlikely((__pyx_t_15 == (size_t)-1) && PyErr_Occurred())) __PYX_ERR(0, 174, __pyx_L1_error)
        __pyx_t_16 = __Pyx_PyInt_As_int(__pyx_v_node2_index_amr2); if (unlikely((__pyx_t_16 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 174, __pyx_L1_error)
        (void)((__pyx_v_candidate_mapping[__pyx_t_15]).insert(__pyx_t_16));

        /* "_smatch.pyx":175
 *                 candidate_mapping[node1_index_amr1].insert(node1_index_amr2)
 *                 candidate_mapping[node2_index_amr1].insert(node2_index_amr2)
 *                 node_pair1 = _hash_pair(node1_index_amr1, node1_index_amr2)             # <<<<<<<<<<<<<<
 *                 node_pair2 = _hash_pair(node2_index_amr1, node2_index_amr2)
 *                 if node_pair2 != node_pair1:
 */
        __pyx_t_16 = __Pyx_PyInt_As_int(__pyx_v_node1_index_amr1); if (unlikely((__pyx_t_16 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 175, __pyx_L1_error)
        __pyx_t_17 = __Pyx_PyInt_As_int(__pyx_v_node1_index_amr2); if (unlikely((__pyx_t_17 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 175, __pyx_L1_error)
        __pyx_v_node_pair1 = _hash_pair(__pyx_t_16, __pyx_t_17);

        /* "_smatch.pyx":176
 *                 candidate_mapping[node2_index_amr1].insert(node2_index_amr2)
 *                 node_pair1 = _hash_pair(node1_index_amr1, node1_index_amr2)
 *                 node_pair2 = _hash_pair(node2_index_amr1, node2_index_amr2)             # <<<<<<<<<<<<<<
 *                 if node_pair2 != node_pair1:
 *                     # update weight_dict weight. Note that we need to update both entries for future search
 */
        __pyx_t_17 = __Pyx_PyInt_As_int(__pyx_v_node2_index_amr1); if (unlikely((__pyx_t_17 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 176, __pyx_L1_error)
        __pyx_t_16 = __Pyx_PyInt_As_int(__pyx_v_node2_index_amr2); if (unlikely((__pyx_t_16 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 176, __pyx_L1_error)
        __pyx_v_node_pair2 = _hash_pair(__pyx_t_17, __pyx_t_16);

        /* "_smatch.pyx":177
 *                 node_pair1 = _hash_pair(node1_index_amr1, node1_index_amr2)
 *                 node_pair2 = _hash_pair(node2_index_amr1, node2_index_amr2)
 *                 if node_pair2 != node_pair1:             # <<<<<<<<<<<<<<
 *                     # update weight_dict weight. Note that we need to update both entries for future search
 *                     # i.e weight_dict[node_pair1][node_pair2]
 */
        __pyx_t_8 = ((__pyx_v_node_pair2 != __pyx_v_node_pair1) != 0);
        if (__pyx_t_8) {

          /* "_smatch.pyx":181
 *                     # i.e weight_dict[node_pair1][node_pair2]
 *                     #     weight_dict[node_pair2][node_pair1]
 *                     if node1_index_amr1 > node2_index_amr1:             # <<<<<<<<<<<<<<
 *                         # swap node_pair1 and node_pair2
 *                         node_pair1 = _hash_pair(node2_index_amr1, node2_index_amr2)
 */
          __pyx_t_11 = PyObject_RichCompare(__pyx_v_node1_index_amr1, __pyx_v_node2_index_amr1, Py_GT); __Pyx_XGOTREF(__pyx_t_11); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 181, __pyx_L1_error)
          __pyx_t_8 = __Pyx_PyObject_IsTrue(__pyx_t_11); if (unlikely(__pyx_t_8 < 0)) __PYX_ERR(0, 181, __pyx_L1_error)
          __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
          if (__pyx_t_8) {

            /* "_smatch.pyx":183
 *                     if node1_index_amr1 > node2_index_amr1:
 *                         # swap node_pair1 and node_pair2
 *                         node_pair1 = _hash_pair(node2_index_amr1, node2_index_amr2)             # <<<<<<<<<<<<<<
 *                         node_pair2 = _hash_pair(node1_index_amr1, node1_index_amr2)
 *                     if weight_dict.count(node_pair1):
 */
            __pyx_t_16 = __Pyx_PyInt_As_int(__pyx_v_node2_index_amr1); if (unlikely((__pyx_t_16 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 183, __pyx_L1_error)
            __pyx_t_17 = __Pyx_PyInt_As_int(__pyx_v_node2_index_amr2); if (unlikely((__pyx_t_17 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 183, __pyx_L1_error)
            __pyx_v_node_pair1 = _hash_pair(__pyx_t_16, __pyx_t_17);

            /* "_smatch.pyx":184
 *                         # swap node_pair1 and node_pair2
 *                         node_pair1 = _hash_pair(node2_index_amr1, node2_index_amr2)
 *                         node_pair2 = _hash_pair(node1_index_amr1, node1_index_amr2)             # <<<<<<<<<<<<<<
 *                     if weight_dict.count(node_pair1):
 *                         weight_dict[node_pair1][node_pair2] += 1
 */
            __pyx_t_17 = __Pyx_PyInt_As_int(__pyx_v_node1_index_amr1); if (unlikely((__pyx_t_17 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 184, __pyx_L1_error)
            __pyx_t_16 = __Pyx_PyInt_As_int(__pyx_v_node1_index_amr2); if (unlikely((__pyx_t_16 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 184, __pyx_L1_error)
            __pyx_v_node_pair2 = _hash_pair(__pyx_t_17, __pyx_t_16);

            /* "_smatch.pyx":181
 *                     # i.e weight_dict[node_pair1][node_pair2]
 *                     #     weight_dict[node_pair2][node_pair1]
 *                     if node1_index_amr1 > node2_index_amr1:             # <<<<<<<<<<<<<<
 *                         # swap node_pair1 and node_pair2
 *                         node_pair1 = _hash_pair(node2_index_amr1, node2_index_amr2)
 */
          }

          /* "_smatch.pyx":185
 *                         node_pair1 = _hash_pair(node2_index_amr1, node2_index_amr2)
 *                         node_pair2 = _hash_pair(node1_index_amr1, node1_index_amr2)
 *                     if weight_dict.count(node_pair1):             # <<<<<<<<<<<<<<
 *                         weight_dict[node_pair1][node_pair2] += 1
 *                     else:
 */
          __pyx_t_8 = (__pyx_v_weight_dict.count(__pyx_v_node_pair1) != 0);
          if (__pyx_t_8) {

            /* "_smatch.pyx":186
 *                         node_pair2 = _hash_pair(node1_index_amr1, node1_index_amr2)
 *                     if weight_dict.count(node_pair1):
 *                         weight_dict[node_pair1][node_pair2] += 1             # <<<<<<<<<<<<<<
 *                     else:
 *                         weight_dict[node_pair1][-1] = 0
 */
            __pyx_t_16 = __pyx_v_node_pair1;
            __pyx_t_17 = __pyx_v_node_pair2;
            ((__pyx_v_weight_dict[__pyx_t_16])[__pyx_t_17]) = (((__pyx_v_weight_dict[__pyx_t_16])[__pyx_t_17]) + 1);

            /* "_smatch.pyx":185
 *                         node_pair1 = _hash_pair(node2_index_amr1, node2_index_amr2)
 *                         node_pair2 = _hash_pair(node1_index_amr1, node1_index_amr2)
 *                     if weight_dict.count(node_pair1):             # <<<<<<<<<<<<<<
 *                         weight_dict[node_pair1][node_pair2] += 1
 *                     else:
 */
            goto __pyx_L24;
          }

          /* "_smatch.pyx":188
 *                         weight_dict[node_pair1][node_pair2] += 1
 *                     else:
 *                         weight_dict[node_pair1][-1] = 0             # <<<<<<<<<<<<<<
 *                         weight_dict[node_pair1][node_pair2] = 1
 *                     if weight_dict.count(node_pair2):
 */
          /*else*/ {
            ((__pyx_v_weight_dict[__pyx_v_node_pair1])[-1]) = 0;

            /* "_smatch.pyx":189
 *                     else:
 *                         weight_dict[node_pair1][-1] = 0
 *                         weight_dict[node_pair1][node_pair2] = 1             # <<<<<<<<<<<<<<
 *                     if weight_dict.count(node_pair2):
 *                         weight_dict[node_pair2][node_pair1] += 1
 */
            ((__pyx_v_weight_dict[__pyx_v_node_pair1])[__pyx_v_node_pair2]) = 1;
          }
          __pyx_L24:;

          /* "_smatch.pyx":190
 *                         weight_dict[node_pair1][-1] = 0
 *                         weight_dict[node_pair1][node_pair2] = 1
 *                     if weight_dict.count(node_pair2):             # <<<<<<<<<<<<<<
 *                         weight_dict[node_pair2][node_pair1] += 1
 *                     else:
 */
          __pyx_t_8 = (__pyx_v_weight_dict.count(__pyx_v_node_pair2) != 0);
          if (__pyx_t_8) {

            /* "_smatch.pyx":191
 *                         weight_dict[node_pair1][node_pair2] = 1
 *                     if weight_dict.count(node_pair2):
 *                         weight_dict[node_pair2][node_pair1] += 1             # <<<<<<<<<<<<<<
 *                     else:
 *                         weight_dict[node_pair2][-1] = 0
 */
            __pyx_t_16 = __pyx_v_node_pair2;
            __pyx_t_17 = __pyx_v_node_pair1;
            ((__pyx_v_weight_dict[__pyx_t_16])[__pyx_t_17]) = (((__pyx_v_weight_dict[__pyx_t_16])[__pyx_t_17]) + 1);

            /* "_smatch.pyx":190
 *                         weight_dict[node_pair1][-1] = 0
 *                         weight_dict[node_pair1][node_pair2] = 1
 *                     if weight_dict.count(node_pair2):             # <<<<<<<<<<<<<<
 *                         weight_dict[node_pair2][node_pair1] += 1
 *                     else:
 */
            goto __pyx_L25;
          }

          /* "_smatch.pyx":193
 *                         weight_dict[node_pair2][node_pair1] += 1
 *                     else:
 *                         weight_dict[node_pair2][-1] = 0             # <<<<<<<<<<<<<<
 *                         weight_dict[node_pair2][node_pair1] = 1
 *                 else:
 */
          /*else*/ {
            ((__pyx_v_weight_dict[__pyx_v_node_pair2])[-1]) = 0;

            /* "_smatch.pyx":194
 *                     else:
 *                         weight_dict[node_pair2][-1] = 0
 *                         weight_dict[node_pair2][node_pair1] = 1             # <<<<<<<<<<<<<<
 *                 else:
 *                     # two node pairs are the same. So we only update weight_dict once.
 */
            ((__pyx_v_weight_dict[__pyx_v_node_pair2])[__pyx_v_node_pair1]) = 1;
          }
          __pyx_L25:;

          /* "_smatch.pyx":177
 *                 node_pair1 = _hash_pair(node1_index_amr1, node1_index_amr2)
 *                 node_pair2 = _hash_pair(node2_index_amr1, node2_index_amr2)
 *                 if node_pair2 != node_pair1:             # <<<<<<<<<<<<<<
 *                     # update weight_dict weight. Note that we need to update both entries for future search
 *                     # i.e weight_dict[node_pair1][node_pair2]
 */
          goto __pyx_L22;
        }

        /* "_smatch.pyx":198
 *                     # two node pairs are the same. So we only update weight_dict once.
 *                     # this generally should not happen.
 *                     weight_dict[node_pair1][-1] += 1             # <<<<<<<<<<<<<<
 * 
 * 
 */
        /*else*/ {
          __pyx_t_16 = __pyx_v_node_pair1;
          __pyx_t_17 = -1;
          ((__pyx_v_weight_dict[__pyx_t_16])[__pyx_t_17]) = (((__pyx_v_weight_dict[__pyx_t_16])[__pyx_t_17]) + 1);
        }
        __pyx_L22:;

        /* "_smatch.pyx":167
 *         for j in range(0, len(relation2)):
 *             # if both relation share the same name
 *             if relation1[i][0].lower() == relation2[j][0].lower():             # <<<<<<<<<<<<<<
 *                 node1_index_amr1 = int(relation1[i][1][len(prefix1):])
 *                 node1_index_amr2 = int(relation2[j][1][len(prefix2):])
 */
      }
    }
  }

  /* "_smatch.pyx":104
 * 
 * @cython.boundscheck(False)
 * cdef void compute_pool(instance1, attribute1, relation1,             # <<<<<<<<<<<<<<
 *                        instance2, attribute2, relation2,
 *                        prefix1, prefix2,
 */

  /* function exit code */
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_9);
  __Pyx_XDECREF(__pyx_t_10);
  __Pyx_XDECREF(__pyx_t_11);
  __Pyx_XDECREF(__pyx_t_12);
  __Pyx_WriteUnraisable("_smatch.compute_pool", __pyx_clineno, __pyx_lineno, __pyx_filename, 1, 0);
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_node1_index);
  __Pyx_XDECREF(__pyx_v_node2_index);
  __Pyx_XDECREF(__pyx_v_node1_index_amr1);
  __Pyx_XDECREF(__pyx_v_node1_index_amr2);
  __Pyx_XDECREF(__pyx_v_node2_index_amr1);
  __Pyx_XDECREF(__pyx_v_node2_index_amr2);
  __Pyx_RefNannyFinishContext();
}

/* "_smatch.pyx":202
 * 
 * @cython.boundscheck(False)
 * cdef int compute_match(const vector[int] & mapping,             # <<<<<<<<<<<<<<
 *                        unordered_map[int, unordered_map[int, int]] & weight_dict,
 *                        verbose=False):
 */

static int __pyx_f_7_smatch_compute_match(std::vector<int>  const &__pyx_v_mapping, std::unordered_map<int,std::unordered_map<int,int> >  &__pyx_v_weight_dict, struct __pyx_opt_args_7_smatch_compute_match *__pyx_optional_args) {

  /* "_smatch.pyx":204
 * cdef int compute_match(const vector[int] & mapping,
 *                        unordered_map[int, unordered_map[int, int]] & weight_dict,
 *                        verbose=False):             # <<<<<<<<<<<<<<
 *     """
 *     Given a node mapping, compute match number based on weight_dict.
 */
  PyObject *__pyx_v_verbose = ((PyObject *)Py_False);
  PyObject *__pyx_v_match_num = 0;
  PyObject *__pyx_v_i = NULL;
  PyObject *__pyx_v_m = NULL;
  int __pyx_v_current_node_pair;
  std::pair<int,int>  __pyx_v_key;
  int __pyx_v_first;
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  int __pyx_t_1;
  PyObject *__pyx_t_2 = NULL;
  PyObject *__pyx_t_3 = NULL;
  PyObject *__pyx_t_4 = NULL;
  Py_ssize_t __pyx_t_5;
  PyObject *(*__pyx_t_6)(PyObject *);
  int __pyx_t_7;
  int __pyx_t_8;
  PyObject *__pyx_t_9 = NULL;
  PyObject *__pyx_t_10 = NULL;
  std::unordered_map<int,int> ::iterator __pyx_t_11;
  std::unordered_map<int,int>  *__pyx_t_12;
  std::pair<int,int>  __pyx_t_13;
  PyObject *__pyx_t_14 = NULL;
  __Pyx_RefNannySetupContext("compute_match", 0);
  if (__pyx_optional_args) {
    if (__pyx_optional_args->__pyx_n > 0) {
      __pyx_v_verbose = __pyx_optional_args->verbose;
    }
  }

  /* "_smatch.pyx":215
 *     """
 *     # If this mapping has been investigated before, retrieve the value instead of re-computing.
 *     if verbose:             # <<<<<<<<<<<<<<
 *         print >> DEBUG_LOG, "Computing match for mapping"
 *         print >> DEBUG_LOG, mapping
 */
  __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 215, __pyx_L1_error)
  if (__pyx_t_1) {

    /* "_smatch.pyx":216
 *     # If this mapping has been investigated before, retrieve the value instead of re-computing.
 *     if verbose:
 *         print >> DEBUG_LOG, "Computing match for mapping"             # <<<<<<<<<<<<<<
 *         print >> DEBUG_LOG, mapping
 *     cdef match_num = 0
 */
    __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 216, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    if (__Pyx_PrintOne(__pyx_t_2, __pyx_kp_s_Computing_match_for_mapping) < 0) __PYX_ERR(0, 216, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

    /* "_smatch.pyx":217
 *     if verbose:
 *         print >> DEBUG_LOG, "Computing match for mapping"
 *         print >> DEBUG_LOG, mapping             # <<<<<<<<<<<<<<
 *     cdef match_num = 0
 *     # i is node index in AMR 1, m is node index in AMR 2
 */
    __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 217, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_3 = __pyx_convert_vector_to_py_int(__pyx_v_mapping); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 217, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    if (__Pyx_PrintOne(__pyx_t_2, __pyx_t_3) < 0) __PYX_ERR(0, 217, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

    /* "_smatch.pyx":215
 *     """
 *     # If this mapping has been investigated before, retrieve the value instead of re-computing.
 *     if verbose:             # <<<<<<<<<<<<<<
 *         print >> DEBUG_LOG, "Computing match for mapping"
 *         print >> DEBUG_LOG, mapping
 */
  }

  /* "_smatch.pyx":218
 *         print >> DEBUG_LOG, "Computing match for mapping"
 *         print >> DEBUG_LOG, mapping
 *     cdef match_num = 0             # <<<<<<<<<<<<<<
 *     # i is node index in AMR 1, m is node index in AMR 2
 *     for i, m in enumerate(mapping):
 */
  __Pyx_INCREF(__pyx_int_0);
  __pyx_v_match_num = __pyx_int_0;

  /* "_smatch.pyx":220
 *     cdef match_num = 0
 *     # i is node index in AMR 1, m is node index in AMR 2
 *     for i, m in enumerate(mapping):             # <<<<<<<<<<<<<<
 *         if m == -1:
 *             # no node maps to this node
 */
  __Pyx_INCREF(__pyx_int_0);
  __pyx_t_2 = __pyx_int_0;
  __pyx_t_3 = __pyx_convert_vector_to_py_int(__pyx_v_mapping); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 220, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_3);
  if (likely(PyList_CheckExact(__pyx_t_3)) || PyTuple_CheckExact(__pyx_t_3)) {
    __pyx_t_4 = __pyx_t_3; __Pyx_INCREF(__pyx_t_4); __pyx_t_5 = 0;
    __pyx_t_6 = NULL;
  } else {
    __pyx_t_5 = -1; __pyx_t_4 = PyObject_GetIter(__pyx_t_3); if (unlikely(!__pyx_t_4)) __PYX_ERR(0, 220, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_4);
    __pyx_t_6 = Py_TYPE(__pyx_t_4)->tp_iternext; if (unlikely(!__pyx_t_6)) __PYX_ERR(0, 220, __pyx_L1_error)
  }
  __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
  for (;;) {
    if (likely(!__pyx_t_6)) {
      if (likely(PyList_CheckExact(__pyx_t_4))) {
        if (__pyx_t_5 >= PyList_GET_SIZE(__pyx_t_4)) break;
        #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
        __pyx_t_3 = PyList_GET_ITEM(__pyx_t_4, __pyx_t_5); __Pyx_INCREF(__pyx_t_3); __pyx_t_5++; if (unlikely(0 < 0)) __PYX_ERR(0, 220, __pyx_L1_error)
        #else
        __pyx_t_3 = PySequence_ITEM(__pyx_t_4, __pyx_t_5); __pyx_t_5++; if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 220, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_3);
        #endif
      } else {
        if (__pyx_t_5 >= PyTuple_GET_SIZE(__pyx_t_4)) break;
        #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
        __pyx_t_3 = PyTuple_GET_ITEM(__pyx_t_4, __pyx_t_5); __Pyx_INCREF(__pyx_t_3); __pyx_t_5++; if (unlikely(0 < 0)) __PYX_ERR(0, 220, __pyx_L1_error)
        #else
        __pyx_t_3 = PySequence_ITEM(__pyx_t_4, __pyx_t_5); __pyx_t_5++; if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 220, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_3);
        #endif
      }
    } else {
      __pyx_t_3 = __pyx_t_6(__pyx_t_4);
      if (unlikely(!__pyx_t_3)) {
        PyObject* exc_type = PyErr_Occurred();
        if (exc_type) {
          if (likely(__Pyx_PyErr_GivenExceptionMatches(exc_type, PyExc_StopIteration))) PyErr_Clear();
          else __PYX_ERR(0, 220, __pyx_L1_error)
        }
        break;
      }
      __Pyx_GOTREF(__pyx_t_3);
    }
    __Pyx_XDECREF_SET(__pyx_v_m, __pyx_t_3);
    __pyx_t_3 = 0;
    __Pyx_INCREF(__pyx_t_2);
    __Pyx_XDECREF_SET(__pyx_v_i, __pyx_t_2);
    __pyx_t_3 = __Pyx_PyInt_AddObjC(__pyx_t_2, __pyx_int_1, 1, 0); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 220, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    __Pyx_DECREF(__pyx_t_2);
    __pyx_t_2 = __pyx_t_3;
    __pyx_t_3 = 0;

    /* "_smatch.pyx":221
 *     # i is node index in AMR 1, m is node index in AMR 2
 *     for i, m in enumerate(mapping):
 *         if m == -1:             # <<<<<<<<<<<<<<
 *             # no node maps to this node
 *             continue
 */
    __pyx_t_3 = __Pyx_PyInt_EqObjC(__pyx_v_m, __pyx_int_neg_1, -1L, 0); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 221, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_t_3); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 221, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
    if (__pyx_t_1) {

      /* "_smatch.pyx":223
 *         if m == -1:
 *             # no node maps to this node
 *             continue             # <<<<<<<<<<<<<<
 *         # node i in AMR 1 maps to node m in AMR 2
 *         current_node_pair = _hash_pair(i, m)
 */
      goto __pyx_L4_continue;

      /* "_smatch.pyx":221
 *     # i is node index in AMR 1, m is node index in AMR 2
 *     for i, m in enumerate(mapping):
 *         if m == -1:             # <<<<<<<<<<<<<<
 *             # no node maps to this node
 *             continue
 */
    }

    /* "_smatch.pyx":225
 *             continue
 *         # node i in AMR 1 maps to node m in AMR 2
 *         current_node_pair = _hash_pair(i, m)             # <<<<<<<<<<<<<<
 *         if weight_dict.count(current_node_pair) == 0:
 *             continue
 */
    __pyx_t_7 = __Pyx_PyInt_As_int(__pyx_v_i); if (unlikely((__pyx_t_7 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 225, __pyx_L1_error)
    __pyx_t_8 = __Pyx_PyInt_As_int(__pyx_v_m); if (unlikely((__pyx_t_8 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 225, __pyx_L1_error)
    __pyx_v_current_node_pair = _hash_pair(__pyx_t_7, __pyx_t_8);

    /* "_smatch.pyx":226
 *         # node i in AMR 1 maps to node m in AMR 2
 *         current_node_pair = _hash_pair(i, m)
 *         if weight_dict.count(current_node_pair) == 0:             # <<<<<<<<<<<<<<
 *             continue
 *         if verbose:
 */
    __pyx_t_1 = ((__pyx_v_weight_dict.count(__pyx_v_current_node_pair) == 0) != 0);
    if (__pyx_t_1) {

      /* "_smatch.pyx":227
 *         current_node_pair = _hash_pair(i, m)
 *         if weight_dict.count(current_node_pair) == 0:
 *             continue             # <<<<<<<<<<<<<<
 *         if verbose:
 *             print >> DEBUG_LOG, "node_pair", current_node_pair
 */
      goto __pyx_L4_continue;

      /* "_smatch.pyx":226
 *         # node i in AMR 1 maps to node m in AMR 2
 *         current_node_pair = _hash_pair(i, m)
 *         if weight_dict.count(current_node_pair) == 0:             # <<<<<<<<<<<<<<
 *             continue
 *         if verbose:
 */
    }

    /* "_smatch.pyx":228
 *         if weight_dict.count(current_node_pair) == 0:
 *             continue
 *         if verbose:             # <<<<<<<<<<<<<<
 *             print >> DEBUG_LOG, "node_pair", current_node_pair
 *         for key in weight_dict[current_node_pair]:
 */
    __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 228, __pyx_L1_error)
    if (__pyx_t_1) {

      /* "_smatch.pyx":229
 *             continue
 *         if verbose:
 *             print >> DEBUG_LOG, "node_pair", current_node_pair             # <<<<<<<<<<<<<<
 *         for key in weight_dict[current_node_pair]:
 *             if key.first == -1:
 */
      __pyx_t_3 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 229, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_3);
      __pyx_t_9 = __Pyx_PyInt_From_int(__pyx_v_current_node_pair); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 229, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_9);
      __pyx_t_10 = PyTuple_New(2); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 229, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_10);
      __Pyx_INCREF(__pyx_n_s_node_pair);
      __Pyx_GIVEREF(__pyx_n_s_node_pair);
      PyTuple_SET_ITEM(__pyx_t_10, 0, __pyx_n_s_node_pair);
      __Pyx_GIVEREF(__pyx_t_9);
      PyTuple_SET_ITEM(__pyx_t_10, 1, __pyx_t_9);
      __pyx_t_9 = 0;
      if (__Pyx_Print(__pyx_t_3, __pyx_t_10, 1) < 0) __PYX_ERR(0, 229, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;

      /* "_smatch.pyx":228
 *         if weight_dict.count(current_node_pair) == 0:
 *             continue
 *         if verbose:             # <<<<<<<<<<<<<<
 *             print >> DEBUG_LOG, "node_pair", current_node_pair
 *         for key in weight_dict[current_node_pair]:
 */
    }

    /* "_smatch.pyx":230
 *         if verbose:
 *             print >> DEBUG_LOG, "node_pair", current_node_pair
 *         for key in weight_dict[current_node_pair]:             # <<<<<<<<<<<<<<
 *             if key.first == -1:
 *                 # matching triple resulting from instance/attribute triples
 */
    __pyx_t_12 = &(__pyx_v_weight_dict[__pyx_v_current_node_pair]);
    __pyx_t_11 = __pyx_t_12->begin();
    for (;;) {
      if (!(__pyx_t_11 != __pyx_t_12->end())) break;
      __pyx_t_13 = *__pyx_t_11;
      ++__pyx_t_11;
      __pyx_v_key = __pyx_t_13;

      /* "_smatch.pyx":231
 *             print >> DEBUG_LOG, "node_pair", current_node_pair
 *         for key in weight_dict[current_node_pair]:
 *             if key.first == -1:             # <<<<<<<<<<<<<<
 *                 # matching triple resulting from instance/attribute triples
 *                 match_num += key.second
 */
      __pyx_t_1 = ((__pyx_v_key.first == -1L) != 0);
      if (__pyx_t_1) {

        /* "_smatch.pyx":233
 *             if key.first == -1:
 *                 # matching triple resulting from instance/attribute triples
 *                 match_num += key.second             # <<<<<<<<<<<<<<
 *                 if verbose:
 *                     print >> DEBUG_LOG, "instance/attribute match", key.second
 */
        __pyx_t_3 = __Pyx_PyInt_From_int(__pyx_v_key.second); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 233, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_3);
        __pyx_t_10 = PyNumber_InPlaceAdd(__pyx_v_match_num, __pyx_t_3); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 233, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
        __Pyx_DECREF_SET(__pyx_v_match_num, __pyx_t_10);
        __pyx_t_10 = 0;

        /* "_smatch.pyx":234
 *                 # matching triple resulting from instance/attribute triples
 *                 match_num += key.second
 *                 if verbose:             # <<<<<<<<<<<<<<
 *                     print >> DEBUG_LOG, "instance/attribute match", key.second
 *                 continue
 */
        __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 234, __pyx_L1_error)
        if (__pyx_t_1) {

          /* "_smatch.pyx":235
 *                 match_num += key.second
 *                 if verbose:
 *                     print >> DEBUG_LOG, "instance/attribute match", key.second             # <<<<<<<<<<<<<<
 *                 continue
 *             # only consider node index larger than i to avoid duplicates
 */
          __pyx_t_10 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 235, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_10);
          __pyx_t_3 = __Pyx_PyInt_From_int(__pyx_v_key.second); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 235, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_3);
          __pyx_t_9 = PyTuple_New(2); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 235, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_9);
          __Pyx_INCREF(__pyx_kp_s_instance_attribute_match);
          __Pyx_GIVEREF(__pyx_kp_s_instance_attribute_match);
          PyTuple_SET_ITEM(__pyx_t_9, 0, __pyx_kp_s_instance_attribute_match);
          __Pyx_GIVEREF(__pyx_t_3);
          PyTuple_SET_ITEM(__pyx_t_9, 1, __pyx_t_3);
          __pyx_t_3 = 0;
          if (__Pyx_Print(__pyx_t_10, __pyx_t_9, 1) < 0) __PYX_ERR(0, 235, __pyx_L1_error)
          __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
          __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;

          /* "_smatch.pyx":234
 *                 # matching triple resulting from instance/attribute triples
 *                 match_num += key.second
 *                 if verbose:             # <<<<<<<<<<<<<<
 *                     print >> DEBUG_LOG, "instance/attribute match", key.second
 *                 continue
 */
        }

        /* "_smatch.pyx":236
 *                 if verbose:
 *                     print >> DEBUG_LOG, "instance/attribute match", key.second
 *                 continue             # <<<<<<<<<<<<<<
 *             # only consider node index larger than i to avoid duplicates
 *             # as we store both weight_dict[node_pair1][node_pair2] and
 */
        goto __pyx_L9_continue;

        /* "_smatch.pyx":231
 *             print >> DEBUG_LOG, "node_pair", current_node_pair
 *         for key in weight_dict[current_node_pair]:
 *             if key.first == -1:             # <<<<<<<<<<<<<<
 *                 # matching triple resulting from instance/attribute triples
 *                 match_num += key.second
 */
      }

      /* "_smatch.pyx":240
 *             # as we store both weight_dict[node_pair1][node_pair2] and
 *             #     weight_dict[node_pair2][node_pair1] for a relation
 *             first = _get_0(key.first)             # <<<<<<<<<<<<<<
 *             if first < i:
 *                 continue
 */
      __pyx_v_first = _get_0(__pyx_v_key.first);

      /* "_smatch.pyx":241
 *             #     weight_dict[node_pair2][node_pair1] for a relation
 *             first = _get_0(key.first)
 *             if first < i:             # <<<<<<<<<<<<<<
 *                 continue
 *             elif mapping[first] == _get_1(key.first):
 */
      __pyx_t_10 = __Pyx_PyInt_From_int(__pyx_v_first); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 241, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_10);
      __pyx_t_9 = PyObject_RichCompare(__pyx_t_10, __pyx_v_i, Py_LT); __Pyx_XGOTREF(__pyx_t_9); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 241, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_t_9); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 241, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      if (__pyx_t_1) {

        /* "_smatch.pyx":242
 *             first = _get_0(key.first)
 *             if first < i:
 *                 continue             # <<<<<<<<<<<<<<
 *             elif mapping[first] == _get_1(key.first):
 *                 match_num += key.second
 */
        goto __pyx_L9_continue;

        /* "_smatch.pyx":241
 *             #     weight_dict[node_pair2][node_pair1] for a relation
 *             first = _get_0(key.first)
 *             if first < i:             # <<<<<<<<<<<<<<
 *                 continue
 *             elif mapping[first] == _get_1(key.first):
 */
      }

      /* "_smatch.pyx":243
 *             if first < i:
 *                 continue
 *             elif mapping[first] == _get_1(key.first):             # <<<<<<<<<<<<<<
 *                 match_num += key.second
 *                 if verbose:
 */
      __pyx_t_1 = (((__pyx_v_mapping[__pyx_v_first]) == _get_1(__pyx_v_key.first)) != 0);
      if (__pyx_t_1) {

        /* "_smatch.pyx":244
 *                 continue
 *             elif mapping[first] == _get_1(key.first):
 *                 match_num += key.second             # <<<<<<<<<<<<<<
 *                 if verbose:
 *                     print >> DEBUG_LOG, "relation match with", key, key.second
 */
        __pyx_t_9 = __Pyx_PyInt_From_int(__pyx_v_key.second); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 244, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_9);
        __pyx_t_10 = PyNumber_InPlaceAdd(__pyx_v_match_num, __pyx_t_9); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 244, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
        __Pyx_DECREF_SET(__pyx_v_match_num, __pyx_t_10);
        __pyx_t_10 = 0;

        /* "_smatch.pyx":245
 *             elif mapping[first] == _get_1(key.first):
 *                 match_num += key.second
 *                 if verbose:             # <<<<<<<<<<<<<<
 *                     print >> DEBUG_LOG, "relation match with", key, key.second
 *     if verbose:
 */
        __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 245, __pyx_L1_error)
        if (__pyx_t_1) {

          /* "_smatch.pyx":246
 *                 match_num += key.second
 *                 if verbose:
 *                     print >> DEBUG_LOG, "relation match with", key, key.second             # <<<<<<<<<<<<<<
 *     if verbose:
 *         print >> DEBUG_LOG, "match computing complete, result:", match_num
 */
          __pyx_t_10 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 246, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_10);
          __pyx_t_9 = __pyx_convert_pair_to_py_int____int(__pyx_v_key); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 246, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_9);
          __pyx_t_3 = __Pyx_PyInt_From_int(__pyx_v_key.second); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 246, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_3);
          __pyx_t_14 = PyTuple_New(3); if (unlikely(!__pyx_t_14)) __PYX_ERR(0, 246, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_14);
          __Pyx_INCREF(__pyx_kp_s_relation_match_with);
          __Pyx_GIVEREF(__pyx_kp_s_relation_match_with);
          PyTuple_SET_ITEM(__pyx_t_14, 0, __pyx_kp_s_relation_match_with);
          __Pyx_GIVEREF(__pyx_t_9);
          PyTuple_SET_ITEM(__pyx_t_14, 1, __pyx_t_9);
          __Pyx_GIVEREF(__pyx_t_3);
          PyTuple_SET_ITEM(__pyx_t_14, 2, __pyx_t_3);
          __pyx_t_9 = 0;
          __pyx_t_3 = 0;
          if (__Pyx_Print(__pyx_t_10, __pyx_t_14, 1) < 0) __PYX_ERR(0, 246, __pyx_L1_error)
          __Pyx_DECREF(__pyx_t_14); __pyx_t_14 = 0;
          __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;

          /* "_smatch.pyx":245
 *             elif mapping[first] == _get_1(key.first):
 *                 match_num += key.second
 *                 if verbose:             # <<<<<<<<<<<<<<
 *                     print >> DEBUG_LOG, "relation match with", key, key.second
 *     if verbose:
 */
        }

        /* "_smatch.pyx":243
 *             if first < i:
 *                 continue
 *             elif mapping[first] == _get_1(key.first):             # <<<<<<<<<<<<<<
 *                 match_num += key.second
 *                 if verbose:
 */
      }

      /* "_smatch.pyx":230
 *         if verbose:
 *             print >> DEBUG_LOG, "node_pair", current_node_pair
 *         for key in weight_dict[current_node_pair]:             # <<<<<<<<<<<<<<
 *             if key.first == -1:
 *                 # matching triple resulting from instance/attribute triples
 */
      __pyx_L9_continue:;
    }

    /* "_smatch.pyx":220
 *     cdef match_num = 0
 *     # i is node index in AMR 1, m is node index in AMR 2
 *     for i, m in enumerate(mapping):             # <<<<<<<<<<<<<<
 *         if m == -1:
 *             # no node maps to this node
 */
    __pyx_L4_continue:;
  }
  __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

  /* "_smatch.pyx":247
 *                 if verbose:
 *                     print >> DEBUG_LOG, "relation match with", key, key.second
 *     if verbose:             # <<<<<<<<<<<<<<
 *         print >> DEBUG_LOG, "match computing complete, result:", match_num
 *     return match_num
 */
  __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 247, __pyx_L1_error)
  if (__pyx_t_1) {

    /* "_smatch.pyx":248
 *                     print >> DEBUG_LOG, "relation match with", key, key.second
 *     if verbose:
 *         print >> DEBUG_LOG, "match computing complete, result:", match_num             # <<<<<<<<<<<<<<
 *     return match_num
 * 
 */
    __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 248, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_4 = PyTuple_New(2); if (unlikely(!__pyx_t_4)) __PYX_ERR(0, 248, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_4);
    __Pyx_INCREF(__pyx_kp_s_match_computing_complete_result);
    __Pyx_GIVEREF(__pyx_kp_s_match_computing_complete_result);
    PyTuple_SET_ITEM(__pyx_t_4, 0, __pyx_kp_s_match_computing_complete_result);
    __Pyx_INCREF(__pyx_v_match_num);
    __Pyx_GIVEREF(__pyx_v_match_num);
    PyTuple_SET_ITEM(__pyx_t_4, 1, __pyx_v_match_num);
    if (__Pyx_Print(__pyx_t_2, __pyx_t_4, 1) < 0) __PYX_ERR(0, 248, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

    /* "_smatch.pyx":247
 *                 if verbose:
 *                     print >> DEBUG_LOG, "relation match with", key, key.second
 *     if verbose:             # <<<<<<<<<<<<<<
 *         print >> DEBUG_LOG, "match computing complete, result:", match_num
 *     return match_num
 */
  }

  /* "_smatch.pyx":249
 *     if verbose:
 *         print >> DEBUG_LOG, "match computing complete, result:", match_num
 *     return match_num             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __pyx_t_8 = __Pyx_PyInt_As_int(__pyx_v_match_num); if (unlikely((__pyx_t_8 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 249, __pyx_L1_error)
  __pyx_r = __pyx_t_8;
  goto __pyx_L0;

  /* "_smatch.pyx":202
 * 
 * @cython.boundscheck(False)
 * cdef int compute_match(const vector[int] & mapping,             # <<<<<<<<<<<<<<
 *                        unordered_map[int, unordered_map[int, int]] & weight_dict,
 *                        verbose=False):
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_2);
  __Pyx_XDECREF(__pyx_t_3);
  __Pyx_XDECREF(__pyx_t_4);
  __Pyx_XDECREF(__pyx_t_9);
  __Pyx_XDECREF(__pyx_t_10);
  __Pyx_XDECREF(__pyx_t_14);
  __Pyx_WriteUnraisable("_smatch.compute_match", __pyx_clineno, __pyx_lineno, __pyx_filename, 1, 0);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_match_num);
  __Pyx_XDECREF(__pyx_v_i);
  __Pyx_XDECREF(__pyx_v_m);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_smatch.pyx":253
 * 
 * @cython.boundscheck(False)
 * cdef int get_best_gain(vector[int] & mapping,             # <<<<<<<<<<<<<<
 *                        vector[unordered_set[int]] & candidate_mappings,
 *                        unordered_map[int, unordered_map[int, int]] & weight_dict,
 */

static int __pyx_f_7_smatch_get_best_gain(std::vector<int>  &__pyx_v_mapping, std::vector<std::unordered_set<int> >  &__pyx_v_candidate_mappings, std::unordered_map<int,std::unordered_map<int,int> >  &__pyx_v_weight_dict, int __pyx_v_instance_len, int __pyx_v_cur_match_num, std::vector<int>  &__pyx_v_cur_mapping, struct __pyx_opt_args_7_smatch_get_best_gain *__pyx_optional_args) {

  /* "_smatch.pyx":258
 *                        int instance_len,
 *                        int cur_match_num,
 *                        vector[int] & cur_mapping, verbose=False):             # <<<<<<<<<<<<<<
 *     """
 *     Hill-climbing method to return the best gain swap/move can get
 */
  PyObject *__pyx_v_verbose = ((PyObject *)Py_False);
  int __pyx_v_largest_gain;
  int __pyx_v_mv_gain;
  int __pyx_v_sw_gain;
  int __pyx_v_use_swap;
  int __pyx_v_node1;
  int __pyx_v_node2;
  PyObject *__pyx_v_unmatched = NULL;
  PyObject *__pyx_v_nid = NULL;
  PyObject *__pyx_v_i = NULL;
  PyObject *__pyx_v_nm = NULL;
  PyObject *__pyx_v_new_mapping = NULL;
  int __pyx_v_new_match_num;
  PyObject *__pyx_v_m = NULL;
  PyObject *__pyx_v_j = NULL;
  int __pyx_v_m2;
  int __pyx_v_temp;
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  PyObject *__pyx_t_2 = NULL;
  std::vector<int> ::iterator __pyx_t_3;
  int __pyx_t_4;
  int __pyx_t_5;
  int __pyx_t_6;
  int __pyx_t_7;
  PyObject *__pyx_t_8 = NULL;
  Py_ssize_t __pyx_t_9;
  PyObject *(*__pyx_t_10)(PyObject *);
  Py_ssize_t __pyx_t_11;
  Py_ssize_t __pyx_t_12;
  PyObject *__pyx_t_13 = NULL;
  int __pyx_t_14;
  std::vector<std::unordered_set<int> > ::size_type __pyx_t_15;
  PyObject *__pyx_t_16 = NULL;
  int __pyx_t_17;
  int __pyx_t_18;
  PyObject *__pyx_t_19 = NULL;
  std::vector<int>  __pyx_t_20;
  PyObject *__pyx_t_21 = NULL;
  PyObject *__pyx_t_22 = NULL;
  PyObject *(*__pyx_t_23)(PyObject *);
  std::vector<int> ::size_type __pyx_t_24;
  __Pyx_RefNannySetupContext("get_best_gain", 0);
  if (__pyx_optional_args) {
    if (__pyx_optional_args->__pyx_n > 0) {
      __pyx_v_verbose = __pyx_optional_args->verbose;
    }
  }

  /* "_smatch.pyx":271
 * 
 *     """
 *     cdef int largest_gain = 0             # <<<<<<<<<<<<<<
 *     cdef int mv_gain = 0
 *     cdef int sw_gain = 0
 */
  __pyx_v_largest_gain = 0;

  /* "_smatch.pyx":272
 *     """
 *     cdef int largest_gain = 0
 *     cdef int mv_gain = 0             # <<<<<<<<<<<<<<
 *     cdef int sw_gain = 0
 *     cur_mapping.clear()
 */
  __pyx_v_mv_gain = 0;

  /* "_smatch.pyx":273
 *     cdef int largest_gain = 0
 *     cdef int mv_gain = 0
 *     cdef int sw_gain = 0             # <<<<<<<<<<<<<<
 *     cur_mapping.clear()
 *     # True: using swap; False: using move
 */
  __pyx_v_sw_gain = 0;

  /* "_smatch.pyx":274
 *     cdef int mv_gain = 0
 *     cdef int sw_gain = 0
 *     cur_mapping.clear()             # <<<<<<<<<<<<<<
 *     # True: using swap; False: using move
 *     cdef bint use_swap = 1
 */
  __pyx_v_cur_mapping.clear();

  /* "_smatch.pyx":276
 *     cur_mapping.clear()
 *     # True: using swap; False: using move
 *     cdef bint use_swap = 1             # <<<<<<<<<<<<<<
 *     # the node to be moved/swapped
 *     cdef int node1 = -1
 */
  __pyx_v_use_swap = 1;

  /* "_smatch.pyx":278
 *     cdef bint use_swap = 1
 *     # the node to be moved/swapped
 *     cdef int node1 = -1             # <<<<<<<<<<<<<<
 *     # store the other node affected. In swap, this other node is the node swapping with node1. In move, this other
 *     # node is the node node1 will move to.
 */
  __pyx_v_node1 = -1;

  /* "_smatch.pyx":281
 *     # store the other node affected. In swap, this other node is the node swapping with node1. In move, this other
 *     # node is the node node1 will move to.
 *     cdef int node2 = -1             # <<<<<<<<<<<<<<
 *     # unmatched nodes in AMR 2
 *     unmatched = set(range(0, instance_len))
 */
  __pyx_v_node2 = -1;

  /* "_smatch.pyx":283
 *     cdef int node2 = -1
 *     # unmatched nodes in AMR 2
 *     unmatched = set(range(0, instance_len))             # <<<<<<<<<<<<<<
 *     # exclude nodes in current mapping
 *     # get unmatched nodes
 */
  __pyx_t_1 = __Pyx_PyInt_From_int(__pyx_v_instance_len); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 283, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_2 = PyTuple_New(2); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 283, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __Pyx_INCREF(__pyx_int_0);
  __Pyx_GIVEREF(__pyx_int_0);
  PyTuple_SET_ITEM(__pyx_t_2, 0, __pyx_int_0);
  __Pyx_GIVEREF(__pyx_t_1);
  PyTuple_SET_ITEM(__pyx_t_2, 1, __pyx_t_1);
  __pyx_t_1 = 0;
  __pyx_t_1 = __Pyx_PyObject_Call(__pyx_builtin_range, __pyx_t_2, NULL); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 283, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  __pyx_t_2 = PySet_New(__pyx_t_1); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 283, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_v_unmatched = ((PyObject*)__pyx_t_2);
  __pyx_t_2 = 0;

  /* "_smatch.pyx":286
 *     # exclude nodes in current mapping
 *     # get unmatched nodes
 *     for nid in mapping:             # <<<<<<<<<<<<<<
 *         if nid in unmatched:
 *             unmatched.remove(nid)
 */
  __pyx_t_3 = __pyx_v_mapping.begin();
  for (;;) {
    if (!(__pyx_t_3 != __pyx_v_mapping.end())) break;
    __pyx_t_4 = *__pyx_t_3;
    ++__pyx_t_3;
    __pyx_t_2 = __Pyx_PyInt_From_int(__pyx_t_4); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 286, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __Pyx_XDECREF_SET(__pyx_v_nid, __pyx_t_2);
    __pyx_t_2 = 0;

    /* "_smatch.pyx":287
 *     # get unmatched nodes
 *     for nid in mapping:
 *         if nid in unmatched:             # <<<<<<<<<<<<<<
 *             unmatched.remove(nid)
 *     for i, nid in enumerate(mapping):
 */
    __pyx_t_5 = (__Pyx_PySet_ContainsTF(__pyx_v_nid, __pyx_v_unmatched, Py_EQ)); if (unlikely(__pyx_t_5 < 0)) __PYX_ERR(0, 287, __pyx_L1_error)
    __pyx_t_6 = (__pyx_t_5 != 0);
    if (__pyx_t_6) {

      /* "_smatch.pyx":288
 *     for nid in mapping:
 *         if nid in unmatched:
 *             unmatched.remove(nid)             # <<<<<<<<<<<<<<
 *     for i, nid in enumerate(mapping):
 *         # current node i in AMR 1 maps to node nid in AMR 2
 */
      __pyx_t_7 = __Pyx_PySet_Remove(__pyx_v_unmatched, __pyx_v_nid); if (unlikely(__pyx_t_7 == ((int)-1))) __PYX_ERR(0, 288, __pyx_L1_error)

      /* "_smatch.pyx":287
 *     # get unmatched nodes
 *     for nid in mapping:
 *         if nid in unmatched:             # <<<<<<<<<<<<<<
 *             unmatched.remove(nid)
 *     for i, nid in enumerate(mapping):
 */
    }

    /* "_smatch.pyx":286
 *     # exclude nodes in current mapping
 *     # get unmatched nodes
 *     for nid in mapping:             # <<<<<<<<<<<<<<
 *         if nid in unmatched:
 *             unmatched.remove(nid)
 */
  }

  /* "_smatch.pyx":289
 *         if nid in unmatched:
 *             unmatched.remove(nid)
 *     for i, nid in enumerate(mapping):             # <<<<<<<<<<<<<<
 *         # current node i in AMR 1 maps to node nid in AMR 2
 *         for nm in unmatched:
 */
  __Pyx_INCREF(__pyx_int_0);
  __pyx_t_2 = __pyx_int_0;
  __pyx_t_1 = __pyx_convert_vector_to_py_int(__pyx_v_mapping); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 289, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (likely(PyList_CheckExact(__pyx_t_1)) || PyTuple_CheckExact(__pyx_t_1)) {
    __pyx_t_8 = __pyx_t_1; __Pyx_INCREF(__pyx_t_8); __pyx_t_9 = 0;
    __pyx_t_10 = NULL;
  } else {
    __pyx_t_9 = -1; __pyx_t_8 = PyObject_GetIter(__pyx_t_1); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 289, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_8);
    __pyx_t_10 = Py_TYPE(__pyx_t_8)->tp_iternext; if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 289, __pyx_L1_error)
  }
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  for (;;) {
    if (likely(!__pyx_t_10)) {
      if (likely(PyList_CheckExact(__pyx_t_8))) {
        if (__pyx_t_9 >= PyList_GET_SIZE(__pyx_t_8)) break;
        #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
        __pyx_t_1 = PyList_GET_ITEM(__pyx_t_8, __pyx_t_9); __Pyx_INCREF(__pyx_t_1); __pyx_t_9++; if (unlikely(0 < 0)) __PYX_ERR(0, 289, __pyx_L1_error)
        #else
        __pyx_t_1 = PySequence_ITEM(__pyx_t_8, __pyx_t_9); __pyx_t_9++; if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 289, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_1);
        #endif
      } else {
        if (__pyx_t_9 >= PyTuple_GET_SIZE(__pyx_t_8)) break;
        #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
        __pyx_t_1 = PyTuple_GET_ITEM(__pyx_t_8, __pyx_t_9); __Pyx_INCREF(__pyx_t_1); __pyx_t_9++; if (unlikely(0 < 0)) __PYX_ERR(0, 289, __pyx_L1_error)
        #else
        __pyx_t_1 = PySequence_ITEM(__pyx_t_8, __pyx_t_9); __pyx_t_9++; if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 289, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_1);
        #endif
      }
    } else {
      __pyx_t_1 = __pyx_t_10(__pyx_t_8);
      if (unlikely(!__pyx_t_1)) {
        PyObject* exc_type = PyErr_Occurred();
        if (exc_type) {
          if (likely(__Pyx_PyErr_GivenExceptionMatches(exc_type, PyExc_StopIteration))) PyErr_Clear();
          else __PYX_ERR(0, 289, __pyx_L1_error)
        }
        break;
      }
      __Pyx_GOTREF(__pyx_t_1);
    }
    __Pyx_XDECREF_SET(__pyx_v_nid, __pyx_t_1);
    __pyx_t_1 = 0;
    __Pyx_INCREF(__pyx_t_2);
    __Pyx_XDECREF_SET(__pyx_v_i, __pyx_t_2);
    __pyx_t_1 = __Pyx_PyInt_AddObjC(__pyx_t_2, __pyx_int_1, 1, 0); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 289, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __Pyx_DECREF(__pyx_t_2);
    __pyx_t_2 = __pyx_t_1;
    __pyx_t_1 = 0;

    /* "_smatch.pyx":291
 *     for i, nid in enumerate(mapping):
 *         # current node i in AMR 1 maps to node nid in AMR 2
 *         for nm in unmatched:             # <<<<<<<<<<<<<<
 *             if candidate_mappings[i].count(nm):
 *                 # remap i to another unmatched node (move)
 */
    __pyx_t_11 = 0;
    __pyx_t_13 = __Pyx_set_iterator(__pyx_v_unmatched, 1, (&__pyx_t_12), (&__pyx_t_4)); if (unlikely(!__pyx_t_13)) __PYX_ERR(0, 291, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_13);
    __Pyx_XDECREF(__pyx_t_1);
    __pyx_t_1 = __pyx_t_13;
    __pyx_t_13 = 0;
    while (1) {
      __pyx_t_14 = __Pyx_set_iter_next(__pyx_t_1, __pyx_t_12, &__pyx_t_11, &__pyx_t_13, __pyx_t_4);
      if (unlikely(__pyx_t_14 == 0)) break;
      if (unlikely(__pyx_t_14 == -1)) __PYX_ERR(0, 291, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_13);
      __Pyx_XDECREF_SET(__pyx_v_nm, __pyx_t_13);
      __pyx_t_13 = 0;

      /* "_smatch.pyx":292
 *         # current node i in AMR 1 maps to node nid in AMR 2
 *         for nm in unmatched:
 *             if candidate_mappings[i].count(nm):             # <<<<<<<<<<<<<<
 *                 # remap i to another unmatched node (move)
 *                 # (i, m) -> (i, nm)
 */
      __pyx_t_15 = __Pyx_PyInt_As_size_t(__pyx_v_i); if (unlikely((__pyx_t_15 == (size_t)-1) && PyErr_Occurred())) __PYX_ERR(0, 292, __pyx_L1_error)
      __pyx_t_14 = __Pyx_PyInt_As_int(__pyx_v_nm); if (unlikely((__pyx_t_14 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 292, __pyx_L1_error)
      __pyx_t_6 = ((__pyx_v_candidate_mappings[__pyx_t_15]).count(__pyx_t_14) != 0);
      if (__pyx_t_6) {

        /* "_smatch.pyx":295
 *                 # remap i to another unmatched node (move)
 *                 # (i, m) -> (i, nm)
 *                 if verbose:             # <<<<<<<<<<<<<<
 *                     print >> DEBUG_LOG, "Remap node", i, "from ", nid, "to", nm
 *                 mv_gain = move_gain(mapping, i, nid, nm, weight_dict, cur_match_num)
 */
        __pyx_t_6 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_6 < 0)) __PYX_ERR(0, 295, __pyx_L1_error)
        if (__pyx_t_6) {

          /* "_smatch.pyx":296
 *                 # (i, m) -> (i, nm)
 *                 if verbose:
 *                     print >> DEBUG_LOG, "Remap node", i, "from ", nid, "to", nm             # <<<<<<<<<<<<<<
 *                 mv_gain = move_gain(mapping, i, nid, nm, weight_dict, cur_match_num)
 *                 if verbose:
 */
          __pyx_t_13 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_13)) __PYX_ERR(0, 296, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_13);
          __pyx_t_16 = PyTuple_New(6); if (unlikely(!__pyx_t_16)) __PYX_ERR(0, 296, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_16);
          __Pyx_INCREF(__pyx_kp_s_Remap_node);
          __Pyx_GIVEREF(__pyx_kp_s_Remap_node);
          PyTuple_SET_ITEM(__pyx_t_16, 0, __pyx_kp_s_Remap_node);
          __Pyx_INCREF(__pyx_v_i);
          __Pyx_GIVEREF(__pyx_v_i);
          PyTuple_SET_ITEM(__pyx_t_16, 1, __pyx_v_i);
          __Pyx_INCREF(__pyx_kp_s_from);
          __Pyx_GIVEREF(__pyx_kp_s_from);
          PyTuple_SET_ITEM(__pyx_t_16, 2, __pyx_kp_s_from);
          __Pyx_INCREF(__pyx_v_nid);
          __Pyx_GIVEREF(__pyx_v_nid);
          PyTuple_SET_ITEM(__pyx_t_16, 3, __pyx_v_nid);
          __Pyx_INCREF(__pyx_n_s_to);
          __Pyx_GIVEREF(__pyx_n_s_to);
          PyTuple_SET_ITEM(__pyx_t_16, 4, __pyx_n_s_to);
          __Pyx_INCREF(__pyx_v_nm);
          __Pyx_GIVEREF(__pyx_v_nm);
          PyTuple_SET_ITEM(__pyx_t_16, 5, __pyx_v_nm);
          if (__Pyx_Print(__pyx_t_13, __pyx_t_16, 1) < 0) __PYX_ERR(0, 296, __pyx_L1_error)
          __Pyx_DECREF(__pyx_t_16); __pyx_t_16 = 0;
          __Pyx_DECREF(__pyx_t_13); __pyx_t_13 = 0;

          /* "_smatch.pyx":295
 *                 # remap i to another unmatched node (move)
 *                 # (i, m) -> (i, nm)
 *                 if verbose:             # <<<<<<<<<<<<<<
 *                     print >> DEBUG_LOG, "Remap node", i, "from ", nid, "to", nm
 *                 mv_gain = move_gain(mapping, i, nid, nm, weight_dict, cur_match_num)
 */
        }

        /* "_smatch.pyx":297
 *                 if verbose:
 *                     print >> DEBUG_LOG, "Remap node", i, "from ", nid, "to", nm
 *                 mv_gain = move_gain(mapping, i, nid, nm, weight_dict, cur_match_num)             # <<<<<<<<<<<<<<
 *                 if verbose:
 *                     print >> DEBUG_LOG, "Move gain:", mv_gain
 */
        __pyx_t_14 = __Pyx_PyInt_As_int(__pyx_v_i); if (unlikely((__pyx_t_14 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 297, __pyx_L1_error)
        __pyx_t_17 = __Pyx_PyInt_As_int(__pyx_v_nid); if (unlikely((__pyx_t_17 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 297, __pyx_L1_error)
        __pyx_t_18 = __Pyx_PyInt_As_int(__pyx_v_nm); if (unlikely((__pyx_t_18 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 297, __pyx_L1_error)
        __pyx_v_mv_gain = move_gain(__pyx_v_mapping, __pyx_t_14, __pyx_t_17, __pyx_t_18, __pyx_v_weight_dict, __pyx_v_cur_match_num);

        /* "_smatch.pyx":298
 *                     print >> DEBUG_LOG, "Remap node", i, "from ", nid, "to", nm
 *                 mv_gain = move_gain(mapping, i, nid, nm, weight_dict, cur_match_num)
 *                 if verbose:             # <<<<<<<<<<<<<<
 *                     print >> DEBUG_LOG, "Move gain:", mv_gain
 *                     new_mapping = mapping[:]
 */
        __pyx_t_6 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_6 < 0)) __PYX_ERR(0, 298, __pyx_L1_error)
        if (__pyx_t_6) {

          /* "_smatch.pyx":299
 *                 mv_gain = move_gain(mapping, i, nid, nm, weight_dict, cur_match_num)
 *                 if verbose:
 *                     print >> DEBUG_LOG, "Move gain:", mv_gain             # <<<<<<<<<<<<<<
 *                     new_mapping = mapping[:]
 *                     new_mapping[i] = nm
 */
          __pyx_t_13 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_13)) __PYX_ERR(0, 299, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_13);
          __pyx_t_16 = __Pyx_PyInt_From_int(__pyx_v_mv_gain); if (unlikely(!__pyx_t_16)) __PYX_ERR(0, 299, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_16);
          __pyx_t_19 = PyTuple_New(2); if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 299, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_19);
          __Pyx_INCREF(__pyx_kp_s_Move_gain);
          __Pyx_GIVEREF(__pyx_kp_s_Move_gain);
          PyTuple_SET_ITEM(__pyx_t_19, 0, __pyx_kp_s_Move_gain);
          __Pyx_GIVEREF(__pyx_t_16);
          PyTuple_SET_ITEM(__pyx_t_19, 1, __pyx_t_16);
          __pyx_t_16 = 0;
          if (__Pyx_Print(__pyx_t_13, __pyx_t_19, 1) < 0) __PYX_ERR(0, 299, __pyx_L1_error)
          __Pyx_DECREF(__pyx_t_19); __pyx_t_19 = 0;
          __Pyx_DECREF(__pyx_t_13); __pyx_t_13 = 0;

          /* "_smatch.pyx":300
 *                 if verbose:
 *                     print >> DEBUG_LOG, "Move gain:", mv_gain
 *                     new_mapping = mapping[:]             # <<<<<<<<<<<<<<
 *                     new_mapping[i] = nm
 *                     new_match_num = compute_match(new_mapping, weight_dict)
 */
          __pyx_t_13 = __pyx_convert_vector_to_py_int(__pyx_v_mapping); if (unlikely(!__pyx_t_13)) __PYX_ERR(0, 300, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_13);
          __pyx_t_19 = __Pyx_PyObject_GetSlice(__pyx_t_13, 0, 0, NULL, NULL, &__pyx_slice_, 0, 0, 1); if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 300, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_19);
          __Pyx_DECREF(__pyx_t_13); __pyx_t_13 = 0;
          if (!(likely(PyBytes_CheckExact(__pyx_t_19))||((__pyx_t_19) == Py_None)||(PyErr_Format(PyExc_TypeError, "Expected %.16s, got %.200s", "bytes", Py_TYPE(__pyx_t_19)->tp_name), 0))) __PYX_ERR(0, 300, __pyx_L1_error)
          __Pyx_XDECREF_SET(__pyx_v_new_mapping, ((PyObject*)__pyx_t_19));
          __pyx_t_19 = 0;

          /* "_smatch.pyx":301
 *                     print >> DEBUG_LOG, "Move gain:", mv_gain
 *                     new_mapping = mapping[:]
 *                     new_mapping[i] = nm             # <<<<<<<<<<<<<<
 *                     new_match_num = compute_match(new_mapping, weight_dict)
 *                     if new_match_num != cur_match_num + mv_gain:
 */
          if (unlikely(PyObject_SetItem(__pyx_v_new_mapping, __pyx_v_i, __pyx_v_nm) < 0)) __PYX_ERR(0, 301, __pyx_L1_error)

          /* "_smatch.pyx":302
 *                     new_mapping = mapping[:]
 *                     new_mapping[i] = nm
 *                     new_match_num = compute_match(new_mapping, weight_dict)             # <<<<<<<<<<<<<<
 *                     if new_match_num != cur_match_num + mv_gain:
 *                         print >> ERROR_LOG, mapping, new_mapping
 */
          __pyx_t_20 = __pyx_convert_vector_from_py_int(__pyx_v_new_mapping); if (unlikely(PyErr_Occurred())) __PYX_ERR(0, 302, __pyx_L1_error)
          __pyx_v_new_match_num = __pyx_f_7_smatch_compute_match(__pyx_t_20, __pyx_v_weight_dict, NULL);

          /* "_smatch.pyx":303
 *                     new_mapping[i] = nm
 *                     new_match_num = compute_match(new_mapping, weight_dict)
 *                     if new_match_num != cur_match_num + mv_gain:             # <<<<<<<<<<<<<<
 *                         print >> ERROR_LOG, mapping, new_mapping
 *                         print >> ERROR_LOG, "Inconsistency in computing: move gain", cur_match_num, mv_gain, \
 */
          __pyx_t_6 = ((__pyx_v_new_match_num != (__pyx_v_cur_match_num + __pyx_v_mv_gain)) != 0);
          if (__pyx_t_6) {

            /* "_smatch.pyx":304
 *                     new_match_num = compute_match(new_mapping, weight_dict)
 *                     if new_match_num != cur_match_num + mv_gain:
 *                         print >> ERROR_LOG, mapping, new_mapping             # <<<<<<<<<<<<<<
 *                         print >> ERROR_LOG, "Inconsistency in computing: move gain", cur_match_num, mv_gain, \
 *                             new_match_num
 */
            __pyx_t_19 = __Pyx_GetModuleGlobalName(__pyx_n_s_ERROR_LOG); if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 304, __pyx_L1_error)
            __Pyx_GOTREF(__pyx_t_19);
            __pyx_t_13 = __pyx_convert_vector_to_py_int(__pyx_v_mapping); if (unlikely(!__pyx_t_13)) __PYX_ERR(0, 304, __pyx_L1_error)
            __Pyx_GOTREF(__pyx_t_13);
            __pyx_t_16 = PyTuple_New(2); if (unlikely(!__pyx_t_16)) __PYX_ERR(0, 304, __pyx_L1_error)
            __Pyx_GOTREF(__pyx_t_16);
            __Pyx_GIVEREF(__pyx_t_13);
            PyTuple_SET_ITEM(__pyx_t_16, 0, __pyx_t_13);
            __Pyx_INCREF(__pyx_v_new_mapping);
            __Pyx_GIVEREF(__pyx_v_new_mapping);
            PyTuple_SET_ITEM(__pyx_t_16, 1, __pyx_v_new_mapping);
            __pyx_t_13 = 0;
            if (__Pyx_Print(__pyx_t_19, __pyx_t_16, 1) < 0) __PYX_ERR(0, 304, __pyx_L1_error)
            __Pyx_DECREF(__pyx_t_16); __pyx_t_16 = 0;
            __Pyx_DECREF(__pyx_t_19); __pyx_t_19 = 0;

            /* "_smatch.pyx":305
 *                     if new_match_num != cur_match_num + mv_gain:
 *                         print >> ERROR_LOG, mapping, new_mapping
 *                         print >> ERROR_LOG, "Inconsistency in computing: move gain", cur_match_num, mv_gain, \             # <<<<<<<<<<<<<<
 *                             new_match_num
 *                 if mv_gain > largest_gain:
 */
            __pyx_t_19 = __Pyx_GetModuleGlobalName(__pyx_n_s_ERROR_LOG); if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 305, __pyx_L1_error)
            __Pyx_GOTREF(__pyx_t_19);
            __pyx_t_16 = __Pyx_PyInt_From_int(__pyx_v_cur_match_num); if (unlikely(!__pyx_t_16)) __PYX_ERR(0, 305, __pyx_L1_error)
            __Pyx_GOTREF(__pyx_t_16);
            __pyx_t_13 = __Pyx_PyInt_From_int(__pyx_v_mv_gain); if (unlikely(!__pyx_t_13)) __PYX_ERR(0, 305, __pyx_L1_error)
            __Pyx_GOTREF(__pyx_t_13);

            /* "_smatch.pyx":306
 *                         print >> ERROR_LOG, mapping, new_mapping
 *                         print >> ERROR_LOG, "Inconsistency in computing: move gain", cur_match_num, mv_gain, \
 *                             new_match_num             # <<<<<<<<<<<<<<
 *                 if mv_gain > largest_gain:
 *                     largest_gain = mv_gain
 */
            __pyx_t_21 = __Pyx_PyInt_From_int(__pyx_v_new_match_num); if (unlikely(!__pyx_t_21)) __PYX_ERR(0, 306, __pyx_L1_error)
            __Pyx_GOTREF(__pyx_t_21);

            /* "_smatch.pyx":305
 *                     if new_match_num != cur_match_num + mv_gain:
 *                         print >> ERROR_LOG, mapping, new_mapping
 *                         print >> ERROR_LOG, "Inconsistency in computing: move gain", cur_match_num, mv_gain, \             # <<<<<<<<<<<<<<
 *                             new_match_num
 *                 if mv_gain > largest_gain:
 */
            __pyx_t_22 = PyTuple_New(4); if (unlikely(!__pyx_t_22)) __PYX_ERR(0, 305, __pyx_L1_error)
            __Pyx_GOTREF(__pyx_t_22);
            __Pyx_INCREF(__pyx_kp_s_Inconsistency_in_computing_move);
            __Pyx_GIVEREF(__pyx_kp_s_Inconsistency_in_computing_move);
            PyTuple_SET_ITEM(__pyx_t_22, 0, __pyx_kp_s_Inconsistency_in_computing_move);
            __Pyx_GIVEREF(__pyx_t_16);
            PyTuple_SET_ITEM(__pyx_t_22, 1, __pyx_t_16);
            __Pyx_GIVEREF(__pyx_t_13);
            PyTuple_SET_ITEM(__pyx_t_22, 2, __pyx_t_13);
            __Pyx_GIVEREF(__pyx_t_21);
            PyTuple_SET_ITEM(__pyx_t_22, 3, __pyx_t_21);
            __pyx_t_16 = 0;
            __pyx_t_13 = 0;
            __pyx_t_21 = 0;
            if (__Pyx_Print(__pyx_t_19, __pyx_t_22, 1) < 0) __PYX_ERR(0, 305, __pyx_L1_error)
            __Pyx_DECREF(__pyx_t_22); __pyx_t_22 = 0;
            __Pyx_DECREF(__pyx_t_19); __pyx_t_19 = 0;

            /* "_smatch.pyx":303
 *                     new_mapping[i] = nm
 *                     new_match_num = compute_match(new_mapping, weight_dict)
 *                     if new_match_num != cur_match_num + mv_gain:             # <<<<<<<<<<<<<<
 *                         print >> ERROR_LOG, mapping, new_mapping
 *                         print >> ERROR_LOG, "Inconsistency in computing: move gain", cur_match_num, mv_gain, \
 */
          }

          /* "_smatch.pyx":298
 *                     print >> DEBUG_LOG, "Remap node", i, "from ", nid, "to", nm
 *                 mv_gain = move_gain(mapping, i, nid, nm, weight_dict, cur_match_num)
 *                 if verbose:             # <<<<<<<<<<<<<<
 *                     print >> DEBUG_LOG, "Move gain:", mv_gain
 *                     new_mapping = mapping[:]
 */
        }

        /* "_smatch.pyx":307
 *                         print >> ERROR_LOG, "Inconsistency in computing: move gain", cur_match_num, mv_gain, \
 *                             new_match_num
 *                 if mv_gain > largest_gain:             # <<<<<<<<<<<<<<
 *                     largest_gain = mv_gain
 *                     node1 = i
 */
        __pyx_t_6 = ((__pyx_v_mv_gain > __pyx_v_largest_gain) != 0);
        if (__pyx_t_6) {

          /* "_smatch.pyx":308
 *                             new_match_num
 *                 if mv_gain > largest_gain:
 *                     largest_gain = mv_gain             # <<<<<<<<<<<<<<
 *                     node1 = i
 *                     node2 = nm
 */
          __pyx_v_largest_gain = __pyx_v_mv_gain;

          /* "_smatch.pyx":309
 *                 if mv_gain > largest_gain:
 *                     largest_gain = mv_gain
 *                     node1 = i             # <<<<<<<<<<<<<<
 *                     node2 = nm
 *                     use_swap = 0
 */
          __pyx_t_18 = __Pyx_PyInt_As_int(__pyx_v_i); if (unlikely((__pyx_t_18 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 309, __pyx_L1_error)
          __pyx_v_node1 = __pyx_t_18;

          /* "_smatch.pyx":310
 *                     largest_gain = mv_gain
 *                     node1 = i
 *                     node2 = nm             # <<<<<<<<<<<<<<
 *                     use_swap = 0
 *     # compute swap gain
 */
          __pyx_t_18 = __Pyx_PyInt_As_int(__pyx_v_nm); if (unlikely((__pyx_t_18 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 310, __pyx_L1_error)
          __pyx_v_node2 = __pyx_t_18;

          /* "_smatch.pyx":311
 *                     node1 = i
 *                     node2 = nm
 *                     use_swap = 0             # <<<<<<<<<<<<<<
 *     # compute swap gain
 *     for i, m in enumerate(mapping):
 */
          __pyx_v_use_swap = 0;

          /* "_smatch.pyx":307
 *                         print >> ERROR_LOG, "Inconsistency in computing: move gain", cur_match_num, mv_gain, \
 *                             new_match_num
 *                 if mv_gain > largest_gain:             # <<<<<<<<<<<<<<
 *                     largest_gain = mv_gain
 *                     node1 = i
 */
        }

        /* "_smatch.pyx":292
 *         # current node i in AMR 1 maps to node nid in AMR 2
 *         for nm in unmatched:
 *             if candidate_mappings[i].count(nm):             # <<<<<<<<<<<<<<
 *                 # remap i to another unmatched node (move)
 *                 # (i, m) -> (i, nm)
 */
      }
    }
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

    /* "_smatch.pyx":289
 *         if nid in unmatched:
 *             unmatched.remove(nid)
 *     for i, nid in enumerate(mapping):             # <<<<<<<<<<<<<<
 *         # current node i in AMR 1 maps to node nid in AMR 2
 *         for nm in unmatched:
 */
  }
  __Pyx_DECREF(__pyx_t_8); __pyx_t_8 = 0;
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

  /* "_smatch.pyx":313
 *                     use_swap = 0
 *     # compute swap gain
 *     for i, m in enumerate(mapping):             # <<<<<<<<<<<<<<
 *         for j in range(i+1, len(mapping)):
 *             m2 = mapping[j]
 */
  __Pyx_INCREF(__pyx_int_0);
  __pyx_t_2 = __pyx_int_0;
  __pyx_t_8 = __pyx_convert_vector_to_py_int(__pyx_v_mapping); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 313, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_8);
  if (likely(PyList_CheckExact(__pyx_t_8)) || PyTuple_CheckExact(__pyx_t_8)) {
    __pyx_t_1 = __pyx_t_8; __Pyx_INCREF(__pyx_t_1); __pyx_t_9 = 0;
    __pyx_t_10 = NULL;
  } else {
    __pyx_t_9 = -1; __pyx_t_1 = PyObject_GetIter(__pyx_t_8); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 313, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __pyx_t_10 = Py_TYPE(__pyx_t_1)->tp_iternext; if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 313, __pyx_L1_error)
  }
  __Pyx_DECREF(__pyx_t_8); __pyx_t_8 = 0;
  for (;;) {
    if (likely(!__pyx_t_10)) {
      if (likely(PyList_CheckExact(__pyx_t_1))) {
        if (__pyx_t_9 >= PyList_GET_SIZE(__pyx_t_1)) break;
        #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
        __pyx_t_8 = PyList_GET_ITEM(__pyx_t_1, __pyx_t_9); __Pyx_INCREF(__pyx_t_8); __pyx_t_9++; if (unlikely(0 < 0)) __PYX_ERR(0, 313, __pyx_L1_error)
        #else
        __pyx_t_8 = PySequence_ITEM(__pyx_t_1, __pyx_t_9); __pyx_t_9++; if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 313, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_8);
        #endif
      } else {
        if (__pyx_t_9 >= PyTuple_GET_SIZE(__pyx_t_1)) break;
        #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
        __pyx_t_8 = PyTuple_GET_ITEM(__pyx_t_1, __pyx_t_9); __Pyx_INCREF(__pyx_t_8); __pyx_t_9++; if (unlikely(0 < 0)) __PYX_ERR(0, 313, __pyx_L1_error)
        #else
        __pyx_t_8 = PySequence_ITEM(__pyx_t_1, __pyx_t_9); __pyx_t_9++; if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 313, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_8);
        #endif
      }
    } else {
      __pyx_t_8 = __pyx_t_10(__pyx_t_1);
      if (unlikely(!__pyx_t_8)) {
        PyObject* exc_type = PyErr_Occurred();
        if (exc_type) {
          if (likely(__Pyx_PyErr_GivenExceptionMatches(exc_type, PyExc_StopIteration))) PyErr_Clear();
          else __PYX_ERR(0, 313, __pyx_L1_error)
        }
        break;
      }
      __Pyx_GOTREF(__pyx_t_8);
    }
    __Pyx_XDECREF_SET(__pyx_v_m, __pyx_t_8);
    __pyx_t_8 = 0;
    __Pyx_INCREF(__pyx_t_2);
    __Pyx_XDECREF_SET(__pyx_v_i, __pyx_t_2);
    __pyx_t_8 = __Pyx_PyInt_AddObjC(__pyx_t_2, __pyx_int_1, 1, 0); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 313, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_8);
    __Pyx_DECREF(__pyx_t_2);
    __pyx_t_2 = __pyx_t_8;
    __pyx_t_8 = 0;

    /* "_smatch.pyx":314
 *     # compute swap gain
 *     for i, m in enumerate(mapping):
 *         for j in range(i+1, len(mapping)):             # <<<<<<<<<<<<<<
 *             m2 = mapping[j]
 *             # swap operation (i, m) (j, m2) -> (i, m2) (j, m)
 */
    __pyx_t_8 = __Pyx_PyInt_AddObjC(__pyx_v_i, __pyx_int_1, 1, 0); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 314, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_8);
    __pyx_t_19 = __pyx_convert_vector_to_py_int(__pyx_v_mapping); if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 314, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_19);
    __pyx_t_12 = PyObject_Length(__pyx_t_19); if (unlikely(__pyx_t_12 == ((Py_ssize_t)-1))) __PYX_ERR(0, 314, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_19); __pyx_t_19 = 0;
    __pyx_t_19 = PyInt_FromSsize_t(__pyx_t_12); if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 314, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_19);
    __pyx_t_22 = PyTuple_New(2); if (unlikely(!__pyx_t_22)) __PYX_ERR(0, 314, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_22);
    __Pyx_GIVEREF(__pyx_t_8);
    PyTuple_SET_ITEM(__pyx_t_22, 0, __pyx_t_8);
    __Pyx_GIVEREF(__pyx_t_19);
    PyTuple_SET_ITEM(__pyx_t_22, 1, __pyx_t_19);
    __pyx_t_8 = 0;
    __pyx_t_19 = 0;
    __pyx_t_19 = __Pyx_PyObject_Call(__pyx_builtin_range, __pyx_t_22, NULL); if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 314, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_19);
    __Pyx_DECREF(__pyx_t_22); __pyx_t_22 = 0;
    if (likely(PyList_CheckExact(__pyx_t_19)) || PyTuple_CheckExact(__pyx_t_19)) {
      __pyx_t_22 = __pyx_t_19; __Pyx_INCREF(__pyx_t_22); __pyx_t_12 = 0;
      __pyx_t_23 = NULL;
    } else {
      __pyx_t_12 = -1; __pyx_t_22 = PyObject_GetIter(__pyx_t_19); if (unlikely(!__pyx_t_22)) __PYX_ERR(0, 314, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_22);
      __pyx_t_23 = Py_TYPE(__pyx_t_22)->tp_iternext; if (unlikely(!__pyx_t_23)) __PYX_ERR(0, 314, __pyx_L1_error)
    }
    __Pyx_DECREF(__pyx_t_19); __pyx_t_19 = 0;
    for (;;) {
      if (likely(!__pyx_t_23)) {
        if (likely(PyList_CheckExact(__pyx_t_22))) {
          if (__pyx_t_12 >= PyList_GET_SIZE(__pyx_t_22)) break;
          #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
          __pyx_t_19 = PyList_GET_ITEM(__pyx_t_22, __pyx_t_12); __Pyx_INCREF(__pyx_t_19); __pyx_t_12++; if (unlikely(0 < 0)) __PYX_ERR(0, 314, __pyx_L1_error)
          #else
          __pyx_t_19 = PySequence_ITEM(__pyx_t_22, __pyx_t_12); __pyx_t_12++; if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 314, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_19);
          #endif
        } else {
          if (__pyx_t_12 >= PyTuple_GET_SIZE(__pyx_t_22)) break;
          #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
          __pyx_t_19 = PyTuple_GET_ITEM(__pyx_t_22, __pyx_t_12); __Pyx_INCREF(__pyx_t_19); __pyx_t_12++; if (unlikely(0 < 0)) __PYX_ERR(0, 314, __pyx_L1_error)
          #else
          __pyx_t_19 = PySequence_ITEM(__pyx_t_22, __pyx_t_12); __pyx_t_12++; if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 314, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_19);
          #endif
        }
      } else {
        __pyx_t_19 = __pyx_t_23(__pyx_t_22);
        if (unlikely(!__pyx_t_19)) {
          PyObject* exc_type = PyErr_Occurred();
          if (exc_type) {
            if (likely(__Pyx_PyErr_GivenExceptionMatches(exc_type, PyExc_StopIteration))) PyErr_Clear();
            else __PYX_ERR(0, 314, __pyx_L1_error)
          }
          break;
        }
        __Pyx_GOTREF(__pyx_t_19);
      }
      __Pyx_XDECREF_SET(__pyx_v_j, __pyx_t_19);
      __pyx_t_19 = 0;

      /* "_smatch.pyx":315
 *     for i, m in enumerate(mapping):
 *         for j in range(i+1, len(mapping)):
 *             m2 = mapping[j]             # <<<<<<<<<<<<<<
 *             # swap operation (i, m) (j, m2) -> (i, m2) (j, m)
 *             # j starts from i+1, to avoid duplicate swap
 */
      __pyx_t_24 = __Pyx_PyInt_As_size_t(__pyx_v_j); if (unlikely((__pyx_t_24 == (size_t)-1) && PyErr_Occurred())) __PYX_ERR(0, 315, __pyx_L1_error)
      __pyx_v_m2 = (__pyx_v_mapping[__pyx_t_24]);

      /* "_smatch.pyx":318
 *             # swap operation (i, m) (j, m2) -> (i, m2) (j, m)
 *             # j starts from i+1, to avoid duplicate swap
 *             if verbose:             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "Swap node", i, "and", j
 *                 print >> DEBUG_LOG, "Before swapping:", i, "-", m, ",", j, "-", m2
 */
      __pyx_t_6 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_6 < 0)) __PYX_ERR(0, 318, __pyx_L1_error)
      if (__pyx_t_6) {

        /* "_smatch.pyx":319
 *             # j starts from i+1, to avoid duplicate swap
 *             if verbose:
 *                 print >> DEBUG_LOG, "Swap node", i, "and", j             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "Before swapping:", i, "-", m, ",", j, "-", m2
 *                 print >> DEBUG_LOG, mapping
 */
        __pyx_t_19 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 319, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_19);
        __pyx_t_8 = PyTuple_New(4); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 319, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_8);
        __Pyx_INCREF(__pyx_kp_s_Swap_node);
        __Pyx_GIVEREF(__pyx_kp_s_Swap_node);
        PyTuple_SET_ITEM(__pyx_t_8, 0, __pyx_kp_s_Swap_node);
        __Pyx_INCREF(__pyx_v_i);
        __Pyx_GIVEREF(__pyx_v_i);
        PyTuple_SET_ITEM(__pyx_t_8, 1, __pyx_v_i);
        __Pyx_INCREF(__pyx_n_s_and);
        __Pyx_GIVEREF(__pyx_n_s_and);
        PyTuple_SET_ITEM(__pyx_t_8, 2, __pyx_n_s_and);
        __Pyx_INCREF(__pyx_v_j);
        __Pyx_GIVEREF(__pyx_v_j);
        PyTuple_SET_ITEM(__pyx_t_8, 3, __pyx_v_j);
        if (__Pyx_Print(__pyx_t_19, __pyx_t_8, 1) < 0) __PYX_ERR(0, 319, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_8); __pyx_t_8 = 0;
        __Pyx_DECREF(__pyx_t_19); __pyx_t_19 = 0;

        /* "_smatch.pyx":320
 *             if verbose:
 *                 print >> DEBUG_LOG, "Swap node", i, "and", j
 *                 print >> DEBUG_LOG, "Before swapping:", i, "-", m, ",", j, "-", m2             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, mapping
 *                 print >> DEBUG_LOG, "After swapping:", i, "-", m2, ",", j, "-", m
 */
        __pyx_t_19 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 320, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_19);
        __pyx_t_8 = __Pyx_PyInt_From_int(__pyx_v_m2); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 320, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_8);
        __pyx_t_21 = PyTuple_New(8); if (unlikely(!__pyx_t_21)) __PYX_ERR(0, 320, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_21);
        __Pyx_INCREF(__pyx_kp_s_Before_swapping);
        __Pyx_GIVEREF(__pyx_kp_s_Before_swapping);
        PyTuple_SET_ITEM(__pyx_t_21, 0, __pyx_kp_s_Before_swapping);
        __Pyx_INCREF(__pyx_v_i);
        __Pyx_GIVEREF(__pyx_v_i);
        PyTuple_SET_ITEM(__pyx_t_21, 1, __pyx_v_i);
        __Pyx_INCREF(__pyx_kp_s__2);
        __Pyx_GIVEREF(__pyx_kp_s__2);
        PyTuple_SET_ITEM(__pyx_t_21, 2, __pyx_kp_s__2);
        __Pyx_INCREF(__pyx_v_m);
        __Pyx_GIVEREF(__pyx_v_m);
        PyTuple_SET_ITEM(__pyx_t_21, 3, __pyx_v_m);
        __Pyx_INCREF(__pyx_kp_s__3);
        __Pyx_GIVEREF(__pyx_kp_s__3);
        PyTuple_SET_ITEM(__pyx_t_21, 4, __pyx_kp_s__3);
        __Pyx_INCREF(__pyx_v_j);
        __Pyx_GIVEREF(__pyx_v_j);
        PyTuple_SET_ITEM(__pyx_t_21, 5, __pyx_v_j);
        __Pyx_INCREF(__pyx_kp_s__2);
        __Pyx_GIVEREF(__pyx_kp_s__2);
        PyTuple_SET_ITEM(__pyx_t_21, 6, __pyx_kp_s__2);
        __Pyx_GIVEREF(__pyx_t_8);
        PyTuple_SET_ITEM(__pyx_t_21, 7, __pyx_t_8);
        __pyx_t_8 = 0;
        if (__Pyx_Print(__pyx_t_19, __pyx_t_21, 1) < 0) __PYX_ERR(0, 320, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_21); __pyx_t_21 = 0;
        __Pyx_DECREF(__pyx_t_19); __pyx_t_19 = 0;

        /* "_smatch.pyx":321
 *                 print >> DEBUG_LOG, "Swap node", i, "and", j
 *                 print >> DEBUG_LOG, "Before swapping:", i, "-", m, ",", j, "-", m2
 *                 print >> DEBUG_LOG, mapping             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "After swapping:", i, "-", m2, ",", j, "-", m
 *             sw_gain = swap_gain(mapping, i, m, j, m2, weight_dict, cur_match_num)
 */
        __pyx_t_19 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 321, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_19);
        __pyx_t_21 = __pyx_convert_vector_to_py_int(__pyx_v_mapping); if (unlikely(!__pyx_t_21)) __PYX_ERR(0, 321, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_21);
        if (__Pyx_PrintOne(__pyx_t_19, __pyx_t_21) < 0) __PYX_ERR(0, 321, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_21); __pyx_t_21 = 0;
        __Pyx_DECREF(__pyx_t_19); __pyx_t_19 = 0;

        /* "_smatch.pyx":322
 *                 print >> DEBUG_LOG, "Before swapping:", i, "-", m, ",", j, "-", m2
 *                 print >> DEBUG_LOG, mapping
 *                 print >> DEBUG_LOG, "After swapping:", i, "-", m2, ",", j, "-", m             # <<<<<<<<<<<<<<
 *             sw_gain = swap_gain(mapping, i, m, j, m2, weight_dict, cur_match_num)
 *             if verbose:
 */
        __pyx_t_19 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 322, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_19);
        __pyx_t_21 = __Pyx_PyInt_From_int(__pyx_v_m2); if (unlikely(!__pyx_t_21)) __PYX_ERR(0, 322, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_21);
        __pyx_t_8 = PyTuple_New(8); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 322, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_8);
        __Pyx_INCREF(__pyx_kp_s_After_swapping);
        __Pyx_GIVEREF(__pyx_kp_s_After_swapping);
        PyTuple_SET_ITEM(__pyx_t_8, 0, __pyx_kp_s_After_swapping);
        __Pyx_INCREF(__pyx_v_i);
        __Pyx_GIVEREF(__pyx_v_i);
        PyTuple_SET_ITEM(__pyx_t_8, 1, __pyx_v_i);
        __Pyx_INCREF(__pyx_kp_s__2);
        __Pyx_GIVEREF(__pyx_kp_s__2);
        PyTuple_SET_ITEM(__pyx_t_8, 2, __pyx_kp_s__2);
        __Pyx_GIVEREF(__pyx_t_21);
        PyTuple_SET_ITEM(__pyx_t_8, 3, __pyx_t_21);
        __Pyx_INCREF(__pyx_kp_s__3);
        __Pyx_GIVEREF(__pyx_kp_s__3);
        PyTuple_SET_ITEM(__pyx_t_8, 4, __pyx_kp_s__3);
        __Pyx_INCREF(__pyx_v_j);
        __Pyx_GIVEREF(__pyx_v_j);
        PyTuple_SET_ITEM(__pyx_t_8, 5, __pyx_v_j);
        __Pyx_INCREF(__pyx_kp_s__2);
        __Pyx_GIVEREF(__pyx_kp_s__2);
        PyTuple_SET_ITEM(__pyx_t_8, 6, __pyx_kp_s__2);
        __Pyx_INCREF(__pyx_v_m);
        __Pyx_GIVEREF(__pyx_v_m);
        PyTuple_SET_ITEM(__pyx_t_8, 7, __pyx_v_m);
        __pyx_t_21 = 0;
        if (__Pyx_Print(__pyx_t_19, __pyx_t_8, 1) < 0) __PYX_ERR(0, 322, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_8); __pyx_t_8 = 0;
        __Pyx_DECREF(__pyx_t_19); __pyx_t_19 = 0;

        /* "_smatch.pyx":318
 *             # swap operation (i, m) (j, m2) -> (i, m2) (j, m)
 *             # j starts from i+1, to avoid duplicate swap
 *             if verbose:             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "Swap node", i, "and", j
 *                 print >> DEBUG_LOG, "Before swapping:", i, "-", m, ",", j, "-", m2
 */
      }

      /* "_smatch.pyx":323
 *                 print >> DEBUG_LOG, mapping
 *                 print >> DEBUG_LOG, "After swapping:", i, "-", m2, ",", j, "-", m
 *             sw_gain = swap_gain(mapping, i, m, j, m2, weight_dict, cur_match_num)             # <<<<<<<<<<<<<<
 *             if verbose:
 *                 print >> DEBUG_LOG, "Swap gain:", sw_gain
 */
      __pyx_t_4 = __Pyx_PyInt_As_int(__pyx_v_i); if (unlikely((__pyx_t_4 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 323, __pyx_L1_error)
      __pyx_t_18 = __Pyx_PyInt_As_int(__pyx_v_m); if (unlikely((__pyx_t_18 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 323, __pyx_L1_error)
      __pyx_t_17 = __Pyx_PyInt_As_int(__pyx_v_j); if (unlikely((__pyx_t_17 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 323, __pyx_L1_error)
      __pyx_v_sw_gain = swap_gain(__pyx_v_mapping, __pyx_t_4, __pyx_t_18, __pyx_t_17, __pyx_v_m2, __pyx_v_weight_dict, __pyx_v_cur_match_num);

      /* "_smatch.pyx":324
 *                 print >> DEBUG_LOG, "After swapping:", i, "-", m2, ",", j, "-", m
 *             sw_gain = swap_gain(mapping, i, m, j, m2, weight_dict, cur_match_num)
 *             if verbose:             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "Swap gain:", sw_gain
 *                 new_mapping = mapping[:]
 */
      __pyx_t_6 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_6 < 0)) __PYX_ERR(0, 324, __pyx_L1_error)
      if (__pyx_t_6) {

        /* "_smatch.pyx":325
 *             sw_gain = swap_gain(mapping, i, m, j, m2, weight_dict, cur_match_num)
 *             if verbose:
 *                 print >> DEBUG_LOG, "Swap gain:", sw_gain             # <<<<<<<<<<<<<<
 *                 new_mapping = mapping[:]
 *                 new_mapping[i] = m2
 */
        __pyx_t_19 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 325, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_19);
        __pyx_t_8 = __Pyx_PyInt_From_int(__pyx_v_sw_gain); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 325, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_8);
        __pyx_t_21 = PyTuple_New(2); if (unlikely(!__pyx_t_21)) __PYX_ERR(0, 325, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_21);
        __Pyx_INCREF(__pyx_kp_s_Swap_gain);
        __Pyx_GIVEREF(__pyx_kp_s_Swap_gain);
        PyTuple_SET_ITEM(__pyx_t_21, 0, __pyx_kp_s_Swap_gain);
        __Pyx_GIVEREF(__pyx_t_8);
        PyTuple_SET_ITEM(__pyx_t_21, 1, __pyx_t_8);
        __pyx_t_8 = 0;
        if (__Pyx_Print(__pyx_t_19, __pyx_t_21, 1) < 0) __PYX_ERR(0, 325, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_21); __pyx_t_21 = 0;
        __Pyx_DECREF(__pyx_t_19); __pyx_t_19 = 0;

        /* "_smatch.pyx":326
 *             if verbose:
 *                 print >> DEBUG_LOG, "Swap gain:", sw_gain
 *                 new_mapping = mapping[:]             # <<<<<<<<<<<<<<
 *                 new_mapping[i] = m2
 *                 new_mapping[j] = m
 */
        __pyx_t_19 = __pyx_convert_vector_to_py_int(__pyx_v_mapping); if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 326, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_19);
        __pyx_t_21 = __Pyx_PyObject_GetSlice(__pyx_t_19, 0, 0, NULL, NULL, &__pyx_slice__4, 0, 0, 1); if (unlikely(!__pyx_t_21)) __PYX_ERR(0, 326, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_21);
        __Pyx_DECREF(__pyx_t_19); __pyx_t_19 = 0;
        if (!(likely(PyBytes_CheckExact(__pyx_t_21))||((__pyx_t_21) == Py_None)||(PyErr_Format(PyExc_TypeError, "Expected %.16s, got %.200s", "bytes", Py_TYPE(__pyx_t_21)->tp_name), 0))) __PYX_ERR(0, 326, __pyx_L1_error)
        __Pyx_XDECREF_SET(__pyx_v_new_mapping, ((PyObject*)__pyx_t_21));
        __pyx_t_21 = 0;

        /* "_smatch.pyx":327
 *                 print >> DEBUG_LOG, "Swap gain:", sw_gain
 *                 new_mapping = mapping[:]
 *                 new_mapping[i] = m2             # <<<<<<<<<<<<<<
 *                 new_mapping[j] = m
 *                 print >> DEBUG_LOG, new_mapping
 */
        __pyx_t_21 = __Pyx_PyInt_From_int(__pyx_v_m2); if (unlikely(!__pyx_t_21)) __PYX_ERR(0, 327, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_21);
        if (unlikely(PyObject_SetItem(__pyx_v_new_mapping, __pyx_v_i, __pyx_t_21) < 0)) __PYX_ERR(0, 327, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_21); __pyx_t_21 = 0;

        /* "_smatch.pyx":328
 *                 new_mapping = mapping[:]
 *                 new_mapping[i] = m2
 *                 new_mapping[j] = m             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, new_mapping
 *                 new_match_num = compute_match(new_mapping, weight_dict)
 */
        if (unlikely(PyObject_SetItem(__pyx_v_new_mapping, __pyx_v_j, __pyx_v_m) < 0)) __PYX_ERR(0, 328, __pyx_L1_error)

        /* "_smatch.pyx":329
 *                 new_mapping[i] = m2
 *                 new_mapping[j] = m
 *                 print >> DEBUG_LOG, new_mapping             # <<<<<<<<<<<<<<
 *                 new_match_num = compute_match(new_mapping, weight_dict)
 *                 if new_match_num != cur_match_num + sw_gain:
 */
        __pyx_t_21 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_21)) __PYX_ERR(0, 329, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_21);
        if (__Pyx_PrintOne(__pyx_t_21, __pyx_v_new_mapping) < 0) __PYX_ERR(0, 329, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_21); __pyx_t_21 = 0;

        /* "_smatch.pyx":330
 *                 new_mapping[j] = m
 *                 print >> DEBUG_LOG, new_mapping
 *                 new_match_num = compute_match(new_mapping, weight_dict)             # <<<<<<<<<<<<<<
 *                 if new_match_num != cur_match_num + sw_gain:
 *                     # print >> ERROR_LOG, match, new_match
 */
        __pyx_t_20 = __pyx_convert_vector_from_py_int(__pyx_v_new_mapping); if (unlikely(PyErr_Occurred())) __PYX_ERR(0, 330, __pyx_L1_error)
        __pyx_v_new_match_num = __pyx_f_7_smatch_compute_match(__pyx_t_20, __pyx_v_weight_dict, NULL);

        /* "_smatch.pyx":331
 *                 print >> DEBUG_LOG, new_mapping
 *                 new_match_num = compute_match(new_mapping, weight_dict)
 *                 if new_match_num != cur_match_num + sw_gain:             # <<<<<<<<<<<<<<
 *                     # print >> ERROR_LOG, match, new_match
 *                     print >> ERROR_LOG, "Inconsistency in computing: swap gain", cur_match_num, sw_gain, new_match_num
 */
        __pyx_t_6 = ((__pyx_v_new_match_num != (__pyx_v_cur_match_num + __pyx_v_sw_gain)) != 0);
        if (__pyx_t_6) {

          /* "_smatch.pyx":333
 *                 if new_match_num != cur_match_num + sw_gain:
 *                     # print >> ERROR_LOG, match, new_match
 *                     print >> ERROR_LOG, "Inconsistency in computing: swap gain", cur_match_num, sw_gain, new_match_num             # <<<<<<<<<<<<<<
 *             if sw_gain > largest_gain:
 *                 largest_gain = sw_gain
 */
          __pyx_t_21 = __Pyx_GetModuleGlobalName(__pyx_n_s_ERROR_LOG); if (unlikely(!__pyx_t_21)) __PYX_ERR(0, 333, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_21);
          __pyx_t_19 = __Pyx_PyInt_From_int(__pyx_v_cur_match_num); if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 333, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_19);
          __pyx_t_8 = __Pyx_PyInt_From_int(__pyx_v_sw_gain); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 333, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_8);
          __pyx_t_13 = __Pyx_PyInt_From_int(__pyx_v_new_match_num); if (unlikely(!__pyx_t_13)) __PYX_ERR(0, 333, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_13);
          __pyx_t_16 = PyTuple_New(4); if (unlikely(!__pyx_t_16)) __PYX_ERR(0, 333, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_16);
          __Pyx_INCREF(__pyx_kp_s_Inconsistency_in_computing_swap);
          __Pyx_GIVEREF(__pyx_kp_s_Inconsistency_in_computing_swap);
          PyTuple_SET_ITEM(__pyx_t_16, 0, __pyx_kp_s_Inconsistency_in_computing_swap);
          __Pyx_GIVEREF(__pyx_t_19);
          PyTuple_SET_ITEM(__pyx_t_16, 1, __pyx_t_19);
          __Pyx_GIVEREF(__pyx_t_8);
          PyTuple_SET_ITEM(__pyx_t_16, 2, __pyx_t_8);
          __Pyx_GIVEREF(__pyx_t_13);
          PyTuple_SET_ITEM(__pyx_t_16, 3, __pyx_t_13);
          __pyx_t_19 = 0;
          __pyx_t_8 = 0;
          __pyx_t_13 = 0;
          if (__Pyx_Print(__pyx_t_21, __pyx_t_16, 1) < 0) __PYX_ERR(0, 333, __pyx_L1_error)
          __Pyx_DECREF(__pyx_t_16); __pyx_t_16 = 0;
          __Pyx_DECREF(__pyx_t_21); __pyx_t_21 = 0;

          /* "_smatch.pyx":331
 *                 print >> DEBUG_LOG, new_mapping
 *                 new_match_num = compute_match(new_mapping, weight_dict)
 *                 if new_match_num != cur_match_num + sw_gain:             # <<<<<<<<<<<<<<
 *                     # print >> ERROR_LOG, match, new_match
 *                     print >> ERROR_LOG, "Inconsistency in computing: swap gain", cur_match_num, sw_gain, new_match_num
 */
        }

        /* "_smatch.pyx":324
 *                 print >> DEBUG_LOG, "After swapping:", i, "-", m2, ",", j, "-", m
 *             sw_gain = swap_gain(mapping, i, m, j, m2, weight_dict, cur_match_num)
 *             if verbose:             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "Swap gain:", sw_gain
 *                 new_mapping = mapping[:]
 */
      }

      /* "_smatch.pyx":334
 *                     # print >> ERROR_LOG, match, new_match
 *                     print >> ERROR_LOG, "Inconsistency in computing: swap gain", cur_match_num, sw_gain, new_match_num
 *             if sw_gain > largest_gain:             # <<<<<<<<<<<<<<
 *                 largest_gain = sw_gain
 *                 node1 = i
 */
      __pyx_t_6 = ((__pyx_v_sw_gain > __pyx_v_largest_gain) != 0);
      if (__pyx_t_6) {

        /* "_smatch.pyx":335
 *                     print >> ERROR_LOG, "Inconsistency in computing: swap gain", cur_match_num, sw_gain, new_match_num
 *             if sw_gain > largest_gain:
 *                 largest_gain = sw_gain             # <<<<<<<<<<<<<<
 *                 node1 = i
 *                 node2 = j
 */
        __pyx_v_largest_gain = __pyx_v_sw_gain;

        /* "_smatch.pyx":336
 *             if sw_gain > largest_gain:
 *                 largest_gain = sw_gain
 *                 node1 = i             # <<<<<<<<<<<<<<
 *                 node2 = j
 *                 use_swap = 1
 */
        __pyx_t_17 = __Pyx_PyInt_As_int(__pyx_v_i); if (unlikely((__pyx_t_17 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 336, __pyx_L1_error)
        __pyx_v_node1 = __pyx_t_17;

        /* "_smatch.pyx":337
 *                 largest_gain = sw_gain
 *                 node1 = i
 *                 node2 = j             # <<<<<<<<<<<<<<
 *                 use_swap = 1
 *     # generate a new mapping based on swap/move
 */
        __pyx_t_17 = __Pyx_PyInt_As_int(__pyx_v_j); if (unlikely((__pyx_t_17 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 337, __pyx_L1_error)
        __pyx_v_node2 = __pyx_t_17;

        /* "_smatch.pyx":338
 *                 node1 = i
 *                 node2 = j
 *                 use_swap = 1             # <<<<<<<<<<<<<<
 *     # generate a new mapping based on swap/move
 *     cur_mapping.assign(mapping.begin(), mapping.end())
 */
        __pyx_v_use_swap = 1;

        /* "_smatch.pyx":334
 *                     # print >> ERROR_LOG, match, new_match
 *                     print >> ERROR_LOG, "Inconsistency in computing: swap gain", cur_match_num, sw_gain, new_match_num
 *             if sw_gain > largest_gain:             # <<<<<<<<<<<<<<
 *                 largest_gain = sw_gain
 *                 node1 = i
 */
      }

      /* "_smatch.pyx":314
 *     # compute swap gain
 *     for i, m in enumerate(mapping):
 *         for j in range(i+1, len(mapping)):             # <<<<<<<<<<<<<<
 *             m2 = mapping[j]
 *             # swap operation (i, m) (j, m2) -> (i, m2) (j, m)
 */
    }
    __Pyx_DECREF(__pyx_t_22); __pyx_t_22 = 0;

    /* "_smatch.pyx":313
 *                     use_swap = 0
 *     # compute swap gain
 *     for i, m in enumerate(mapping):             # <<<<<<<<<<<<<<
 *         for j in range(i+1, len(mapping)):
 *             m2 = mapping[j]
 */
  }
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

  /* "_smatch.pyx":340
 *                 use_swap = 1
 *     # generate a new mapping based on swap/move
 *     cur_mapping.assign(mapping.begin(), mapping.end())             # <<<<<<<<<<<<<<
 *     if node1 >= 0:
 *         if use_swap:
 */
  try {
    __pyx_v_cur_mapping.assign(__pyx_v_mapping.begin(), __pyx_v_mapping.end());
  } catch(...) {
    __Pyx_CppExn2PyErr();
    __PYX_ERR(0, 340, __pyx_L1_error)
  }

  /* "_smatch.pyx":341
 *     # generate a new mapping based on swap/move
 *     cur_mapping.assign(mapping.begin(), mapping.end())
 *     if node1 >= 0:             # <<<<<<<<<<<<<<
 *         if use_swap:
 *             if verbose:
 */
  __pyx_t_6 = ((__pyx_v_node1 >= 0) != 0);
  if (__pyx_t_6) {

    /* "_smatch.pyx":342
 *     cur_mapping.assign(mapping.begin(), mapping.end())
 *     if node1 >= 0:
 *         if use_swap:             # <<<<<<<<<<<<<<
 *             if verbose:
 *                 print >> DEBUG_LOG, "Use swap gain"
 */
    __pyx_t_6 = (__pyx_v_use_swap != 0);
    if (__pyx_t_6) {

      /* "_smatch.pyx":343
 *     if node1 >= 0:
 *         if use_swap:
 *             if verbose:             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "Use swap gain"
 *             temp = cur_mapping[node1]
 */
      __pyx_t_6 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_6 < 0)) __PYX_ERR(0, 343, __pyx_L1_error)
      if (__pyx_t_6) {

        /* "_smatch.pyx":344
 *         if use_swap:
 *             if verbose:
 *                 print >> DEBUG_LOG, "Use swap gain"             # <<<<<<<<<<<<<<
 *             temp = cur_mapping[node1]
 *             cur_mapping[node1] = cur_mapping[node2]
 */
        __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 344, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_2);
        if (__Pyx_PrintOne(__pyx_t_2, __pyx_kp_s_Use_swap_gain) < 0) __PYX_ERR(0, 344, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

        /* "_smatch.pyx":343
 *     if node1 >= 0:
 *         if use_swap:
 *             if verbose:             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "Use swap gain"
 *             temp = cur_mapping[node1]
 */
      }

      /* "_smatch.pyx":345
 *             if verbose:
 *                 print >> DEBUG_LOG, "Use swap gain"
 *             temp = cur_mapping[node1]             # <<<<<<<<<<<<<<
 *             cur_mapping[node1] = cur_mapping[node2]
 *             cur_mapping[node2] = temp
 */
      __pyx_v_temp = (__pyx_v_cur_mapping[__pyx_v_node1]);

      /* "_smatch.pyx":346
 *                 print >> DEBUG_LOG, "Use swap gain"
 *             temp = cur_mapping[node1]
 *             cur_mapping[node1] = cur_mapping[node2]             # <<<<<<<<<<<<<<
 *             cur_mapping[node2] = temp
 *         else:
 */
      (__pyx_v_cur_mapping[__pyx_v_node1]) = (__pyx_v_cur_mapping[__pyx_v_node2]);

      /* "_smatch.pyx":347
 *             temp = cur_mapping[node1]
 *             cur_mapping[node1] = cur_mapping[node2]
 *             cur_mapping[node2] = temp             # <<<<<<<<<<<<<<
 *         else:
 *             if verbose:
 */
      (__pyx_v_cur_mapping[__pyx_v_node2]) = __pyx_v_temp;

      /* "_smatch.pyx":342
 *     cur_mapping.assign(mapping.begin(), mapping.end())
 *     if node1 >= 0:
 *         if use_swap:             # <<<<<<<<<<<<<<
 *             if verbose:
 *                 print >> DEBUG_LOG, "Use swap gain"
 */
      goto __pyx_L24;
    }

    /* "_smatch.pyx":349
 *             cur_mapping[node2] = temp
 *         else:
 *             if verbose:             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "Use move gain"
 *             cur_mapping[node1] = node2
 */
    /*else*/ {
      __pyx_t_6 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_6 < 0)) __PYX_ERR(0, 349, __pyx_L1_error)
      if (__pyx_t_6) {

        /* "_smatch.pyx":350
 *         else:
 *             if verbose:
 *                 print >> DEBUG_LOG, "Use move gain"             # <<<<<<<<<<<<<<
 *             cur_mapping[node1] = node2
 *     else:
 */
        __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 350, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_2);
        if (__Pyx_PrintOne(__pyx_t_2, __pyx_kp_s_Use_move_gain) < 0) __PYX_ERR(0, 350, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

        /* "_smatch.pyx":349
 *             cur_mapping[node2] = temp
 *         else:
 *             if verbose:             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "Use move gain"
 *             cur_mapping[node1] = node2
 */
      }

      /* "_smatch.pyx":351
 *             if verbose:
 *                 print >> DEBUG_LOG, "Use move gain"
 *             cur_mapping[node1] = node2             # <<<<<<<<<<<<<<
 *     else:
 *         if verbose:
 */
      (__pyx_v_cur_mapping[__pyx_v_node1]) = __pyx_v_node2;
    }
    __pyx_L24:;

    /* "_smatch.pyx":341
 *     # generate a new mapping based on swap/move
 *     cur_mapping.assign(mapping.begin(), mapping.end())
 *     if node1 >= 0:             # <<<<<<<<<<<<<<
 *         if use_swap:
 *             if verbose:
 */
    goto __pyx_L23;
  }

  /* "_smatch.pyx":353
 *             cur_mapping[node1] = node2
 *     else:
 *         if verbose:             # <<<<<<<<<<<<<<
 *             print >> DEBUG_LOG, "no move/swap gain found"
 *     if verbose:
 */
  /*else*/ {
    __pyx_t_6 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_6 < 0)) __PYX_ERR(0, 353, __pyx_L1_error)
    if (__pyx_t_6) {

      /* "_smatch.pyx":354
 *     else:
 *         if verbose:
 *             print >> DEBUG_LOG, "no move/swap gain found"             # <<<<<<<<<<<<<<
 *     if verbose:
 *         print >> DEBUG_LOG, "Original mapping", mapping
 */
      __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 354, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_2);
      if (__Pyx_PrintOne(__pyx_t_2, __pyx_kp_s_no_move_swap_gain_found) < 0) __PYX_ERR(0, 354, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

      /* "_smatch.pyx":353
 *             cur_mapping[node1] = node2
 *     else:
 *         if verbose:             # <<<<<<<<<<<<<<
 *             print >> DEBUG_LOG, "no move/swap gain found"
 *     if verbose:
 */
    }
  }
  __pyx_L23:;

  /* "_smatch.pyx":355
 *         if verbose:
 *             print >> DEBUG_LOG, "no move/swap gain found"
 *     if verbose:             # <<<<<<<<<<<<<<
 *         print >> DEBUG_LOG, "Original mapping", mapping
 *         print >> DEBUG_LOG, "Current mapping", cur_mapping
 */
  __pyx_t_6 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_6 < 0)) __PYX_ERR(0, 355, __pyx_L1_error)
  if (__pyx_t_6) {

    /* "_smatch.pyx":356
 *             print >> DEBUG_LOG, "no move/swap gain found"
 *     if verbose:
 *         print >> DEBUG_LOG, "Original mapping", mapping             # <<<<<<<<<<<<<<
 *         print >> DEBUG_LOG, "Current mapping", cur_mapping
 *     return largest_gain
 */
    __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 356, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_1 = __pyx_convert_vector_to_py_int(__pyx_v_mapping); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 356, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __pyx_t_22 = PyTuple_New(2); if (unlikely(!__pyx_t_22)) __PYX_ERR(0, 356, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_22);
    __Pyx_INCREF(__pyx_kp_s_Original_mapping);
    __Pyx_GIVEREF(__pyx_kp_s_Original_mapping);
    PyTuple_SET_ITEM(__pyx_t_22, 0, __pyx_kp_s_Original_mapping);
    __Pyx_GIVEREF(__pyx_t_1);
    PyTuple_SET_ITEM(__pyx_t_22, 1, __pyx_t_1);
    __pyx_t_1 = 0;
    if (__Pyx_Print(__pyx_t_2, __pyx_t_22, 1) < 0) __PYX_ERR(0, 356, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_22); __pyx_t_22 = 0;
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

    /* "_smatch.pyx":357
 *     if verbose:
 *         print >> DEBUG_LOG, "Original mapping", mapping
 *         print >> DEBUG_LOG, "Current mapping", cur_mapping             # <<<<<<<<<<<<<<
 *     return largest_gain
 * 
 */
    __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 357, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_22 = __pyx_convert_vector_to_py_int(__pyx_v_cur_mapping); if (unlikely(!__pyx_t_22)) __PYX_ERR(0, 357, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_22);
    __pyx_t_1 = PyTuple_New(2); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 357, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __Pyx_INCREF(__pyx_kp_s_Current_mapping);
    __Pyx_GIVEREF(__pyx_kp_s_Current_mapping);
    PyTuple_SET_ITEM(__pyx_t_1, 0, __pyx_kp_s_Current_mapping);
    __Pyx_GIVEREF(__pyx_t_22);
    PyTuple_SET_ITEM(__pyx_t_1, 1, __pyx_t_22);
    __pyx_t_22 = 0;
    if (__Pyx_Print(__pyx_t_2, __pyx_t_1, 1) < 0) __PYX_ERR(0, 357, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

    /* "_smatch.pyx":355
 *         if verbose:
 *             print >> DEBUG_LOG, "no move/swap gain found"
 *     if verbose:             # <<<<<<<<<<<<<<
 *         print >> DEBUG_LOG, "Original mapping", mapping
 *         print >> DEBUG_LOG, "Current mapping", cur_mapping
 */
  }

  /* "_smatch.pyx":358
 *         print >> DEBUG_LOG, "Original mapping", mapping
 *         print >> DEBUG_LOG, "Current mapping", cur_mapping
 *     return largest_gain             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __pyx_r = __pyx_v_largest_gain;
  goto __pyx_L0;

  /* "_smatch.pyx":253
 * 
 * @cython.boundscheck(False)
 * cdef int get_best_gain(vector[int] & mapping,             # <<<<<<<<<<<<<<
 *                        vector[unordered_set[int]] & candidate_mappings,
 *                        unordered_map[int, unordered_map[int, int]] & weight_dict,
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_2);
  __Pyx_XDECREF(__pyx_t_8);
  __Pyx_XDECREF(__pyx_t_13);
  __Pyx_XDECREF(__pyx_t_16);
  __Pyx_XDECREF(__pyx_t_19);
  __Pyx_XDECREF(__pyx_t_21);
  __Pyx_XDECREF(__pyx_t_22);
  __Pyx_WriteUnraisable("_smatch.get_best_gain", __pyx_clineno, __pyx_lineno, __pyx_filename, 1, 0);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_unmatched);
  __Pyx_XDECREF(__pyx_v_nid);
  __Pyx_XDECREF(__pyx_v_i);
  __Pyx_XDECREF(__pyx_v_nm);
  __Pyx_XDECREF(__pyx_v_new_mapping);
  __Pyx_XDECREF(__pyx_v_m);
  __Pyx_XDECREF(__pyx_v_j);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_smatch.pyx":362
 * 
 * @cython.boundscheck(False)
 * cdef void remove_zero_alignments(vector[int] & mapping,             # <<<<<<<<<<<<<<
 *                                  unordered_map[int, unordered_map[int, int]] & weight_dict):
 *     for i, m in enumerate(mapping):
 */

static void __pyx_f_7_smatch_remove_zero_alignments(std::vector<int>  &__pyx_v_mapping, std::unordered_map<int,std::unordered_map<int,int> >  &__pyx_v_weight_dict) {
  PyObject *__pyx_v_i = NULL;
  PyObject *__pyx_v_m = NULL;
  PyObject *__pyx_v_match_num = NULL;
  int __pyx_v_current_node_pair;
  std::pair<int,int>  __pyx_v_key;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  PyObject *__pyx_t_2 = NULL;
  PyObject *__pyx_t_3 = NULL;
  Py_ssize_t __pyx_t_4;
  PyObject *(*__pyx_t_5)(PyObject *);
  int __pyx_t_6;
  int __pyx_t_7;
  int __pyx_t_8;
  std::unordered_map<int,int> ::iterator __pyx_t_9;
  std::unordered_map<int,int>  *__pyx_t_10;
  std::pair<int,int>  __pyx_t_11;
  PyObject *__pyx_t_12 = NULL;
  std::vector<int> ::size_type __pyx_t_13;
  __Pyx_RefNannySetupContext("remove_zero_alignments", 0);

  /* "_smatch.pyx":364
 * cdef void remove_zero_alignments(vector[int] & mapping,
 *                                  unordered_map[int, unordered_map[int, int]] & weight_dict):
 *     for i, m in enumerate(mapping):             # <<<<<<<<<<<<<<
 *         match_num = 0
 *         if m == -1:
 */
  __Pyx_INCREF(__pyx_int_0);
  __pyx_t_1 = __pyx_int_0;
  __pyx_t_2 = __pyx_convert_vector_to_py_int(__pyx_v_mapping); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 364, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  if (likely(PyList_CheckExact(__pyx_t_2)) || PyTuple_CheckExact(__pyx_t_2)) {
    __pyx_t_3 = __pyx_t_2; __Pyx_INCREF(__pyx_t_3); __pyx_t_4 = 0;
    __pyx_t_5 = NULL;
  } else {
    __pyx_t_4 = -1; __pyx_t_3 = PyObject_GetIter(__pyx_t_2); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 364, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    __pyx_t_5 = Py_TYPE(__pyx_t_3)->tp_iternext; if (unlikely(!__pyx_t_5)) __PYX_ERR(0, 364, __pyx_L1_error)
  }
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  for (;;) {
    if (likely(!__pyx_t_5)) {
      if (likely(PyList_CheckExact(__pyx_t_3))) {
        if (__pyx_t_4 >= PyList_GET_SIZE(__pyx_t_3)) break;
        #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
        __pyx_t_2 = PyList_GET_ITEM(__pyx_t_3, __pyx_t_4); __Pyx_INCREF(__pyx_t_2); __pyx_t_4++; if (unlikely(0 < 0)) __PYX_ERR(0, 364, __pyx_L1_error)
        #else
        __pyx_t_2 = PySequence_ITEM(__pyx_t_3, __pyx_t_4); __pyx_t_4++; if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 364, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_2);
        #endif
      } else {
        if (__pyx_t_4 >= PyTuple_GET_SIZE(__pyx_t_3)) break;
        #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
        __pyx_t_2 = PyTuple_GET_ITEM(__pyx_t_3, __pyx_t_4); __Pyx_INCREF(__pyx_t_2); __pyx_t_4++; if (unlikely(0 < 0)) __PYX_ERR(0, 364, __pyx_L1_error)
        #else
        __pyx_t_2 = PySequence_ITEM(__pyx_t_3, __pyx_t_4); __pyx_t_4++; if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 364, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_2);
        #endif
      }
    } else {
      __pyx_t_2 = __pyx_t_5(__pyx_t_3);
      if (unlikely(!__pyx_t_2)) {
        PyObject* exc_type = PyErr_Occurred();
        if (exc_type) {
          if (likely(__Pyx_PyErr_GivenExceptionMatches(exc_type, PyExc_StopIteration))) PyErr_Clear();
          else __PYX_ERR(0, 364, __pyx_L1_error)
        }
        break;
      }
      __Pyx_GOTREF(__pyx_t_2);
    }
    __Pyx_XDECREF_SET(__pyx_v_m, __pyx_t_2);
    __pyx_t_2 = 0;
    __Pyx_INCREF(__pyx_t_1);
    __Pyx_XDECREF_SET(__pyx_v_i, __pyx_t_1);
    __pyx_t_2 = __Pyx_PyInt_AddObjC(__pyx_t_1, __pyx_int_1, 1, 0); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 364, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __Pyx_DECREF(__pyx_t_1);
    __pyx_t_1 = __pyx_t_2;
    __pyx_t_2 = 0;

    /* "_smatch.pyx":365
 *                                  unordered_map[int, unordered_map[int, int]] & weight_dict):
 *     for i, m in enumerate(mapping):
 *         match_num = 0             # <<<<<<<<<<<<<<
 *         if m == -1:
 *             # no node maps to this node
 */
    __Pyx_INCREF(__pyx_int_0);
    __Pyx_XDECREF_SET(__pyx_v_match_num, __pyx_int_0);

    /* "_smatch.pyx":366
 *     for i, m in enumerate(mapping):
 *         match_num = 0
 *         if m == -1:             # <<<<<<<<<<<<<<
 *             # no node maps to this node
 *             continue
 */
    __pyx_t_2 = __Pyx_PyInt_EqObjC(__pyx_v_m, __pyx_int_neg_1, -1L, 0); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 366, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_6 = __Pyx_PyObject_IsTrue(__pyx_t_2); if (unlikely(__pyx_t_6 < 0)) __PYX_ERR(0, 366, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
    if (__pyx_t_6) {

      /* "_smatch.pyx":368
 *         if m == -1:
 *             # no node maps to this node
 *             continue             # <<<<<<<<<<<<<<
 *         # node i in AMR 1 maps to node m in AMR 2
 *         current_node_pair = _hash_pair(i, m)
 */
      goto __pyx_L3_continue;

      /* "_smatch.pyx":366
 *     for i, m in enumerate(mapping):
 *         match_num = 0
 *         if m == -1:             # <<<<<<<<<<<<<<
 *             # no node maps to this node
 *             continue
 */
    }

    /* "_smatch.pyx":370
 *             continue
 *         # node i in AMR 1 maps to node m in AMR 2
 *         current_node_pair = _hash_pair(i, m)             # <<<<<<<<<<<<<<
 *         if weight_dict.count(current_node_pair) == 0:
 *             continue
 */
    __pyx_t_7 = __Pyx_PyInt_As_int(__pyx_v_i); if (unlikely((__pyx_t_7 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 370, __pyx_L1_error)
    __pyx_t_8 = __Pyx_PyInt_As_int(__pyx_v_m); if (unlikely((__pyx_t_8 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 370, __pyx_L1_error)
    __pyx_v_current_node_pair = _hash_pair(__pyx_t_7, __pyx_t_8);

    /* "_smatch.pyx":371
 *         # node i in AMR 1 maps to node m in AMR 2
 *         current_node_pair = _hash_pair(i, m)
 *         if weight_dict.count(current_node_pair) == 0:             # <<<<<<<<<<<<<<
 *             continue
 *         for key in weight_dict[current_node_pair]:
 */
    __pyx_t_6 = ((__pyx_v_weight_dict.count(__pyx_v_current_node_pair) == 0) != 0);
    if (__pyx_t_6) {

      /* "_smatch.pyx":372
 *         current_node_pair = _hash_pair(i, m)
 *         if weight_dict.count(current_node_pair) == 0:
 *             continue             # <<<<<<<<<<<<<<
 *         for key in weight_dict[current_node_pair]:
 *             if key.first == -1:
 */
      goto __pyx_L3_continue;

      /* "_smatch.pyx":371
 *         # node i in AMR 1 maps to node m in AMR 2
 *         current_node_pair = _hash_pair(i, m)
 *         if weight_dict.count(current_node_pair) == 0:             # <<<<<<<<<<<<<<
 *             continue
 *         for key in weight_dict[current_node_pair]:
 */
    }

    /* "_smatch.pyx":373
 *         if weight_dict.count(current_node_pair) == 0:
 *             continue
 *         for key in weight_dict[current_node_pair]:             # <<<<<<<<<<<<<<
 *             if key.first == -1:
 *                 # matching triple resulting from instance/attribute triples
 */
    __pyx_t_10 = &(__pyx_v_weight_dict[__pyx_v_current_node_pair]);
    __pyx_t_9 = __pyx_t_10->begin();
    for (;;) {
      if (!(__pyx_t_9 != __pyx_t_10->end())) break;
      __pyx_t_11 = *__pyx_t_9;
      ++__pyx_t_9;
      __pyx_v_key = __pyx_t_11;

      /* "_smatch.pyx":374
 *             continue
 *         for key in weight_dict[current_node_pair]:
 *             if key.first == -1:             # <<<<<<<<<<<<<<
 *                 # matching triple resulting from instance/attribute triples
 *                 match_num += key.second
 */
      __pyx_t_6 = ((__pyx_v_key.first == -1L) != 0);
      if (__pyx_t_6) {

        /* "_smatch.pyx":376
 *             if key.first == -1:
 *                 # matching triple resulting from instance/attribute triples
 *                 match_num += key.second             # <<<<<<<<<<<<<<
 *             # only consider node index larger than i to avoid duplicates
 *             # as we store both weight_dict[node_pair1][node_pair2] and
 */
        __pyx_t_2 = __Pyx_PyInt_From_int(__pyx_v_key.second); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 376, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_2);
        __pyx_t_12 = PyNumber_InPlaceAdd(__pyx_v_match_num, __pyx_t_2); if (unlikely(!__pyx_t_12)) __PYX_ERR(0, 376, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_12);
        __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
        __Pyx_DECREF_SET(__pyx_v_match_num, __pyx_t_12);
        __pyx_t_12 = 0;

        /* "_smatch.pyx":374
 *             continue
 *         for key in weight_dict[current_node_pair]:
 *             if key.first == -1:             # <<<<<<<<<<<<<<
 *                 # matching triple resulting from instance/attribute triples
 *                 match_num += key.second
 */
        goto __pyx_L9;
      }

      /* "_smatch.pyx":380
 *             # as we store both weight_dict[node_pair1][node_pair2] and
 *             #     weight_dict[node_pair2][node_pair1] for a relation
 *             elif _get_0(key.first) < i:             # <<<<<<<<<<<<<<
 *                 continue
 *             elif mapping[_get_0(key.first)] == _get_1(key.first):
 */
      __pyx_t_12 = __Pyx_PyInt_From_int(_get_0(__pyx_v_key.first)); if (unlikely(!__pyx_t_12)) __PYX_ERR(0, 380, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_12);
      __pyx_t_2 = PyObject_RichCompare(__pyx_t_12, __pyx_v_i, Py_LT); __Pyx_XGOTREF(__pyx_t_2); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 380, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_12); __pyx_t_12 = 0;
      __pyx_t_6 = __Pyx_PyObject_IsTrue(__pyx_t_2); if (unlikely(__pyx_t_6 < 0)) __PYX_ERR(0, 380, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
      if (__pyx_t_6) {

        /* "_smatch.pyx":381
 *             #     weight_dict[node_pair2][node_pair1] for a relation
 *             elif _get_0(key.first) < i:
 *                 continue             # <<<<<<<<<<<<<<
 *             elif mapping[_get_0(key.first)] == _get_1(key.first):
 *                 match_num += key.second
 */
        goto __pyx_L7_continue;

        /* "_smatch.pyx":380
 *             # as we store both weight_dict[node_pair1][node_pair2] and
 *             #     weight_dict[node_pair2][node_pair1] for a relation
 *             elif _get_0(key.first) < i:             # <<<<<<<<<<<<<<
 *                 continue
 *             elif mapping[_get_0(key.first)] == _get_1(key.first):
 */
      }

      /* "_smatch.pyx":382
 *             elif _get_0(key.first) < i:
 *                 continue
 *             elif mapping[_get_0(key.first)] == _get_1(key.first):             # <<<<<<<<<<<<<<
 *                 match_num += key.second
 *         if match_num == 0:
 */
      __pyx_t_6 = (((__pyx_v_mapping[_get_0(__pyx_v_key.first)]) == _get_1(__pyx_v_key.first)) != 0);
      if (__pyx_t_6) {

        /* "_smatch.pyx":383
 *                 continue
 *             elif mapping[_get_0(key.first)] == _get_1(key.first):
 *                 match_num += key.second             # <<<<<<<<<<<<<<
 *         if match_num == 0:
 *             mapping[i] = -1
 */
        __pyx_t_2 = __Pyx_PyInt_From_int(__pyx_v_key.second); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 383, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_2);
        __pyx_t_12 = PyNumber_InPlaceAdd(__pyx_v_match_num, __pyx_t_2); if (unlikely(!__pyx_t_12)) __PYX_ERR(0, 383, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_12);
        __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
        __Pyx_DECREF_SET(__pyx_v_match_num, __pyx_t_12);
        __pyx_t_12 = 0;

        /* "_smatch.pyx":382
 *             elif _get_0(key.first) < i:
 *                 continue
 *             elif mapping[_get_0(key.first)] == _get_1(key.first):             # <<<<<<<<<<<<<<
 *                 match_num += key.second
 *         if match_num == 0:
 */
      }
      __pyx_L9:;

      /* "_smatch.pyx":373
 *         if weight_dict.count(current_node_pair) == 0:
 *             continue
 *         for key in weight_dict[current_node_pair]:             # <<<<<<<<<<<<<<
 *             if key.first == -1:
 *                 # matching triple resulting from instance/attribute triples
 */
      __pyx_L7_continue:;
    }

    /* "_smatch.pyx":384
 *             elif mapping[_get_0(key.first)] == _get_1(key.first):
 *                 match_num += key.second
 *         if match_num == 0:             # <<<<<<<<<<<<<<
 *             mapping[i] = -1
 * 
 */
    __pyx_t_12 = __Pyx_PyInt_EqObjC(__pyx_v_match_num, __pyx_int_0, 0, 0); if (unlikely(!__pyx_t_12)) __PYX_ERR(0, 384, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_12);
    __pyx_t_6 = __Pyx_PyObject_IsTrue(__pyx_t_12); if (unlikely(__pyx_t_6 < 0)) __PYX_ERR(0, 384, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_12); __pyx_t_12 = 0;
    if (__pyx_t_6) {

      /* "_smatch.pyx":385
 *                 match_num += key.second
 *         if match_num == 0:
 *             mapping[i] = -1             # <<<<<<<<<<<<<<
 * 
 * 
 */
      __pyx_t_13 = __Pyx_PyInt_As_size_t(__pyx_v_i); if (unlikely((__pyx_t_13 == (size_t)-1) && PyErr_Occurred())) __PYX_ERR(0, 385, __pyx_L1_error)
      (__pyx_v_mapping[__pyx_t_13]) = -1;

      /* "_smatch.pyx":384
 *             elif mapping[_get_0(key.first)] == _get_1(key.first):
 *                 match_num += key.second
 *         if match_num == 0:             # <<<<<<<<<<<<<<
 *             mapping[i] = -1
 * 
 */
    }

    /* "_smatch.pyx":364
 * cdef void remove_zero_alignments(vector[int] & mapping,
 *                                  unordered_map[int, unordered_map[int, int]] & weight_dict):
 *     for i, m in enumerate(mapping):             # <<<<<<<<<<<<<<
 *         match_num = 0
 *         if m == -1:
 */
    __pyx_L3_continue:;
  }
  __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_smatch.pyx":362
 * 
 * @cython.boundscheck(False)
 * cdef void remove_zero_alignments(vector[int] & mapping,             # <<<<<<<<<<<<<<
 *                                  unordered_map[int, unordered_map[int, int]] & weight_dict):
 *     for i, m in enumerate(mapping):
 */

  /* function exit code */
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_2);
  __Pyx_XDECREF(__pyx_t_3);
  __Pyx_XDECREF(__pyx_t_12);
  __Pyx_WriteUnraisable("_smatch.remove_zero_alignments", __pyx_clineno, __pyx_lineno, __pyx_filename, 1, 0);
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_i);
  __Pyx_XDECREF(__pyx_v_m);
  __Pyx_XDECREF(__pyx_v_match_num);
  __Pyx_RefNannyFinishContext();
}

/* "_smatch.pyx":389
 * 
 * @cython.boundscheck(False)
 * cpdef get_best_match(instance1, attribute1, relation1,             # <<<<<<<<<<<<<<
 *                      instance2, attribute2, relation2,
 *                      prefix1, prefix2, iteration_num=5, verbose=False):
 */

static PyObject *__pyx_pw_7_smatch_1get_best_match(PyObject *__pyx_self, PyObject *__pyx_args, PyObject *__pyx_kwds); /*proto*/
static PyObject *__pyx_f_7_smatch_get_best_match(PyObject *__pyx_v_instance1, PyObject *__pyx_v_attribute1, PyObject *__pyx_v_relation1, PyObject *__pyx_v_instance2, PyObject *__pyx_v_attribute2, PyObject *__pyx_v_relation2, PyObject *__pyx_v_prefix1, PyObject *__pyx_v_prefix2, CYTHON_UNUSED int __pyx_skip_dispatch, struct __pyx_opt_args_7_smatch_get_best_match *__pyx_optional_args) {
  PyObject *__pyx_v_iteration_num = ((PyObject *)__pyx_int_5);

  /* "_smatch.pyx":391
 * cpdef get_best_match(instance1, attribute1, relation1,
 *                      instance2, attribute2, relation2,
 *                      prefix1, prefix2, iteration_num=5, verbose=False):             # <<<<<<<<<<<<<<
 *     """
 *     Get the highest triple match number between two sets of triples via hill-climbing.
 */
  PyObject *__pyx_v_verbose = ((PyObject *)Py_False);
  std::vector<std::unordered_set<int> >  __pyx_v_candidate_mappings;
  std::unordered_map<int,std::unordered_map<int,int> >  __pyx_v_weight_dict;
  int __pyx_v_best_match_num;
  int __pyx_v_match_num;
  std::vector<int>  __pyx_v_best_mapping;
  std::vector<int>  __pyx_v_cur_mapping;
  std::vector<int>  __pyx_v_new_mapping;
  PyObject *__pyx_v_i = NULL;
  PyObject *__pyx_v_gain = NULL;
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  int __pyx_t_1;
  PyObject *__pyx_t_2 = NULL;
  PyObject *__pyx_t_3 = NULL;
  Py_ssize_t __pyx_t_4;
  std::vector<int>  __pyx_t_5;
  PyObject *(*__pyx_t_6)(PyObject *);
  PyObject *__pyx_t_7 = NULL;
  PyObject *__pyx_t_8 = NULL;
  Py_ssize_t __pyx_t_9;
  int __pyx_t_10;
  __Pyx_RefNannySetupContext("get_best_match", 0);
  if (__pyx_optional_args) {
    if (__pyx_optional_args->__pyx_n > 0) {
      __pyx_v_iteration_num = __pyx_optional_args->iteration_num;
      if (__pyx_optional_args->__pyx_n > 1) {
        __pyx_v_verbose = __pyx_optional_args->verbose;
      }
    }
  }

  /* "_smatch.pyx":416
 *     cdef unordered_map[int, unordered_map[int, int]] weight_dict
 * 
 *     compute_pool(instance1, attribute1, relation1, instance2, attribute2, relation2,             # <<<<<<<<<<<<<<
 *                  prefix1, prefix2, candidate_mappings, weight_dict)
 * 
 */
  __pyx_f_7_smatch_compute_pool(__pyx_v_instance1, __pyx_v_attribute1, __pyx_v_relation1, __pyx_v_instance2, __pyx_v_attribute2, __pyx_v_relation2, __pyx_v_prefix1, __pyx_v_prefix2, __pyx_v_candidate_mappings, __pyx_v_weight_dict);

  /* "_smatch.pyx":419
 *                  prefix1, prefix2, candidate_mappings, weight_dict)
 * 
 *     if verbose:             # <<<<<<<<<<<<<<
 *         print >> DEBUG_LOG, "Candidate mappings:"
 *         print >> DEBUG_LOG, candidate_mappings
 */
  __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 419, __pyx_L1_error)
  if (__pyx_t_1) {

    /* "_smatch.pyx":420
 * 
 *     if verbose:
 *         print >> DEBUG_LOG, "Candidate mappings:"             # <<<<<<<<<<<<<<
 *         print >> DEBUG_LOG, candidate_mappings
 *         print >> DEBUG_LOG, "Weight dictionary"
 */
    __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 420, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    if (__Pyx_PrintOne(__pyx_t_2, __pyx_kp_s_Candidate_mappings) < 0) __PYX_ERR(0, 420, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

    /* "_smatch.pyx":421
 *     if verbose:
 *         print >> DEBUG_LOG, "Candidate mappings:"
 *         print >> DEBUG_LOG, candidate_mappings             # <<<<<<<<<<<<<<
 *         print >> DEBUG_LOG, "Weight dictionary"
 *         print >> DEBUG_LOG, weight_dict
 */
    __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 421, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_3 = __pyx_convert_vector_to_py_std_3a__3a_unordered_set_3c_int_3e___(__pyx_v_candidate_mappings); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 421, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    if (__Pyx_PrintOne(__pyx_t_2, __pyx_t_3) < 0) __PYX_ERR(0, 421, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

    /* "_smatch.pyx":422
 *         print >> DEBUG_LOG, "Candidate mappings:"
 *         print >> DEBUG_LOG, candidate_mappings
 *         print >> DEBUG_LOG, "Weight dictionary"             # <<<<<<<<<<<<<<
 *         print >> DEBUG_LOG, weight_dict
 *     cdef int best_match_num = 0
 */
    __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 422, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    if (__Pyx_PrintOne(__pyx_t_2, __pyx_kp_s_Weight_dictionary) < 0) __PYX_ERR(0, 422, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

    /* "_smatch.pyx":423
 *         print >> DEBUG_LOG, candidate_mappings
 *         print >> DEBUG_LOG, "Weight dictionary"
 *         print >> DEBUG_LOG, weight_dict             # <<<<<<<<<<<<<<
 *     cdef int best_match_num = 0
 *     cdef int match_num = 0
 */
    __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 423, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_3 = __pyx_convert_unordered_map_to_py_int____std_3a__3a_unordered_map_3c_int_2c_int_3e___(__pyx_v_weight_dict); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 423, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    if (__Pyx_PrintOne(__pyx_t_2, __pyx_t_3) < 0) __PYX_ERR(0, 423, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

    /* "_smatch.pyx":419
 *                  prefix1, prefix2, candidate_mappings, weight_dict)
 * 
 *     if verbose:             # <<<<<<<<<<<<<<
 *         print >> DEBUG_LOG, "Candidate mappings:"
 *         print >> DEBUG_LOG, candidate_mappings
 */
  }

  /* "_smatch.pyx":424
 *         print >> DEBUG_LOG, "Weight dictionary"
 *         print >> DEBUG_LOG, weight_dict
 *     cdef int best_match_num = 0             # <<<<<<<<<<<<<<
 *     cdef int match_num = 0
 *     # initialize best match mapping
 */
  __pyx_v_best_match_num = 0;

  /* "_smatch.pyx":425
 *         print >> DEBUG_LOG, weight_dict
 *     cdef int best_match_num = 0
 *     cdef int match_num = 0             # <<<<<<<<<<<<<<
 *     # initialize best match mapping
 *     # the ith entry is the node index in AMR 2 which maps to the ith node in AMR 1
 */
  __pyx_v_match_num = 0;

  /* "_smatch.pyx":428
 *     # initialize best match mapping
 *     # the ith entry is the node index in AMR 2 which maps to the ith node in AMR 1
 *     cdef vector[int] best_mapping = vector[int](len(instance1), -1)             # <<<<<<<<<<<<<<
 *     cdef vector[int] cur_mapping
 *     cdef vector[int] new_mapping
 */
  __pyx_t_4 = PyObject_Length(__pyx_v_instance1); if (unlikely(__pyx_t_4 == ((Py_ssize_t)-1))) __PYX_ERR(0, 428, __pyx_L1_error)
  try {
    __pyx_t_5 = std::vector<int> (__pyx_t_4, -1);
  } catch(...) {
    __Pyx_CppExn2PyErr();
    __PYX_ERR(0, 428, __pyx_L1_error)
  }
  __pyx_v_best_mapping = __pyx_t_5;

  /* "_smatch.pyx":431
 *     cdef vector[int] cur_mapping
 *     cdef vector[int] new_mapping
 *     for i in range(iteration_num):             # <<<<<<<<<<<<<<
 *         if verbose:
 *             print >> DEBUG_LOG, "Iteration", i
 */
  __pyx_t_2 = __Pyx_PyObject_CallOneArg(__pyx_builtin_range, __pyx_v_iteration_num); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 431, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  if (likely(PyList_CheckExact(__pyx_t_2)) || PyTuple_CheckExact(__pyx_t_2)) {
    __pyx_t_3 = __pyx_t_2; __Pyx_INCREF(__pyx_t_3); __pyx_t_4 = 0;
    __pyx_t_6 = NULL;
  } else {
    __pyx_t_4 = -1; __pyx_t_3 = PyObject_GetIter(__pyx_t_2); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 431, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    __pyx_t_6 = Py_TYPE(__pyx_t_3)->tp_iternext; if (unlikely(!__pyx_t_6)) __PYX_ERR(0, 431, __pyx_L1_error)
  }
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  for (;;) {
    if (likely(!__pyx_t_6)) {
      if (likely(PyList_CheckExact(__pyx_t_3))) {
        if (__pyx_t_4 >= PyList_GET_SIZE(__pyx_t_3)) break;
        #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
        __pyx_t_2 = PyList_GET_ITEM(__pyx_t_3, __pyx_t_4); __Pyx_INCREF(__pyx_t_2); __pyx_t_4++; if (unlikely(0 < 0)) __PYX_ERR(0, 431, __pyx_L1_error)
        #else
        __pyx_t_2 = PySequence_ITEM(__pyx_t_3, __pyx_t_4); __pyx_t_4++; if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 431, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_2);
        #endif
      } else {
        if (__pyx_t_4 >= PyTuple_GET_SIZE(__pyx_t_3)) break;
        #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
        __pyx_t_2 = PyTuple_GET_ITEM(__pyx_t_3, __pyx_t_4); __Pyx_INCREF(__pyx_t_2); __pyx_t_4++; if (unlikely(0 < 0)) __PYX_ERR(0, 431, __pyx_L1_error)
        #else
        __pyx_t_2 = PySequence_ITEM(__pyx_t_3, __pyx_t_4); __pyx_t_4++; if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 431, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_2);
        #endif
      }
    } else {
      __pyx_t_2 = __pyx_t_6(__pyx_t_3);
      if (unlikely(!__pyx_t_2)) {
        PyObject* exc_type = PyErr_Occurred();
        if (exc_type) {
          if (likely(__Pyx_PyErr_GivenExceptionMatches(exc_type, PyExc_StopIteration))) PyErr_Clear();
          else __PYX_ERR(0, 431, __pyx_L1_error)
        }
        break;
      }
      __Pyx_GOTREF(__pyx_t_2);
    }
    __Pyx_XDECREF_SET(__pyx_v_i, __pyx_t_2);
    __pyx_t_2 = 0;

    /* "_smatch.pyx":432
 *     cdef vector[int] new_mapping
 *     for i in range(iteration_num):
 *         if verbose:             # <<<<<<<<<<<<<<
 *             print >> DEBUG_LOG, "Iteration", i
 *         if i == 0:
 */
    __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 432, __pyx_L1_error)
    if (__pyx_t_1) {

      /* "_smatch.pyx":433
 *     for i in range(iteration_num):
 *         if verbose:
 *             print >> DEBUG_LOG, "Iteration", i             # <<<<<<<<<<<<<<
 *         if i == 0:
 *             # smart initialization used for the first round
 */
      __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 433, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_2);
      __pyx_t_7 = PyTuple_New(2); if (unlikely(!__pyx_t_7)) __PYX_ERR(0, 433, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_7);
      __Pyx_INCREF(__pyx_n_s_Iteration);
      __Pyx_GIVEREF(__pyx_n_s_Iteration);
      PyTuple_SET_ITEM(__pyx_t_7, 0, __pyx_n_s_Iteration);
      __Pyx_INCREF(__pyx_v_i);
      __Pyx_GIVEREF(__pyx_v_i);
      PyTuple_SET_ITEM(__pyx_t_7, 1, __pyx_v_i);
      if (__Pyx_Print(__pyx_t_2, __pyx_t_7, 1) < 0) __PYX_ERR(0, 433, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_7); __pyx_t_7 = 0;
      __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

      /* "_smatch.pyx":432
 *     cdef vector[int] new_mapping
 *     for i in range(iteration_num):
 *         if verbose:             # <<<<<<<<<<<<<<
 *             print >> DEBUG_LOG, "Iteration", i
 *         if i == 0:
 */
    }

    /* "_smatch.pyx":434
 *         if verbose:
 *             print >> DEBUG_LOG, "Iteration", i
 *         if i == 0:             # <<<<<<<<<<<<<<
 *             # smart initialization used for the first round
 *             smart_init_mapping(candidate_mappings, instance1, instance2, cur_mapping)
 */
    __pyx_t_2 = __Pyx_PyInt_EqObjC(__pyx_v_i, __pyx_int_0, 0, 0); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 434, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_t_2); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 434, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
    if (__pyx_t_1) {

      /* "_smatch.pyx":436
 *         if i == 0:
 *             # smart initialization used for the first round
 *             smart_init_mapping(candidate_mappings, instance1, instance2, cur_mapping)             # <<<<<<<<<<<<<<
 *         else:
 *             # random initialization for the other round
 */
      __pyx_f_7_smatch_smart_init_mapping(__pyx_v_candidate_mappings, __pyx_v_instance1, __pyx_v_instance2, __pyx_v_cur_mapping);

      /* "_smatch.pyx":434
 *         if verbose:
 *             print >> DEBUG_LOG, "Iteration", i
 *         if i == 0:             # <<<<<<<<<<<<<<
 *             # smart initialization used for the first round
 *             smart_init_mapping(candidate_mappings, instance1, instance2, cur_mapping)
 */
      goto __pyx_L7;
    }

    /* "_smatch.pyx":439
 *         else:
 *             # random initialization for the other round
 *             random_init_mapping(candidate_mappings, cur_mapping)             # <<<<<<<<<<<<<<
 *         # compute current triple match number
 *         match_num = compute_match(cur_mapping, weight_dict)
 */
    /*else*/ {
      __pyx_f_7_smatch_random_init_mapping(__pyx_v_candidate_mappings, __pyx_v_cur_mapping);
    }
    __pyx_L7:;

    /* "_smatch.pyx":441
 *             random_init_mapping(candidate_mappings, cur_mapping)
 *         # compute current triple match number
 *         match_num = compute_match(cur_mapping, weight_dict)             # <<<<<<<<<<<<<<
 *         if verbose:
 *             print >> DEBUG_LOG, "Node mapping at start", cur_mapping
 */
    __pyx_v_match_num = __pyx_f_7_smatch_compute_match(__pyx_v_cur_mapping, __pyx_v_weight_dict, NULL);

    /* "_smatch.pyx":442
 *         # compute current triple match number
 *         match_num = compute_match(cur_mapping, weight_dict)
 *         if verbose:             # <<<<<<<<<<<<<<
 *             print >> DEBUG_LOG, "Node mapping at start", cur_mapping
 *             print >> DEBUG_LOG, "Triple match number at start:", match_num
 */
    __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 442, __pyx_L1_error)
    if (__pyx_t_1) {

      /* "_smatch.pyx":443
 *         match_num = compute_match(cur_mapping, weight_dict)
 *         if verbose:
 *             print >> DEBUG_LOG, "Node mapping at start", cur_mapping             # <<<<<<<<<<<<<<
 *             print >> DEBUG_LOG, "Triple match number at start:", match_num
 *         while True:
 */
      __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 443, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_2);
      __pyx_t_7 = __pyx_convert_vector_to_py_int(__pyx_v_cur_mapping); if (unlikely(!__pyx_t_7)) __PYX_ERR(0, 443, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_7);
      __pyx_t_8 = PyTuple_New(2); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 443, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_8);
      __Pyx_INCREF(__pyx_kp_s_Node_mapping_at_start);
      __Pyx_GIVEREF(__pyx_kp_s_Node_mapping_at_start);
      PyTuple_SET_ITEM(__pyx_t_8, 0, __pyx_kp_s_Node_mapping_at_start);
      __Pyx_GIVEREF(__pyx_t_7);
      PyTuple_SET_ITEM(__pyx_t_8, 1, __pyx_t_7);
      __pyx_t_7 = 0;
      if (__Pyx_Print(__pyx_t_2, __pyx_t_8, 1) < 0) __PYX_ERR(0, 443, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_8); __pyx_t_8 = 0;
      __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

      /* "_smatch.pyx":444
 *         if verbose:
 *             print >> DEBUG_LOG, "Node mapping at start", cur_mapping
 *             print >> DEBUG_LOG, "Triple match number at start:", match_num             # <<<<<<<<<<<<<<
 *         while True:
 *             # get best gain
 */
      __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 444, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_2);
      __pyx_t_8 = __Pyx_PyInt_From_int(__pyx_v_match_num); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 444, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_8);
      __pyx_t_7 = PyTuple_New(2); if (unlikely(!__pyx_t_7)) __PYX_ERR(0, 444, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_7);
      __Pyx_INCREF(__pyx_kp_s_Triple_match_number_at_start);
      __Pyx_GIVEREF(__pyx_kp_s_Triple_match_number_at_start);
      PyTuple_SET_ITEM(__pyx_t_7, 0, __pyx_kp_s_Triple_match_number_at_start);
      __Pyx_GIVEREF(__pyx_t_8);
      PyTuple_SET_ITEM(__pyx_t_7, 1, __pyx_t_8);
      __pyx_t_8 = 0;
      if (__Pyx_Print(__pyx_t_2, __pyx_t_7, 1) < 0) __PYX_ERR(0, 444, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_7); __pyx_t_7 = 0;
      __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

      /* "_smatch.pyx":442
 *         # compute current triple match number
 *         match_num = compute_match(cur_mapping, weight_dict)
 *         if verbose:             # <<<<<<<<<<<<<<
 *             print >> DEBUG_LOG, "Node mapping at start", cur_mapping
 *             print >> DEBUG_LOG, "Triple match number at start:", match_num
 */
    }

    /* "_smatch.pyx":445
 *             print >> DEBUG_LOG, "Node mapping at start", cur_mapping
 *             print >> DEBUG_LOG, "Triple match number at start:", match_num
 *         while True:             # <<<<<<<<<<<<<<
 *             # get best gain
 *             gain = get_best_gain(cur_mapping, candidate_mappings, weight_dict,
 */
    while (1) {

      /* "_smatch.pyx":448
 *             # get best gain
 *             gain = get_best_gain(cur_mapping, candidate_mappings, weight_dict,
 *                                  len(instance2), match_num, new_mapping)             # <<<<<<<<<<<<<<
 *             if verbose:
 *                 print >> DEBUG_LOG, "Gain after the hill-climbing", gain
 */
      __pyx_t_9 = PyObject_Length(__pyx_v_instance2); if (unlikely(__pyx_t_9 == ((Py_ssize_t)-1))) __PYX_ERR(0, 448, __pyx_L1_error)

      /* "_smatch.pyx":447
 *         while True:
 *             # get best gain
 *             gain = get_best_gain(cur_mapping, candidate_mappings, weight_dict,             # <<<<<<<<<<<<<<
 *                                  len(instance2), match_num, new_mapping)
 *             if verbose:
 */
      __pyx_t_2 = __Pyx_PyInt_From_int(__pyx_f_7_smatch_get_best_gain(__pyx_v_cur_mapping, __pyx_v_candidate_mappings, __pyx_v_weight_dict, __pyx_t_9, __pyx_v_match_num, __pyx_v_new_mapping, NULL)); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 447, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_2);
      __Pyx_XDECREF_SET(__pyx_v_gain, __pyx_t_2);
      __pyx_t_2 = 0;

      /* "_smatch.pyx":449
 *             gain = get_best_gain(cur_mapping, candidate_mappings, weight_dict,
 *                                  len(instance2), match_num, new_mapping)
 *             if verbose:             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "Gain after the hill-climbing", gain
 *             # hill-climbing until there will be no gain for new node mapping
 */
      __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 449, __pyx_L1_error)
      if (__pyx_t_1) {

        /* "_smatch.pyx":450
 *                                  len(instance2), match_num, new_mapping)
 *             if verbose:
 *                 print >> DEBUG_LOG, "Gain after the hill-climbing", gain             # <<<<<<<<<<<<<<
 *             # hill-climbing until there will be no gain for new node mapping
 *             if gain <= 0:
 */
        __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 450, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_2);
        __pyx_t_7 = PyTuple_New(2); if (unlikely(!__pyx_t_7)) __PYX_ERR(0, 450, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_7);
        __Pyx_INCREF(__pyx_kp_s_Gain_after_the_hill_climbing);
        __Pyx_GIVEREF(__pyx_kp_s_Gain_after_the_hill_climbing);
        PyTuple_SET_ITEM(__pyx_t_7, 0, __pyx_kp_s_Gain_after_the_hill_climbing);
        __Pyx_INCREF(__pyx_v_gain);
        __Pyx_GIVEREF(__pyx_v_gain);
        PyTuple_SET_ITEM(__pyx_t_7, 1, __pyx_v_gain);
        if (__Pyx_Print(__pyx_t_2, __pyx_t_7, 1) < 0) __PYX_ERR(0, 450, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_7); __pyx_t_7 = 0;
        __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

        /* "_smatch.pyx":449
 *             gain = get_best_gain(cur_mapping, candidate_mappings, weight_dict,
 *                                  len(instance2), match_num, new_mapping)
 *             if verbose:             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "Gain after the hill-climbing", gain
 *             # hill-climbing until there will be no gain for new node mapping
 */
      }

      /* "_smatch.pyx":452
 *                 print >> DEBUG_LOG, "Gain after the hill-climbing", gain
 *             # hill-climbing until there will be no gain for new node mapping
 *             if gain <= 0:             # <<<<<<<<<<<<<<
 *                 break
 *             # otherwise update match_num and mapping
 */
      __pyx_t_2 = PyObject_RichCompare(__pyx_v_gain, __pyx_int_0, Py_LE); __Pyx_XGOTREF(__pyx_t_2); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 452, __pyx_L1_error)
      __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_t_2); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 452, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
      if (__pyx_t_1) {

        /* "_smatch.pyx":453
 *             # hill-climbing until there will be no gain for new node mapping
 *             if gain <= 0:
 *                 break             # <<<<<<<<<<<<<<
 *             # otherwise update match_num and mapping
 *             match_num += gain
 */
        goto __pyx_L10_break;

        /* "_smatch.pyx":452
 *                 print >> DEBUG_LOG, "Gain after the hill-climbing", gain
 *             # hill-climbing until there will be no gain for new node mapping
 *             if gain <= 0:             # <<<<<<<<<<<<<<
 *                 break
 *             # otherwise update match_num and mapping
 */
      }

      /* "_smatch.pyx":455
 *                 break
 *             # otherwise update match_num and mapping
 *             match_num += gain             # <<<<<<<<<<<<<<
 *             cur_mapping = new_mapping
 *             if verbose:
 */
      __pyx_t_2 = __Pyx_PyInt_From_int(__pyx_v_match_num); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 455, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_2);
      __pyx_t_7 = PyNumber_InPlaceAdd(__pyx_t_2, __pyx_v_gain); if (unlikely(!__pyx_t_7)) __PYX_ERR(0, 455, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_7);
      __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
      __pyx_t_10 = __Pyx_PyInt_As_int(__pyx_t_7); if (unlikely((__pyx_t_10 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 455, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_7); __pyx_t_7 = 0;
      __pyx_v_match_num = __pyx_t_10;

      /* "_smatch.pyx":456
 *             # otherwise update match_num and mapping
 *             match_num += gain
 *             cur_mapping = new_mapping             # <<<<<<<<<<<<<<
 *             if verbose:
 *                 print >> DEBUG_LOG, "Update triple match number to:", match_num
 */
      __pyx_v_cur_mapping = __pyx_v_new_mapping;

      /* "_smatch.pyx":457
 *             match_num += gain
 *             cur_mapping = new_mapping
 *             if verbose:             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "Update triple match number to:", match_num
 *                 print >> DEBUG_LOG, "Current mapping:", cur_mapping
 */
      __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 457, __pyx_L1_error)
      if (__pyx_t_1) {

        /* "_smatch.pyx":458
 *             cur_mapping = new_mapping
 *             if verbose:
 *                 print >> DEBUG_LOG, "Update triple match number to:", match_num             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "Current mapping:", cur_mapping
 *         if match_num > best_match_num:
 */
        __pyx_t_7 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_7)) __PYX_ERR(0, 458, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_7);
        __pyx_t_2 = __Pyx_PyInt_From_int(__pyx_v_match_num); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 458, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_2);
        __pyx_t_8 = PyTuple_New(2); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 458, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_8);
        __Pyx_INCREF(__pyx_kp_s_Update_triple_match_number_to);
        __Pyx_GIVEREF(__pyx_kp_s_Update_triple_match_number_to);
        PyTuple_SET_ITEM(__pyx_t_8, 0, __pyx_kp_s_Update_triple_match_number_to);
        __Pyx_GIVEREF(__pyx_t_2);
        PyTuple_SET_ITEM(__pyx_t_8, 1, __pyx_t_2);
        __pyx_t_2 = 0;
        if (__Pyx_Print(__pyx_t_7, __pyx_t_8, 1) < 0) __PYX_ERR(0, 458, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_8); __pyx_t_8 = 0;
        __Pyx_DECREF(__pyx_t_7); __pyx_t_7 = 0;

        /* "_smatch.pyx":459
 *             if verbose:
 *                 print >> DEBUG_LOG, "Update triple match number to:", match_num
 *                 print >> DEBUG_LOG, "Current mapping:", cur_mapping             # <<<<<<<<<<<<<<
 *         if match_num > best_match_num:
 *             best_mapping = cur_mapping
 */
        __pyx_t_7 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_7)) __PYX_ERR(0, 459, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_7);
        __pyx_t_8 = __pyx_convert_vector_to_py_int(__pyx_v_cur_mapping); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 459, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_8);
        __pyx_t_2 = PyTuple_New(2); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 459, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_2);
        __Pyx_INCREF(__pyx_kp_s_Current_mapping_2);
        __Pyx_GIVEREF(__pyx_kp_s_Current_mapping_2);
        PyTuple_SET_ITEM(__pyx_t_2, 0, __pyx_kp_s_Current_mapping_2);
        __Pyx_GIVEREF(__pyx_t_8);
        PyTuple_SET_ITEM(__pyx_t_2, 1, __pyx_t_8);
        __pyx_t_8 = 0;
        if (__Pyx_Print(__pyx_t_7, __pyx_t_2, 1) < 0) __PYX_ERR(0, 459, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
        __Pyx_DECREF(__pyx_t_7); __pyx_t_7 = 0;

        /* "_smatch.pyx":457
 *             match_num += gain
 *             cur_mapping = new_mapping
 *             if verbose:             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "Update triple match number to:", match_num
 *                 print >> DEBUG_LOG, "Current mapping:", cur_mapping
 */
      }
    }
    __pyx_L10_break:;

    /* "_smatch.pyx":460
 *                 print >> DEBUG_LOG, "Update triple match number to:", match_num
 *                 print >> DEBUG_LOG, "Current mapping:", cur_mapping
 *         if match_num > best_match_num:             # <<<<<<<<<<<<<<
 *             best_mapping = cur_mapping
 *             best_match_num = match_num
 */
    __pyx_t_1 = ((__pyx_v_match_num > __pyx_v_best_match_num) != 0);
    if (__pyx_t_1) {

      /* "_smatch.pyx":461
 *                 print >> DEBUG_LOG, "Current mapping:", cur_mapping
 *         if match_num > best_match_num:
 *             best_mapping = cur_mapping             # <<<<<<<<<<<<<<
 *             best_match_num = match_num
 *     remove_zero_alignments(best_mapping, weight_dict)
 */
      __pyx_v_best_mapping = __pyx_v_cur_mapping;

      /* "_smatch.pyx":462
 *         if match_num > best_match_num:
 *             best_mapping = cur_mapping
 *             best_match_num = match_num             # <<<<<<<<<<<<<<
 *     remove_zero_alignments(best_mapping, weight_dict)
 *     return best_mapping, best_match_num
 */
      __pyx_v_best_match_num = __pyx_v_match_num;

      /* "_smatch.pyx":460
 *                 print >> DEBUG_LOG, "Update triple match number to:", match_num
 *                 print >> DEBUG_LOG, "Current mapping:", cur_mapping
 *         if match_num > best_match_num:             # <<<<<<<<<<<<<<
 *             best_mapping = cur_mapping
 *             best_match_num = match_num
 */
    }

    /* "_smatch.pyx":431
 *     cdef vector[int] cur_mapping
 *     cdef vector[int] new_mapping
 *     for i in range(iteration_num):             # <<<<<<<<<<<<<<
 *         if verbose:
 *             print >> DEBUG_LOG, "Iteration", i
 */
  }
  __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;

  /* "_smatch.pyx":463
 *             best_mapping = cur_mapping
 *             best_match_num = match_num
 *     remove_zero_alignments(best_mapping, weight_dict)             # <<<<<<<<<<<<<<
 *     return best_mapping, best_match_num
 * 
 */
  __pyx_f_7_smatch_remove_zero_alignments(__pyx_v_best_mapping, __pyx_v_weight_dict);

  /* "_smatch.pyx":464
 *             best_match_num = match_num
 *     remove_zero_alignments(best_mapping, weight_dict)
 *     return best_mapping, best_match_num             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __Pyx_XDECREF(__pyx_r);
  __pyx_t_3 = __pyx_convert_vector_to_py_int(__pyx_v_best_mapping); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 464, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_3);
  __pyx_t_7 = __Pyx_PyInt_From_int(__pyx_v_best_match_num); if (unlikely(!__pyx_t_7)) __PYX_ERR(0, 464, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_7);
  __pyx_t_2 = PyTuple_New(2); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 464, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __Pyx_GIVEREF(__pyx_t_3);
  PyTuple_SET_ITEM(__pyx_t_2, 0, __pyx_t_3);
  __Pyx_GIVEREF(__pyx_t_7);
  PyTuple_SET_ITEM(__pyx_t_2, 1, __pyx_t_7);
  __pyx_t_3 = 0;
  __pyx_t_7 = 0;
  __pyx_r = __pyx_t_2;
  __pyx_t_2 = 0;
  goto __pyx_L0;

  /* "_smatch.pyx":389
 * 
 * @cython.boundscheck(False)
 * cpdef get_best_match(instance1, attribute1, relation1,             # <<<<<<<<<<<<<<
 *                      instance2, attribute2, relation2,
 *                      prefix1, prefix2, iteration_num=5, verbose=False):
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_2);
  __Pyx_XDECREF(__pyx_t_3);
  __Pyx_XDECREF(__pyx_t_7);
  __Pyx_XDECREF(__pyx_t_8);
  __Pyx_AddTraceback("_smatch.get_best_match", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_i);
  __Pyx_XDECREF(__pyx_v_gain);
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static PyObject *__pyx_pw_7_smatch_1get_best_match(PyObject *__pyx_self, PyObject *__pyx_args, PyObject *__pyx_kwds); /*proto*/
static char __pyx_doc_7_smatch_get_best_match[] = "\n    Get the highest triple match number between two sets of triples via hill-climbing.\n    Arguments:\n        instance1: instance triples of AMR 1 (\"instance\", node name, node value)\n        attribute1: attribute triples of AMR 1 (attribute name, node name, attribute value)\n        relation1: relation triples of AMR 1 (relation name, node 1 name, node 2 name)\n        instance2: instance triples of AMR 2 (\"instance\", node name, node value)\n        attribute2: attribute triples of AMR 2 (attribute name, node name, attribute value)\n        relation2: relation triples of AMR 2 (relation name, node 1 name, node 2 name)\n        prefix1: prefix label for AMR 1\n        prefix2: prefix label for AMR 2\n        iteration_num:\n        verbose:\n    Returns:\n        best_match: the node mapping that results in the highest triple matching number\n        best_match_num: the highest triple matching number\n\n    ";
static PyObject *__pyx_pw_7_smatch_1get_best_match(PyObject *__pyx_self, PyObject *__pyx_args, PyObject *__pyx_kwds) {
  PyObject *__pyx_v_instance1 = 0;
  PyObject *__pyx_v_attribute1 = 0;
  PyObject *__pyx_v_relation1 = 0;
  PyObject *__pyx_v_instance2 = 0;
  PyObject *__pyx_v_attribute2 = 0;
  PyObject *__pyx_v_relation2 = 0;
  PyObject *__pyx_v_prefix1 = 0;
  PyObject *__pyx_v_prefix2 = 0;
  PyObject *__pyx_v_iteration_num = 0;
  PyObject *__pyx_v_verbose = 0;
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("get_best_match (wrapper)", 0);
  {
    static PyObject **__pyx_pyargnames[] = {&__pyx_n_s_instance1,&__pyx_n_s_attribute1,&__pyx_n_s_relation1,&__pyx_n_s_instance2,&__pyx_n_s_attribute2,&__pyx_n_s_relation2,&__pyx_n_s_prefix1,&__pyx_n_s_prefix2,&__pyx_n_s_iteration_num,&__pyx_n_s_verbose,0};
    PyObject* values[10] = {0,0,0,0,0,0,0,0,0,0};
    values[8] = ((PyObject *)__pyx_int_5);

    /* "_smatch.pyx":391
 * cpdef get_best_match(instance1, attribute1, relation1,
 *                      instance2, attribute2, relation2,
 *                      prefix1, prefix2, iteration_num=5, verbose=False):             # <<<<<<<<<<<<<<
 *     """
 *     Get the highest triple match number between two sets of triples via hill-climbing.
 */
    values[9] = ((PyObject *)Py_False);
    if (unlikely(__pyx_kwds)) {
      Py_ssize_t kw_args;
      const Py_ssize_t pos_args = PyTuple_GET_SIZE(__pyx_args);
      switch (pos_args) {
        case 10: values[9] = PyTuple_GET_ITEM(__pyx_args, 9);
        CYTHON_FALLTHROUGH;
        case  9: values[8] = PyTuple_GET_ITEM(__pyx_args, 8);
        CYTHON_FALLTHROUGH;
        case  8: values[7] = PyTuple_GET_ITEM(__pyx_args, 7);
        CYTHON_FALLTHROUGH;
        case  7: values[6] = PyTuple_GET_ITEM(__pyx_args, 6);
        CYTHON_FALLTHROUGH;
        case  6: values[5] = PyTuple_GET_ITEM(__pyx_args, 5);
        CYTHON_FALLTHROUGH;
        case  5: values[4] = PyTuple_GET_ITEM(__pyx_args, 4);
        CYTHON_FALLTHROUGH;
        case  4: values[3] = PyTuple_GET_ITEM(__pyx_args, 3);
        CYTHON_FALLTHROUGH;
        case  3: values[2] = PyTuple_GET_ITEM(__pyx_args, 2);
        CYTHON_FALLTHROUGH;
        case  2: values[1] = PyTuple_GET_ITEM(__pyx_args, 1);
        CYTHON_FALLTHROUGH;
        case  1: values[0] = PyTuple_GET_ITEM(__pyx_args, 0);
        CYTHON_FALLTHROUGH;
        case  0: break;
        default: goto __pyx_L5_argtuple_error;
      }
      kw_args = PyDict_Size(__pyx_kwds);
      switch (pos_args) {
        case  0:
        if (likely((values[0] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_instance1)) != 0)) kw_args--;
        else goto __pyx_L5_argtuple_error;
        CYTHON_FALLTHROUGH;
        case  1:
        if (likely((values[1] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_attribute1)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("get_best_match", 0, 8, 10, 1); __PYX_ERR(0, 389, __pyx_L3_error)
        }
        CYTHON_FALLTHROUGH;
        case  2:
        if (likely((values[2] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_relation1)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("get_best_match", 0, 8, 10, 2); __PYX_ERR(0, 389, __pyx_L3_error)
        }
        CYTHON_FALLTHROUGH;
        case  3:
        if (likely((values[3] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_instance2)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("get_best_match", 0, 8, 10, 3); __PYX_ERR(0, 389, __pyx_L3_error)
        }
        CYTHON_FALLTHROUGH;
        case  4:
        if (likely((values[4] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_attribute2)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("get_best_match", 0, 8, 10, 4); __PYX_ERR(0, 389, __pyx_L3_error)
        }
        CYTHON_FALLTHROUGH;
        case  5:
        if (likely((values[5] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_relation2)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("get_best_match", 0, 8, 10, 5); __PYX_ERR(0, 389, __pyx_L3_error)
        }
        CYTHON_FALLTHROUGH;
        case  6:
        if (likely((values[6] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_prefix1)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("get_best_match", 0, 8, 10, 6); __PYX_ERR(0, 389, __pyx_L3_error)
        }
        CYTHON_FALLTHROUGH;
        case  7:
        if (likely((values[7] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_prefix2)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("get_best_match", 0, 8, 10, 7); __PYX_ERR(0, 389, __pyx_L3_error)
        }
        CYTHON_FALLTHROUGH;
        case  8:
        if (kw_args > 0) {
          PyObject* value = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_iteration_num);
          if (value) { values[8] = value; kw_args--; }
        }
        CYTHON_FALLTHROUGH;
        case  9:
        if (kw_args > 0) {
          PyObject* value = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_verbose);
          if (value) { values[9] = value; kw_args--; }
        }
      }
      if (unlikely(kw_args > 0)) {
        if (unlikely(__Pyx_ParseOptionalKeywords(__pyx_kwds, __pyx_pyargnames, 0, values, pos_args, "get_best_match") < 0)) __PYX_ERR(0, 389, __pyx_L3_error)
      }
    } else {
      switch (PyTuple_GET_SIZE(__pyx_args)) {
        case 10: values[9] = PyTuple_GET_ITEM(__pyx_args, 9);
        CYTHON_FALLTHROUGH;
        case  9: values[8] = PyTuple_GET_ITEM(__pyx_args, 8);
        CYTHON_FALLTHROUGH;
        case  8: values[7] = PyTuple_GET_ITEM(__pyx_args, 7);
        values[6] = PyTuple_GET_ITEM(__pyx_args, 6);
        values[5] = PyTuple_GET_ITEM(__pyx_args, 5);
        values[4] = PyTuple_GET_ITEM(__pyx_args, 4);
        values[3] = PyTuple_GET_ITEM(__pyx_args, 3);
        values[2] = PyTuple_GET_ITEM(__pyx_args, 2);
        values[1] = PyTuple_GET_ITEM(__pyx_args, 1);
        values[0] = PyTuple_GET_ITEM(__pyx_args, 0);
        break;
        default: goto __pyx_L5_argtuple_error;
      }
    }
    __pyx_v_instance1 = values[0];
    __pyx_v_attribute1 = values[1];
    __pyx_v_relation1 = values[2];
    __pyx_v_instance2 = values[3];
    __pyx_v_attribute2 = values[4];
    __pyx_v_relation2 = values[5];
    __pyx_v_prefix1 = values[6];
    __pyx_v_prefix2 = values[7];
    __pyx_v_iteration_num = values[8];
    __pyx_v_verbose = values[9];
  }
  goto __pyx_L4_argument_unpacking_done;
  __pyx_L5_argtuple_error:;
  __Pyx_RaiseArgtupleInvalid("get_best_match", 0, 8, 10, PyTuple_GET_SIZE(__pyx_args)); __PYX_ERR(0, 389, __pyx_L3_error)
  __pyx_L3_error:;
  __Pyx_AddTraceback("_smatch.get_best_match", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __Pyx_RefNannyFinishContext();
  return NULL;
  __pyx_L4_argument_unpacking_done:;
  __pyx_r = __pyx_pf_7_smatch_get_best_match(__pyx_self, __pyx_v_instance1, __pyx_v_attribute1, __pyx_v_relation1, __pyx_v_instance2, __pyx_v_attribute2, __pyx_v_relation2, __pyx_v_prefix1, __pyx_v_prefix2, __pyx_v_iteration_num, __pyx_v_verbose);

  /* "_smatch.pyx":389
 * 
 * @cython.boundscheck(False)
 * cpdef get_best_match(instance1, attribute1, relation1,             # <<<<<<<<<<<<<<
 *                      instance2, attribute2, relation2,
 *                      prefix1, prefix2, iteration_num=5, verbose=False):
 */

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_7_smatch_get_best_match(CYTHON_UNUSED PyObject *__pyx_self, PyObject *__pyx_v_instance1, PyObject *__pyx_v_attribute1, PyObject *__pyx_v_relation1, PyObject *__pyx_v_instance2, PyObject *__pyx_v_attribute2, PyObject *__pyx_v_relation2, PyObject *__pyx_v_prefix1, PyObject *__pyx_v_prefix2, PyObject *__pyx_v_iteration_num, PyObject *__pyx_v_verbose) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  struct __pyx_opt_args_7_smatch_get_best_match __pyx_t_2;
  __Pyx_RefNannySetupContext("get_best_match", 0);
  __Pyx_XDECREF(__pyx_r);
  __pyx_t_2.__pyx_n = 2;
  __pyx_t_2.iteration_num = __pyx_v_iteration_num;
  __pyx_t_2.verbose = __pyx_v_verbose;
  __pyx_t_1 = __pyx_f_7_smatch_get_best_match(__pyx_v_instance1, __pyx_v_attribute1, __pyx_v_relation1, __pyx_v_instance2, __pyx_v_attribute2, __pyx_v_relation2, __pyx_v_prefix1, __pyx_v_prefix2, 0, &__pyx_t_2); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 389, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_r = __pyx_t_1;
  __pyx_t_1 = 0;
  goto __pyx_L0;

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_AddTraceback("_smatch.get_best_match", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_smatch.pyx":467
 * 
 * 
 * def clear_match_triple_dict():             # <<<<<<<<<<<<<<
 *     # dummy for api
 *     pass
 */

/* Python wrapper */
static PyObject *__pyx_pw_7_smatch_3clear_match_triple_dict(PyObject *__pyx_self, CYTHON_UNUSED PyObject *unused); /*proto*/
static PyMethodDef __pyx_mdef_7_smatch_3clear_match_triple_dict = {"clear_match_triple_dict", (PyCFunction)__pyx_pw_7_smatch_3clear_match_triple_dict, METH_NOARGS, 0};
static PyObject *__pyx_pw_7_smatch_3clear_match_triple_dict(PyObject *__pyx_self, CYTHON_UNUSED PyObject *unused) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("clear_match_triple_dict (wrapper)", 0);
  __pyx_r = __pyx_pf_7_smatch_2clear_match_triple_dict(__pyx_self);

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_7_smatch_2clear_match_triple_dict(CYTHON_UNUSED PyObject *__pyx_self) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("clear_match_triple_dict", 0);

  /* function exit code */
  __pyx_r = Py_None; __Pyx_INCREF(Py_None);
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_smatch.pyx":472
 * 
 * 
 * def compute_f(match_num, test_num, gold_num, verbose=False):             # <<<<<<<<<<<<<<
 *     """
 *     Compute the f-score based on the matching triple number,
 */

/* Python wrapper */
static PyObject *__pyx_pw_7_smatch_5compute_f(PyObject *__pyx_self, PyObject *__pyx_args, PyObject *__pyx_kwds); /*proto*/
static char __pyx_doc_7_smatch_4compute_f[] = "\n    Compute the f-score based on the matching triple number,\n                                 triple number of AMR set 1,\n                                 triple number of AMR set 2\n    Args:\n        match_num: matching triple number\n        test_num:  triple number of AMR 1 (test file)\n        gold_num:  triple number of AMR 2 (gold file)\n        verbose\n    Returns:\n        precision: match_num/test_num\n        recall: match_num/gold_num\n        f_score: 2*precision*recall/(precision+recall)\n    ";
static PyMethodDef __pyx_mdef_7_smatch_5compute_f = {"compute_f", (PyCFunction)__pyx_pw_7_smatch_5compute_f, METH_VARARGS|METH_KEYWORDS, __pyx_doc_7_smatch_4compute_f};
static PyObject *__pyx_pw_7_smatch_5compute_f(PyObject *__pyx_self, PyObject *__pyx_args, PyObject *__pyx_kwds) {
  PyObject *__pyx_v_match_num = 0;
  PyObject *__pyx_v_test_num = 0;
  PyObject *__pyx_v_gold_num = 0;
  PyObject *__pyx_v_verbose = 0;
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("compute_f (wrapper)", 0);
  {
    static PyObject **__pyx_pyargnames[] = {&__pyx_n_s_match_num,&__pyx_n_s_test_num,&__pyx_n_s_gold_num,&__pyx_n_s_verbose,0};
    PyObject* values[4] = {0,0,0,0};
    values[3] = ((PyObject *)Py_False);
    if (unlikely(__pyx_kwds)) {
      Py_ssize_t kw_args;
      const Py_ssize_t pos_args = PyTuple_GET_SIZE(__pyx_args);
      switch (pos_args) {
        case  4: values[3] = PyTuple_GET_ITEM(__pyx_args, 3);
        CYTHON_FALLTHROUGH;
        case  3: values[2] = PyTuple_GET_ITEM(__pyx_args, 2);
        CYTHON_FALLTHROUGH;
        case  2: values[1] = PyTuple_GET_ITEM(__pyx_args, 1);
        CYTHON_FALLTHROUGH;
        case  1: values[0] = PyTuple_GET_ITEM(__pyx_args, 0);
        CYTHON_FALLTHROUGH;
        case  0: break;
        default: goto __pyx_L5_argtuple_error;
      }
      kw_args = PyDict_Size(__pyx_kwds);
      switch (pos_args) {
        case  0:
        if (likely((values[0] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_match_num)) != 0)) kw_args--;
        else goto __pyx_L5_argtuple_error;
        CYTHON_FALLTHROUGH;
        case  1:
        if (likely((values[1] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_test_num)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("compute_f", 0, 3, 4, 1); __PYX_ERR(0, 472, __pyx_L3_error)
        }
        CYTHON_FALLTHROUGH;
        case  2:
        if (likely((values[2] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_gold_num)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("compute_f", 0, 3, 4, 2); __PYX_ERR(0, 472, __pyx_L3_error)
        }
        CYTHON_FALLTHROUGH;
        case  3:
        if (kw_args > 0) {
          PyObject* value = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_verbose);
          if (value) { values[3] = value; kw_args--; }
        }
      }
      if (unlikely(kw_args > 0)) {
        if (unlikely(__Pyx_ParseOptionalKeywords(__pyx_kwds, __pyx_pyargnames, 0, values, pos_args, "compute_f") < 0)) __PYX_ERR(0, 472, __pyx_L3_error)
      }
    } else {
      switch (PyTuple_GET_SIZE(__pyx_args)) {
        case  4: values[3] = PyTuple_GET_ITEM(__pyx_args, 3);
        CYTHON_FALLTHROUGH;
        case  3: values[2] = PyTuple_GET_ITEM(__pyx_args, 2);
        values[1] = PyTuple_GET_ITEM(__pyx_args, 1);
        values[0] = PyTuple_GET_ITEM(__pyx_args, 0);
        break;
        default: goto __pyx_L5_argtuple_error;
      }
    }
    __pyx_v_match_num = values[0];
    __pyx_v_test_num = values[1];
    __pyx_v_gold_num = values[2];
    __pyx_v_verbose = values[3];
  }
  goto __pyx_L4_argument_unpacking_done;
  __pyx_L5_argtuple_error:;
  __Pyx_RaiseArgtupleInvalid("compute_f", 0, 3, 4, PyTuple_GET_SIZE(__pyx_args)); __PYX_ERR(0, 472, __pyx_L3_error)
  __pyx_L3_error:;
  __Pyx_AddTraceback("_smatch.compute_f", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __Pyx_RefNannyFinishContext();
  return NULL;
  __pyx_L4_argument_unpacking_done:;
  __pyx_r = __pyx_pf_7_smatch_4compute_f(__pyx_self, __pyx_v_match_num, __pyx_v_test_num, __pyx_v_gold_num, __pyx_v_verbose);

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_7_smatch_4compute_f(CYTHON_UNUSED PyObject *__pyx_self, PyObject *__pyx_v_match_num, PyObject *__pyx_v_test_num, PyObject *__pyx_v_gold_num, PyObject *__pyx_v_verbose) {
  double __pyx_v_precision;
  double __pyx_v_recall;
  double __pyx_v_f_score;
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  int __pyx_t_1;
  PyObject *__pyx_t_2 = NULL;
  int __pyx_t_3;
  double __pyx_t_4;
  double __pyx_t_5;
  PyObject *__pyx_t_6 = NULL;
  PyObject *__pyx_t_7 = NULL;
  PyObject *__pyx_t_8 = NULL;
  __Pyx_RefNannySetupContext("compute_f", 0);

  /* "_smatch.pyx":487
 *         f_score: 2*precision*recall/(precision+recall)
 *     """
 *     if test_num == 0 or gold_num == 0:             # <<<<<<<<<<<<<<
 *         return 0.00, 0.00, 0.00
 *     precision = float(match_num) / float(test_num)
 */
  __pyx_t_2 = __Pyx_PyInt_EqObjC(__pyx_v_test_num, __pyx_int_0, 0, 0); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 487, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __pyx_t_3 = __Pyx_PyObject_IsTrue(__pyx_t_2); if (unlikely(__pyx_t_3 < 0)) __PYX_ERR(0, 487, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  if (!__pyx_t_3) {
  } else {
    __pyx_t_1 = __pyx_t_3;
    goto __pyx_L4_bool_binop_done;
  }
  __pyx_t_2 = __Pyx_PyInt_EqObjC(__pyx_v_gold_num, __pyx_int_0, 0, 0); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 487, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __pyx_t_3 = __Pyx_PyObject_IsTrue(__pyx_t_2); if (unlikely(__pyx_t_3 < 0)) __PYX_ERR(0, 487, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  __pyx_t_1 = __pyx_t_3;
  __pyx_L4_bool_binop_done:;
  if (__pyx_t_1) {

    /* "_smatch.pyx":488
 *     """
 *     if test_num == 0 or gold_num == 0:
 *         return 0.00, 0.00, 0.00             # <<<<<<<<<<<<<<
 *     precision = float(match_num) / float(test_num)
 *     recall = float(match_num) / float(gold_num)
 */
    __Pyx_XDECREF(__pyx_r);
    __Pyx_INCREF(__pyx_tuple__5);
    __pyx_r = __pyx_tuple__5;
    goto __pyx_L0;

    /* "_smatch.pyx":487
 *         f_score: 2*precision*recall/(precision+recall)
 *     """
 *     if test_num == 0 or gold_num == 0:             # <<<<<<<<<<<<<<
 *         return 0.00, 0.00, 0.00
 *     precision = float(match_num) / float(test_num)
 */
  }

  /* "_smatch.pyx":489
 *     if test_num == 0 or gold_num == 0:
 *         return 0.00, 0.00, 0.00
 *     precision = float(match_num) / float(test_num)             # <<<<<<<<<<<<<<
 *     recall = float(match_num) / float(gold_num)
 *     if (precision + recall) != 0:
 */
  __pyx_t_4 = __Pyx_PyObject_AsDouble(__pyx_v_match_num); if (unlikely(__pyx_t_4 == ((double)((double)-1)) && PyErr_Occurred())) __PYX_ERR(0, 489, __pyx_L1_error)
  __pyx_t_5 = __Pyx_PyObject_AsDouble(__pyx_v_test_num); if (unlikely(__pyx_t_5 == ((double)((double)-1)) && PyErr_Occurred())) __PYX_ERR(0, 489, __pyx_L1_error)
  if (unlikely(__pyx_t_5 == 0)) {
    PyErr_SetString(PyExc_ZeroDivisionError, "float division");
    __PYX_ERR(0, 489, __pyx_L1_error)
  }
  __pyx_v_precision = (__pyx_t_4 / __pyx_t_5);

  /* "_smatch.pyx":490
 *         return 0.00, 0.00, 0.00
 *     precision = float(match_num) / float(test_num)
 *     recall = float(match_num) / float(gold_num)             # <<<<<<<<<<<<<<
 *     if (precision + recall) != 0:
 *         f_score = 2 * precision * recall / (precision + recall)
 */
  __pyx_t_5 = __Pyx_PyObject_AsDouble(__pyx_v_match_num); if (unlikely(__pyx_t_5 == ((double)((double)-1)) && PyErr_Occurred())) __PYX_ERR(0, 490, __pyx_L1_error)
  __pyx_t_4 = __Pyx_PyObject_AsDouble(__pyx_v_gold_num); if (unlikely(__pyx_t_4 == ((double)((double)-1)) && PyErr_Occurred())) __PYX_ERR(0, 490, __pyx_L1_error)
  if (unlikely(__pyx_t_4 == 0)) {
    PyErr_SetString(PyExc_ZeroDivisionError, "float division");
    __PYX_ERR(0, 490, __pyx_L1_error)
  }
  __pyx_v_recall = (__pyx_t_5 / __pyx_t_4);

  /* "_smatch.pyx":491
 *     precision = float(match_num) / float(test_num)
 *     recall = float(match_num) / float(gold_num)
 *     if (precision + recall) != 0:             # <<<<<<<<<<<<<<
 *         f_score = 2 * precision * recall / (precision + recall)
 *         if verbose:
 */
  __pyx_t_1 = (((__pyx_v_precision + __pyx_v_recall) != 0.0) != 0);
  if (__pyx_t_1) {

    /* "_smatch.pyx":492
 *     recall = float(match_num) / float(gold_num)
 *     if (precision + recall) != 0:
 *         f_score = 2 * precision * recall / (precision + recall)             # <<<<<<<<<<<<<<
 *         if verbose:
 *             print >> DEBUG_LOG, "F-score:", f_score
 */
    __pyx_t_4 = ((2.0 * __pyx_v_precision) * __pyx_v_recall);
    __pyx_t_5 = (__pyx_v_precision + __pyx_v_recall);
    if (unlikely(__pyx_t_5 == 0)) {
      PyErr_SetString(PyExc_ZeroDivisionError, "float division");
      __PYX_ERR(0, 492, __pyx_L1_error)
    }
    __pyx_v_f_score = (__pyx_t_4 / __pyx_t_5);

    /* "_smatch.pyx":493
 *     if (precision + recall) != 0:
 *         f_score = 2 * precision * recall / (precision + recall)
 *         if verbose:             # <<<<<<<<<<<<<<
 *             print >> DEBUG_LOG, "F-score:", f_score
 *         return precision, recall, f_score
 */
    __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 493, __pyx_L1_error)
    if (__pyx_t_1) {

      /* "_smatch.pyx":494
 *         f_score = 2 * precision * recall / (precision + recall)
 *         if verbose:
 *             print >> DEBUG_LOG, "F-score:", f_score             # <<<<<<<<<<<<<<
 *         return precision, recall, f_score
 *     else:
 */
      __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 494, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_2);
      __pyx_t_6 = PyFloat_FromDouble(__pyx_v_f_score); if (unlikely(!__pyx_t_6)) __PYX_ERR(0, 494, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_6);
      __pyx_t_7 = PyTuple_New(2); if (unlikely(!__pyx_t_7)) __PYX_ERR(0, 494, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_7);
      __Pyx_INCREF(__pyx_kp_s_F_score);
      __Pyx_GIVEREF(__pyx_kp_s_F_score);
      PyTuple_SET_ITEM(__pyx_t_7, 0, __pyx_kp_s_F_score);
      __Pyx_GIVEREF(__pyx_t_6);
      PyTuple_SET_ITEM(__pyx_t_7, 1, __pyx_t_6);
      __pyx_t_6 = 0;
      if (__Pyx_Print(__pyx_t_2, __pyx_t_7, 1) < 0) __PYX_ERR(0, 494, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_7); __pyx_t_7 = 0;
      __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

      /* "_smatch.pyx":493
 *     if (precision + recall) != 0:
 *         f_score = 2 * precision * recall / (precision + recall)
 *         if verbose:             # <<<<<<<<<<<<<<
 *             print >> DEBUG_LOG, "F-score:", f_score
 *         return precision, recall, f_score
 */
    }

    /* "_smatch.pyx":495
 *         if verbose:
 *             print >> DEBUG_LOG, "F-score:", f_score
 *         return precision, recall, f_score             # <<<<<<<<<<<<<<
 *     else:
 *         if verbose:
 */
    __Pyx_XDECREF(__pyx_r);
    __pyx_t_2 = PyFloat_FromDouble(__pyx_v_precision); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 495, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_7 = PyFloat_FromDouble(__pyx_v_recall); if (unlikely(!__pyx_t_7)) __PYX_ERR(0, 495, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_7);
    __pyx_t_6 = PyFloat_FromDouble(__pyx_v_f_score); if (unlikely(!__pyx_t_6)) __PYX_ERR(0, 495, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_6);
    __pyx_t_8 = PyTuple_New(3); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 495, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_8);
    __Pyx_GIVEREF(__pyx_t_2);
    PyTuple_SET_ITEM(__pyx_t_8, 0, __pyx_t_2);
    __Pyx_GIVEREF(__pyx_t_7);
    PyTuple_SET_ITEM(__pyx_t_8, 1, __pyx_t_7);
    __Pyx_GIVEREF(__pyx_t_6);
    PyTuple_SET_ITEM(__pyx_t_8, 2, __pyx_t_6);
    __pyx_t_2 = 0;
    __pyx_t_7 = 0;
    __pyx_t_6 = 0;
    __pyx_r = __pyx_t_8;
    __pyx_t_8 = 0;
    goto __pyx_L0;

    /* "_smatch.pyx":491
 *     precision = float(match_num) / float(test_num)
 *     recall = float(match_num) / float(gold_num)
 *     if (precision + recall) != 0:             # <<<<<<<<<<<<<<
 *         f_score = 2 * precision * recall / (precision + recall)
 *         if verbose:
 */
  }

  /* "_smatch.pyx":497
 *         return precision, recall, f_score
 *     else:
 *         if verbose:             # <<<<<<<<<<<<<<
 *             print >> DEBUG_LOG, "F-score:", "0.0"
 *         return precision, recall, 0.00
 */
  /*else*/ {
    __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 497, __pyx_L1_error)
    if (__pyx_t_1) {

      /* "_smatch.pyx":498
 *     else:
 *         if verbose:
 *             print >> DEBUG_LOG, "F-score:", "0.0"             # <<<<<<<<<<<<<<
 *         return precision, recall, 0.00
 */
      __pyx_t_8 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 498, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_8);
      if (__Pyx_Print(__pyx_t_8, __pyx_tuple__6, 1) < 0) __PYX_ERR(0, 498, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_8); __pyx_t_8 = 0;

      /* "_smatch.pyx":497
 *         return precision, recall, f_score
 *     else:
 *         if verbose:             # <<<<<<<<<<<<<<
 *             print >> DEBUG_LOG, "F-score:", "0.0"
 *         return precision, recall, 0.00
 */
    }

    /* "_smatch.pyx":499
 *         if verbose:
 *             print >> DEBUG_LOG, "F-score:", "0.0"
 *         return precision, recall, 0.00             # <<<<<<<<<<<<<<
 */
    __Pyx_XDECREF(__pyx_r);
    __pyx_t_8 = PyFloat_FromDouble(__pyx_v_precision); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 499, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_8);
    __pyx_t_6 = PyFloat_FromDouble(__pyx_v_recall); if (unlikely(!__pyx_t_6)) __PYX_ERR(0, 499, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_6);
    __pyx_t_7 = PyTuple_New(3); if (unlikely(!__pyx_t_7)) __PYX_ERR(0, 499, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_7);
    __Pyx_GIVEREF(__pyx_t_8);
    PyTuple_SET_ITEM(__pyx_t_7, 0, __pyx_t_8);
    __Pyx_GIVEREF(__pyx_t_6);
    PyTuple_SET_ITEM(__pyx_t_7, 1, __pyx_t_6);
    __Pyx_INCREF(__pyx_float_0_00);
    __Pyx_GIVEREF(__pyx_float_0_00);
    PyTuple_SET_ITEM(__pyx_t_7, 2, __pyx_float_0_00);
    __pyx_t_8 = 0;
    __pyx_t_6 = 0;
    __pyx_r = __pyx_t_7;
    __pyx_t_7 = 0;
    goto __pyx_L0;
  }

  /* "_smatch.pyx":472
 * 
 * 
 * def compute_f(match_num, test_num, gold_num, verbose=False):             # <<<<<<<<<<<<<<
 *     """
 *     Compute the f-score based on the matching triple number,
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_2);
  __Pyx_XDECREF(__pyx_t_6);
  __Pyx_XDECREF(__pyx_t_7);
  __Pyx_XDECREF(__pyx_t_8);
  __Pyx_AddTraceback("_smatch.compute_f", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "set.to_py":129
 * 
 * @cname("__pyx_convert_unordered_set_to_py_int")
 * cdef object __pyx_convert_unordered_set_to_py_int(const cpp_set[X]& s):             # <<<<<<<<<<<<<<
 *     o = set()
 *     cdef cpp_set[X].const_iterator iter = s.begin()
 */

static PyObject *__pyx_convert_unordered_set_to_py_int(std::unordered_set<int>  const &__pyx_v_s) {
  PyObject *__pyx_v_o = NULL;
  std::unordered_set<int> ::const_iterator __pyx_v_iter;
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_t_2;
  int __pyx_t_3;
  __Pyx_RefNannySetupContext("__pyx_convert_unordered_set_to_py_int", 0);

  /* "set.to_py":130
 * @cname("__pyx_convert_unordered_set_to_py_int")
 * cdef object __pyx_convert_unordered_set_to_py_int(const cpp_set[X]& s):
 *     o = set()             # <<<<<<<<<<<<<<
 *     cdef cpp_set[X].const_iterator iter = s.begin()
 *     while iter != s.end():
 */
  __pyx_t_1 = PySet_New(0); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 130, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_v_o = ((PyObject*)__pyx_t_1);
  __pyx_t_1 = 0;

  /* "set.to_py":131
 * cdef object __pyx_convert_unordered_set_to_py_int(const cpp_set[X]& s):
 *     o = set()
 *     cdef cpp_set[X].const_iterator iter = s.begin()             # <<<<<<<<<<<<<<
 *     while iter != s.end():
 *         o.add(cython.operator.dereference(iter))
 */
  __pyx_v_iter = __pyx_v_s.begin();

  /* "set.to_py":132
 *     o = set()
 *     cdef cpp_set[X].const_iterator iter = s.begin()
 *     while iter != s.end():             # <<<<<<<<<<<<<<
 *         o.add(cython.operator.dereference(iter))
 *         cython.operator.preincrement(iter)
 */
  while (1) {
    __pyx_t_2 = ((__pyx_v_iter != __pyx_v_s.end()) != 0);
    if (!__pyx_t_2) break;

    /* "set.to_py":133
 *     cdef cpp_set[X].const_iterator iter = s.begin()
 *     while iter != s.end():
 *         o.add(cython.operator.dereference(iter))             # <<<<<<<<<<<<<<
 *         cython.operator.preincrement(iter)
 *     return o
 */
    __pyx_t_1 = __Pyx_PyInt_From_int((*__pyx_v_iter)); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 133, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __pyx_t_3 = PySet_Add(__pyx_v_o, __pyx_t_1); if (unlikely(__pyx_t_3 == ((int)-1))) __PYX_ERR(1, 133, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

    /* "set.to_py":134
 *     while iter != s.end():
 *         o.add(cython.operator.dereference(iter))
 *         cython.operator.preincrement(iter)             # <<<<<<<<<<<<<<
 *     return o
 * 
 */
    (void)((++__pyx_v_iter));
  }

  /* "set.to_py":135
 *         o.add(cython.operator.dereference(iter))
 *         cython.operator.preincrement(iter)
 *     return o             # <<<<<<<<<<<<<<
 * 
 */
  __Pyx_XDECREF(__pyx_r);
  __Pyx_INCREF(__pyx_v_o);
  __pyx_r = __pyx_v_o;
  goto __pyx_L0;

  /* "set.to_py":129
 * 
 * @cname("__pyx_convert_unordered_set_to_py_int")
 * cdef object __pyx_convert_unordered_set_to_py_int(const cpp_set[X]& s):             # <<<<<<<<<<<<<<
 *     o = set()
 *     cdef cpp_set[X].const_iterator iter = s.begin()
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_AddTraceback("set.to_py.__pyx_convert_unordered_set_to_py_int", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_o);
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "vector.to_py":60
 * 
 * @cname("__pyx_convert_vector_to_py_std_3a__3a_unordered_set_3c_int_3e___")
 * cdef object __pyx_convert_vector_to_py_std_3a__3a_unordered_set_3c_int_3e___(vector[X]& v):             # <<<<<<<<<<<<<<
 *     return [v[i] for i in range(v.size())]
 * 
 */

static PyObject *__pyx_convert_vector_to_py_std_3a__3a_unordered_set_3c_int_3e___(const std::vector<std::unordered_set<int> >  &__pyx_v_v) {
  size_t __pyx_v_i;
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  size_t __pyx_t_2;
  size_t __pyx_t_3;
  size_t __pyx_t_4;
  PyObject *__pyx_t_5 = NULL;
  __Pyx_RefNannySetupContext("__pyx_convert_vector_to_py_std_3a__3a_unordered_set_3c_int_3e___", 0);

  /* "vector.to_py":61
 * @cname("__pyx_convert_vector_to_py_std_3a__3a_unordered_set_3c_int_3e___")
 * cdef object __pyx_convert_vector_to_py_std_3a__3a_unordered_set_3c_int_3e___(vector[X]& v):
 *     return [v[i] for i in range(v.size())]             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __Pyx_XDECREF(__pyx_r);
  __pyx_t_1 = PyList_New(0); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 61, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_2 = __pyx_v_v.size();
  __pyx_t_3 = __pyx_t_2;
  for (__pyx_t_4 = 0; __pyx_t_4 < __pyx_t_3; __pyx_t_4+=1) {
    __pyx_v_i = __pyx_t_4;
    __pyx_t_5 = __pyx_convert_unordered_set_to_py_int((__pyx_v_v[__pyx_v_i])); if (unlikely(!__pyx_t_5)) __PYX_ERR(1, 61, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_5);
    if (unlikely(__Pyx_ListComp_Append(__pyx_t_1, (PyObject*)__pyx_t_5))) __PYX_ERR(1, 61, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_5); __pyx_t_5 = 0;
  }
  __pyx_r = __pyx_t_1;
  __pyx_t_1 = 0;
  goto __pyx_L0;

  /* "vector.to_py":60
 * 
 * @cname("__pyx_convert_vector_to_py_std_3a__3a_unordered_set_3c_int_3e___")
 * cdef object __pyx_convert_vector_to_py_std_3a__3a_unordered_set_3c_int_3e___(vector[X]& v):             # <<<<<<<<<<<<<<
 *     return [v[i] for i in range(v.size())]
 * 
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_5);
  __Pyx_AddTraceback("vector.to_py.__pyx_convert_vector_to_py_std_3a__3a_unordered_set_3c_int_3e___", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_convert_vector_to_py_int(const std::vector<int>  &__pyx_v_v) {
  size_t __pyx_v_i;
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  size_t __pyx_t_2;
  size_t __pyx_t_3;
  size_t __pyx_t_4;
  PyObject *__pyx_t_5 = NULL;
  __Pyx_RefNannySetupContext("__pyx_convert_vector_to_py_int", 0);

  /* "vector.to_py":61
 * @cname("__pyx_convert_vector_to_py_int")
 * cdef object __pyx_convert_vector_to_py_int(vector[X]& v):
 *     return [v[i] for i in range(v.size())]             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __Pyx_XDECREF(__pyx_r);
  __pyx_t_1 = PyList_New(0); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 61, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_2 = __pyx_v_v.size();
  __pyx_t_3 = __pyx_t_2;
  for (__pyx_t_4 = 0; __pyx_t_4 < __pyx_t_3; __pyx_t_4+=1) {
    __pyx_v_i = __pyx_t_4;
    __pyx_t_5 = __Pyx_PyInt_From_int((__pyx_v_v[__pyx_v_i])); if (unlikely(!__pyx_t_5)) __PYX_ERR(1, 61, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_5);
    if (unlikely(__Pyx_ListComp_Append(__pyx_t_1, (PyObject*)__pyx_t_5))) __PYX_ERR(1, 61, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_5); __pyx_t_5 = 0;
  }
  __pyx_r = __pyx_t_1;
  __pyx_t_1 = 0;
  goto __pyx_L0;

  /* "vector.to_py":60
 * 
 * @cname("__pyx_convert_vector_to_py_int")
 * cdef object __pyx_convert_vector_to_py_int(vector[X]& v):             # <<<<<<<<<<<<<<
 *     return [v[i] for i in range(v.size())]
 * 
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_5);
  __Pyx_AddTraceback("vector.to_py.__pyx_convert_vector_to_py_int", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "pair.to_py":158
 * 
 * @cname("__pyx_convert_pair_to_py_int____int")
 * cdef object __pyx_convert_pair_to_py_int____int(const pair[X,Y]& p):             # <<<<<<<<<<<<<<
 *     return p.first, p.second
 * 
 */

static PyObject *__pyx_convert_pair_to_py_int____int(std::pair<int,int>  const &__pyx_v_p) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  PyObject *__pyx_t_2 = NULL;
  PyObject *__pyx_t_3 = NULL;
  __Pyx_RefNannySetupContext("__pyx_convert_pair_to_py_int____int", 0);

  /* "pair.to_py":159
 * @cname("__pyx_convert_pair_to_py_int____int")
 * cdef object __pyx_convert_pair_to_py_int____int(const pair[X,Y]& p):
 *     return p.first, p.second             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __Pyx_XDECREF(__pyx_r);
  __pyx_t_1 = __Pyx_PyInt_From_int(__pyx_v_p.first); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 159, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_2 = __Pyx_PyInt_From_int(__pyx_v_p.second); if (unlikely(!__pyx_t_2)) __PYX_ERR(1, 159, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __pyx_t_3 = PyTuple_New(2); if (unlikely(!__pyx_t_3)) __PYX_ERR(1, 159, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_3);
  __Pyx_GIVEREF(__pyx_t_1);
  PyTuple_SET_ITEM(__pyx_t_3, 0, __pyx_t_1);
  __Pyx_GIVEREF(__pyx_t_2);
  PyTuple_SET_ITEM(__pyx_t_3, 1, __pyx_t_2);
  __pyx_t_1 = 0;
  __pyx_t_2 = 0;
  __pyx_r = __pyx_t_3;
  __pyx_t_3 = 0;
  goto __pyx_L0;

  /* "pair.to_py":158
 * 
 * @cname("__pyx_convert_pair_to_py_int____int")
 * cdef object __pyx_convert_pair_to_py_int____int(const pair[X,Y]& p):             # <<<<<<<<<<<<<<
 *     return p.first, p.second
 * 
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_2);
  __Pyx_XDECREF(__pyx_t_3);
  __Pyx_AddTraceback("pair.to_py.__pyx_convert_pair_to_py_int____int", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "vector.from_py":45
 * 
 * @cname("__pyx_convert_vector_from_py_int")
 * cdef vector[X] __pyx_convert_vector_from_py_int(object o) except *:             # <<<<<<<<<<<<<<
 *     cdef vector[X] v
 *     for item in o:
 */

static std::vector<int>  __pyx_convert_vector_from_py_int(PyObject *__pyx_v_o) {
  std::vector<int>  __pyx_v_v;
  PyObject *__pyx_v_item = NULL;
  std::vector<int>  __pyx_r;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  Py_ssize_t __pyx_t_2;
  PyObject *(*__pyx_t_3)(PyObject *);
  PyObject *__pyx_t_4 = NULL;
  int __pyx_t_5;
  __Pyx_RefNannySetupContext("__pyx_convert_vector_from_py_int", 0);

  /* "vector.from_py":47
 * cdef vector[X] __pyx_convert_vector_from_py_int(object o) except *:
 *     cdef vector[X] v
 *     for item in o:             # <<<<<<<<<<<<<<
 *         v.push_back(<X>item)
 *     return v
 */
  if (likely(PyList_CheckExact(__pyx_v_o)) || PyTuple_CheckExact(__pyx_v_o)) {
    __pyx_t_1 = __pyx_v_o; __Pyx_INCREF(__pyx_t_1); __pyx_t_2 = 0;
    __pyx_t_3 = NULL;
  } else {
    __pyx_t_2 = -1; __pyx_t_1 = PyObject_GetIter(__pyx_v_o); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 47, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __pyx_t_3 = Py_TYPE(__pyx_t_1)->tp_iternext; if (unlikely(!__pyx_t_3)) __PYX_ERR(1, 47, __pyx_L1_error)
  }
  for (;;) {
    if (likely(!__pyx_t_3)) {
      if (likely(PyList_CheckExact(__pyx_t_1))) {
        if (__pyx_t_2 >= PyList_GET_SIZE(__pyx_t_1)) break;
        #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
        __pyx_t_4 = PyList_GET_ITEM(__pyx_t_1, __pyx_t_2); __Pyx_INCREF(__pyx_t_4); __pyx_t_2++; if (unlikely(0 < 0)) __PYX_ERR(1, 47, __pyx_L1_error)
        #else
        __pyx_t_4 = PySequence_ITEM(__pyx_t_1, __pyx_t_2); __pyx_t_2++; if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 47, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_4);
        #endif
      } else {
        if (__pyx_t_2 >= PyTuple_GET_SIZE(__pyx_t_1)) break;
        #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
        __pyx_t_4 = PyTuple_GET_ITEM(__pyx_t_1, __pyx_t_2); __Pyx_INCREF(__pyx_t_4); __pyx_t_2++; if (unlikely(0 < 0)) __PYX_ERR(1, 47, __pyx_L1_error)
        #else
        __pyx_t_4 = PySequence_ITEM(__pyx_t_1, __pyx_t_2); __pyx_t_2++; if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 47, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_4);
        #endif
      }
    } else {
      __pyx_t_4 = __pyx_t_3(__pyx_t_1);
      if (unlikely(!__pyx_t_4)) {
        PyObject* exc_type = PyErr_Occurred();
        if (exc_type) {
          if (likely(__Pyx_PyErr_GivenExceptionMatches(exc_type, PyExc_StopIteration))) PyErr_Clear();
          else __PYX_ERR(1, 47, __pyx_L1_error)
        }
        break;
      }
      __Pyx_GOTREF(__pyx_t_4);
    }
    __Pyx_XDECREF_SET(__pyx_v_item, __pyx_t_4);
    __pyx_t_4 = 0;

    /* "vector.from_py":48
 *     cdef vector[X] v
 *     for item in o:
 *         v.push_back(<X>item)             # <<<<<<<<<<<<<<
 *     return v
 * 
 */
    __pyx_t_5 = __Pyx_PyInt_As_int(__pyx_v_item); if (unlikely((__pyx_t_5 == (int)-1) && PyErr_Occurred())) __PYX_ERR(1, 48, __pyx_L1_error)
    __pyx_v_v.push_back(((int)__pyx_t_5));

    /* "vector.from_py":47
 * cdef vector[X] __pyx_convert_vector_from_py_int(object o) except *:
 *     cdef vector[X] v
 *     for item in o:             # <<<<<<<<<<<<<<
 *         v.push_back(<X>item)
 *     return v
 */
  }
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "vector.from_py":49
 *     for item in o:
 *         v.push_back(<X>item)
 *     return v             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __pyx_r = __pyx_v_v;
  goto __pyx_L0;

  /* "vector.from_py":45
 * 
 * @cname("__pyx_convert_vector_from_py_int")
 * cdef vector[X] __pyx_convert_vector_from_py_int(object o) except *:             # <<<<<<<<<<<<<<
 *     cdef vector[X] v
 *     for item in o:
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_4);
  __Pyx_AddTraceback("vector.from_py.__pyx_convert_vector_from_py_int", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __Pyx_pretend_to_initialize(&__pyx_r);
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_item);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "map.to_py":201
 * 
 * @cname("__pyx_convert_unordered_map_to_py_int____int")
 * cdef object __pyx_convert_unordered_map_to_py_int____int(const map[X,Y]& s):             # <<<<<<<<<<<<<<
 *     o = {}
 *     cdef const map[X,Y].value_type *key_value
 */

static PyObject *__pyx_convert_unordered_map_to_py_int____int(std::unordered_map<int,int>  const &__pyx_v_s) {
  PyObject *__pyx_v_o = NULL;
  std::unordered_map<int,int> ::value_type const *__pyx_v_key_value;
  std::unordered_map<int,int> ::const_iterator __pyx_v_iter;
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_t_2;
  PyObject *__pyx_t_3 = NULL;
  __Pyx_RefNannySetupContext("__pyx_convert_unordered_map_to_py_int____int", 0);

  /* "map.to_py":202
 * @cname("__pyx_convert_unordered_map_to_py_int____int")
 * cdef object __pyx_convert_unordered_map_to_py_int____int(const map[X,Y]& s):
 *     o = {}             # <<<<<<<<<<<<<<
 *     cdef const map[X,Y].value_type *key_value
 *     cdef map[X,Y].const_iterator iter = s.begin()
 */
  __pyx_t_1 = __Pyx_PyDict_NewPresized(0); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 202, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_v_o = ((PyObject*)__pyx_t_1);
  __pyx_t_1 = 0;

  /* "map.to_py":204
 *     o = {}
 *     cdef const map[X,Y].value_type *key_value
 *     cdef map[X,Y].const_iterator iter = s.begin()             # <<<<<<<<<<<<<<
 *     while iter != s.end():
 *         key_value = &cython.operator.dereference(iter)
 */
  __pyx_v_iter = __pyx_v_s.begin();

  /* "map.to_py":205
 *     cdef const map[X,Y].value_type *key_value
 *     cdef map[X,Y].const_iterator iter = s.begin()
 *     while iter != s.end():             # <<<<<<<<<<<<<<
 *         key_value = &cython.operator.dereference(iter)
 *         o[key_value.first] = key_value.second
 */
  while (1) {
    __pyx_t_2 = ((__pyx_v_iter != __pyx_v_s.end()) != 0);
    if (!__pyx_t_2) break;

    /* "map.to_py":206
 *     cdef map[X,Y].const_iterator iter = s.begin()
 *     while iter != s.end():
 *         key_value = &cython.operator.dereference(iter)             # <<<<<<<<<<<<<<
 *         o[key_value.first] = key_value.second
 *         cython.operator.preincrement(iter)
 */
    __pyx_v_key_value = (&(*__pyx_v_iter));

    /* "map.to_py":207
 *     while iter != s.end():
 *         key_value = &cython.operator.dereference(iter)
 *         o[key_value.first] = key_value.second             # <<<<<<<<<<<<<<
 *         cython.operator.preincrement(iter)
 *     return o
 */
    __pyx_t_1 = __Pyx_PyInt_From_int(__pyx_v_key_value->second); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 207, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __pyx_t_3 = __Pyx_PyInt_From_int(__pyx_v_key_value->first); if (unlikely(!__pyx_t_3)) __PYX_ERR(1, 207, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    if (unlikely(PyDict_SetItem(__pyx_v_o, __pyx_t_3, __pyx_t_1) < 0)) __PYX_ERR(1, 207, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

    /* "map.to_py":208
 *         key_value = &cython.operator.dereference(iter)
 *         o[key_value.first] = key_value.second
 *         cython.operator.preincrement(iter)             # <<<<<<<<<<<<<<
 *     return o
 * 
 */
    (void)((++__pyx_v_iter));
  }

  /* "map.to_py":209
 *         o[key_value.first] = key_value.second
 *         cython.operator.preincrement(iter)
 *     return o             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __Pyx_XDECREF(__pyx_r);
  __Pyx_INCREF(__pyx_v_o);
  __pyx_r = __pyx_v_o;
  goto __pyx_L0;

  /* "map.to_py":201
 * 
 * @cname("__pyx_convert_unordered_map_to_py_int____int")
 * cdef object __pyx_convert_unordered_map_to_py_int____int(const map[X,Y]& s):             # <<<<<<<<<<<<<<
 *     o = {}
 *     cdef const map[X,Y].value_type *key_value
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_3);
  __Pyx_AddTraceback("map.to_py.__pyx_convert_unordered_map_to_py_int____int", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_o);
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_convert_unordered_map_to_py_int____std_3a__3a_unordered_map_3c_int_2c_int_3e___(std::unordered_map<int,std::unordered_map<int,int> >  const &__pyx_v_s) {
  PyObject *__pyx_v_o = NULL;
  std::unordered_map<int,std::unordered_map<int,int> > ::value_type const *__pyx_v_key_value;
  std::unordered_map<int,std::unordered_map<int,int> > ::const_iterator __pyx_v_iter;
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_t_2;
  PyObject *__pyx_t_3 = NULL;
  __Pyx_RefNannySetupContext("__pyx_convert_unordered_map_to_py_int____std_3a__3a_unordered_map_3c_int_2c_int_3e___", 0);

  /* "map.to_py":202
 * @cname("__pyx_convert_unordered_map_to_py_int____std_3a__3a_unordered_map_3c_int_2c_int_3e___")
 * cdef object __pyx_convert_unordered_map_to_py_int____std_3a__3a_unordered_map_3c_int_2c_int_3e___(const map[X,Y]& s):
 *     o = {}             # <<<<<<<<<<<<<<
 *     cdef const map[X,Y].value_type *key_value
 *     cdef map[X,Y].const_iterator iter = s.begin()
 */
  __pyx_t_1 = __Pyx_PyDict_NewPresized(0); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 202, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_v_o = ((PyObject*)__pyx_t_1);
  __pyx_t_1 = 0;

  /* "map.to_py":204
 *     o = {}
 *     cdef const map[X,Y].value_type *key_value
 *     cdef map[X,Y].const_iterator iter = s.begin()             # <<<<<<<<<<<<<<
 *     while iter != s.end():
 *         key_value = &cython.operator.dereference(iter)
 */
  __pyx_v_iter = __pyx_v_s.begin();

  /* "map.to_py":205
 *     cdef const map[X,Y].value_type *key_value
 *     cdef map[X,Y].const_iterator iter = s.begin()
 *     while iter != s.end():             # <<<<<<<<<<<<<<
 *         key_value = &cython.operator.dereference(iter)
 *         o[key_value.first] = key_value.second
 */
  while (1) {
    __pyx_t_2 = ((__pyx_v_iter != __pyx_v_s.end()) != 0);
    if (!__pyx_t_2) break;

    /* "map.to_py":206
 *     cdef map[X,Y].const_iterator iter = s.begin()
 *     while iter != s.end():
 *         key_value = &cython.operator.dereference(iter)             # <<<<<<<<<<<<<<
 *         o[key_value.first] = key_value.second
 *         cython.operator.preincrement(iter)
 */
    __pyx_v_key_value = (&(*__pyx_v_iter));

    /* "map.to_py":207
 *     while iter != s.end():
 *         key_value = &cython.operator.dereference(iter)
 *         o[key_value.first] = key_value.second             # <<<<<<<<<<<<<<
 *         cython.operator.preincrement(iter)
 *     return o
 */
    __pyx_t_1 = __pyx_convert_unordered_map_to_py_int____int(__pyx_v_key_value->second); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 207, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __pyx_t_3 = __Pyx_PyInt_From_int(__pyx_v_key_value->first); if (unlikely(!__pyx_t_3)) __PYX_ERR(1, 207, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    if (unlikely(PyDict_SetItem(__pyx_v_o, __pyx_t_3, __pyx_t_1) < 0)) __PYX_ERR(1, 207, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

    /* "map.to_py":208
 *         key_value = &cython.operator.dereference(iter)
 *         o[key_value.first] = key_value.second
 *         cython.operator.preincrement(iter)             # <<<<<<<<<<<<<<
 *     return o
 * 
 */
    (void)((++__pyx_v_iter));
  }

  /* "map.to_py":209
 *         o[key_value.first] = key_value.second
 *         cython.operator.preincrement(iter)
 *     return o             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __Pyx_XDECREF(__pyx_r);
  __Pyx_INCREF(__pyx_v_o);
  __pyx_r = __pyx_v_o;
  goto __pyx_L0;

  /* "map.to_py":201
 * 
 * @cname("__pyx_convert_unordered_map_to_py_int____std_3a__3a_unordered_map_3c_int_2c_int_3e___")
 * cdef object __pyx_convert_unordered_map_to_py_int____std_3a__3a_unordered_map_3c_int_2c_int_3e___(const map[X,Y]& s):             # <<<<<<<<<<<<<<
 *     o = {}
 *     cdef const map[X,Y].value_type *key_value
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_3);
  __Pyx_AddTraceback("map.to_py.__pyx_convert_unordered_map_to_py_int____std_3a__3a_unordered_map_3c_int_2c_int_3e___", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_o);
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyMethodDef __pyx_methods[] = {
  {"get_best_match", (PyCFunction)__pyx_pw_7_smatch_1get_best_match, METH_VARARGS|METH_KEYWORDS, __pyx_doc_7_smatch_get_best_match},
  {0, 0, 0, 0}
};

#if PY_MAJOR_VERSION >= 3
#if CYTHON_PEP489_MULTI_PHASE_INIT
static PyObject* __pyx_pymod_create(PyObject *spec, PyModuleDef *def); /*proto*/
static int __pyx_pymod_exec__smatch(PyObject* module); /*proto*/
static PyModuleDef_Slot __pyx_moduledef_slots[] = {
  {Py_mod_create, (void*)__pyx_pymod_create},
  {Py_mod_exec, (void*)__pyx_pymod_exec__smatch},
  {0, NULL}
};
#endif

static struct PyModuleDef __pyx_moduledef = {
    PyModuleDef_HEAD_INIT,
    "_smatch",
    0, /* m_doc */
  #if CYTHON_PEP489_MULTI_PHASE_INIT
    0, /* m_size */
  #else
    -1, /* m_size */
  #endif
    __pyx_methods /* m_methods */,
  #if CYTHON_PEP489_MULTI_PHASE_INIT
    __pyx_moduledef_slots, /* m_slots */
  #else
    NULL, /* m_reload */
  #endif
    NULL, /* m_traverse */
    NULL, /* m_clear */
    NULL /* m_free */
};
#endif

static __Pyx_StringTabEntry __pyx_string_tab[] = {
  {&__pyx_kp_s_0_0, __pyx_k_0_0, sizeof(__pyx_k_0_0), 0, 0, 1, 0},
  {&__pyx_kp_s_After_swapping, __pyx_k_After_swapping, sizeof(__pyx_k_After_swapping), 0, 0, 1, 0},
  {&__pyx_kp_s_Before_swapping, __pyx_k_Before_swapping, sizeof(__pyx_k_Before_swapping), 0, 0, 1, 0},
  {&__pyx_kp_s_Candidate_mappings, __pyx_k_Candidate_mappings, sizeof(__pyx_k_Candidate_mappings), 0, 0, 1, 0},
  {&__pyx_kp_s_Computing_match_for_mapping, __pyx_k_Computing_match_for_mapping, sizeof(__pyx_k_Computing_match_for_mapping), 0, 0, 1, 0},
  {&__pyx_kp_s_Current_mapping, __pyx_k_Current_mapping, sizeof(__pyx_k_Current_mapping), 0, 0, 1, 0},
  {&__pyx_kp_s_Current_mapping_2, __pyx_k_Current_mapping_2, sizeof(__pyx_k_Current_mapping_2), 0, 0, 1, 0},
  {&__pyx_n_s_DEBUG_LOG, __pyx_k_DEBUG_LOG, sizeof(__pyx_k_DEBUG_LOG), 0, 0, 1, 1},
  {&__pyx_n_s_ERROR_LOG, __pyx_k_ERROR_LOG, sizeof(__pyx_k_ERROR_LOG), 0, 0, 1, 1},
  {&__pyx_kp_s_F_score, __pyx_k_F_score, sizeof(__pyx_k_F_score), 0, 0, 1, 0},
  {&__pyx_kp_s_Gain_after_the_hill_climbing, __pyx_k_Gain_after_the_hill_climbing, sizeof(__pyx_k_Gain_after_the_hill_climbing), 0, 0, 1, 0},
  {&__pyx_kp_s_Inconsistency_in_computing_move, __pyx_k_Inconsistency_in_computing_move, sizeof(__pyx_k_Inconsistency_in_computing_move), 0, 0, 1, 0},
  {&__pyx_kp_s_Inconsistency_in_computing_swap, __pyx_k_Inconsistency_in_computing_swap, sizeof(__pyx_k_Inconsistency_in_computing_swap), 0, 0, 1, 0},
  {&__pyx_n_s_Iteration, __pyx_k_Iteration, sizeof(__pyx_k_Iteration), 0, 0, 1, 1},
  {&__pyx_kp_s_Move_gain, __pyx_k_Move_gain, sizeof(__pyx_k_Move_gain), 0, 0, 1, 0},
  {&__pyx_kp_s_Node_mapping_at_start, __pyx_k_Node_mapping_at_start, sizeof(__pyx_k_Node_mapping_at_start), 0, 0, 1, 0},
  {&__pyx_kp_s_Original_mapping, __pyx_k_Original_mapping, sizeof(__pyx_k_Original_mapping), 0, 0, 1, 0},
  {&__pyx_kp_s_Remap_node, __pyx_k_Remap_node, sizeof(__pyx_k_Remap_node), 0, 0, 1, 0},
  {&__pyx_kp_s_Swap_gain, __pyx_k_Swap_gain, sizeof(__pyx_k_Swap_gain), 0, 0, 1, 0},
  {&__pyx_kp_s_Swap_node, __pyx_k_Swap_node, sizeof(__pyx_k_Swap_node), 0, 0, 1, 0},
  {&__pyx_kp_s_Triple_match_number_at_start, __pyx_k_Triple_match_number_at_start, sizeof(__pyx_k_Triple_match_number_at_start), 0, 0, 1, 0},
  {&__pyx_kp_s_Update_triple_match_number_to, __pyx_k_Update_triple_match_number_to, sizeof(__pyx_k_Update_triple_match_number_to), 0, 0, 1, 0},
  {&__pyx_kp_s_Use_move_gain, __pyx_k_Use_move_gain, sizeof(__pyx_k_Use_move_gain), 0, 0, 1, 0},
  {&__pyx_kp_s_Use_swap_gain, __pyx_k_Use_swap_gain, sizeof(__pyx_k_Use_swap_gain), 0, 0, 1, 0},
  {&__pyx_kp_s_Weight_dictionary, __pyx_k_Weight_dictionary, sizeof(__pyx_k_Weight_dictionary), 0, 0, 1, 0},
  {&__pyx_kp_s__2, __pyx_k__2, sizeof(__pyx_k__2), 0, 0, 1, 0},
  {&__pyx_kp_s__3, __pyx_k__3, sizeof(__pyx_k__3), 0, 0, 1, 0},
  {&__pyx_n_s_and, __pyx_k_and, sizeof(__pyx_k_and), 0, 0, 1, 1},
  {&__pyx_n_s_attribute1, __pyx_k_attribute1, sizeof(__pyx_k_attribute1), 0, 0, 1, 1},
  {&__pyx_n_s_attribute2, __pyx_k_attribute2, sizeof(__pyx_k_attribute2), 0, 0, 1, 1},
  {&__pyx_n_s_choice, __pyx_k_choice, sizeof(__pyx_k_choice), 0, 0, 1, 1},
  {&__pyx_n_s_clear_match_triple_dict, __pyx_k_clear_match_triple_dict, sizeof(__pyx_k_clear_match_triple_dict), 0, 0, 1, 1},
  {&__pyx_n_s_cline_in_traceback, __pyx_k_cline_in_traceback, sizeof(__pyx_k_cline_in_traceback), 0, 0, 1, 1},
  {&__pyx_n_s_compute_f, __pyx_k_compute_f, sizeof(__pyx_k_compute_f), 0, 0, 1, 1},
  {&__pyx_n_s_end, __pyx_k_end, sizeof(__pyx_k_end), 0, 0, 1, 1},
  {&__pyx_n_s_enumerate, __pyx_k_enumerate, sizeof(__pyx_k_enumerate), 0, 0, 1, 1},
  {&__pyx_n_s_f_score, __pyx_k_f_score, sizeof(__pyx_k_f_score), 0, 0, 1, 1},
  {&__pyx_n_s_file, __pyx_k_file, sizeof(__pyx_k_file), 0, 0, 1, 1},
  {&__pyx_kp_s_from, __pyx_k_from, sizeof(__pyx_k_from), 0, 0, 1, 0},
  {&__pyx_n_s_gold_num, __pyx_k_gold_num, sizeof(__pyx_k_gold_num), 0, 0, 1, 1},
  {&__pyx_n_s_import, __pyx_k_import, sizeof(__pyx_k_import), 0, 0, 1, 1},
  {&__pyx_n_s_instance1, __pyx_k_instance1, sizeof(__pyx_k_instance1), 0, 0, 1, 1},
  {&__pyx_n_s_instance2, __pyx_k_instance2, sizeof(__pyx_k_instance2), 0, 0, 1, 1},
  {&__pyx_kp_s_instance_attribute_match, __pyx_k_instance_attribute_match, sizeof(__pyx_k_instance_attribute_match), 0, 0, 1, 0},
  {&__pyx_n_s_iteration_num, __pyx_k_iteration_num, sizeof(__pyx_k_iteration_num), 0, 0, 1, 1},
  {&__pyx_n_s_lower, __pyx_k_lower, sizeof(__pyx_k_lower), 0, 0, 1, 1},
  {&__pyx_n_s_main, __pyx_k_main, sizeof(__pyx_k_main), 0, 0, 1, 1},
  {&__pyx_kp_s_match_computing_complete_result, __pyx_k_match_computing_complete_result, sizeof(__pyx_k_match_computing_complete_result), 0, 0, 1, 0},
  {&__pyx_n_s_match_num, __pyx_k_match_num, sizeof(__pyx_k_match_num), 0, 0, 1, 1},
  {&__pyx_kp_s_no_move_swap_gain_found, __pyx_k_no_move_swap_gain_found, sizeof(__pyx_k_no_move_swap_gain_found), 0, 0, 1, 0},
  {&__pyx_n_s_node_pair, __pyx_k_node_pair, sizeof(__pyx_k_node_pair), 0, 0, 1, 1},
  {&__pyx_n_s_precision, __pyx_k_precision, sizeof(__pyx_k_precision), 0, 0, 1, 1},
  {&__pyx_n_s_prefix1, __pyx_k_prefix1, sizeof(__pyx_k_prefix1), 0, 0, 1, 1},
  {&__pyx_n_s_prefix2, __pyx_k_prefix2, sizeof(__pyx_k_prefix2), 0, 0, 1, 1},
  {&__pyx_n_s_print, __pyx_k_print, sizeof(__pyx_k_print), 0, 0, 1, 1},
  {&__pyx_n_s_random, __pyx_k_random, sizeof(__pyx_k_random), 0, 0, 1, 1},
  {&__pyx_n_s_range, __pyx_k_range, sizeof(__pyx_k_range), 0, 0, 1, 1},
  {&__pyx_n_s_recall, __pyx_k_recall, sizeof(__pyx_k_recall), 0, 0, 1, 1},
  {&__pyx_n_s_relation1, __pyx_k_relation1, sizeof(__pyx_k_relation1), 0, 0, 1, 1},
  {&__pyx_n_s_relation2, __pyx_k_relation2, sizeof(__pyx_k_relation2), 0, 0, 1, 1},
  {&__pyx_kp_s_relation_match_with, __pyx_k_relation_match_with, sizeof(__pyx_k_relation_match_with), 0, 0, 1, 0},
  {&__pyx_n_s_seed, __pyx_k_seed, sizeof(__pyx_k_seed), 0, 0, 1, 1},
  {&__pyx_n_s_smatch, __pyx_k_smatch, sizeof(__pyx_k_smatch), 0, 0, 1, 1},
  {&__pyx_kp_s_smatch_pyx, __pyx_k_smatch_pyx, sizeof(__pyx_k_smatch_pyx), 0, 0, 1, 0},
  {&__pyx_n_s_stderr, __pyx_k_stderr, sizeof(__pyx_k_stderr), 0, 0, 1, 1},
  {&__pyx_n_s_sys, __pyx_k_sys, sizeof(__pyx_k_sys), 0, 0, 1, 1},
  {&__pyx_n_s_test, __pyx_k_test, sizeof(__pyx_k_test), 0, 0, 1, 1},
  {&__pyx_n_s_test_num, __pyx_k_test_num, sizeof(__pyx_k_test_num), 0, 0, 1, 1},
  {&__pyx_n_s_to, __pyx_k_to, sizeof(__pyx_k_to), 0, 0, 1, 1},
  {&__pyx_n_s_verbose, __pyx_k_verbose, sizeof(__pyx_k_verbose), 0, 0, 1, 1},
  {0, 0, 0, 0, 0, 0, 0}
};
static int __Pyx_InitCachedBuiltins(void) {
  __pyx_builtin_range = __Pyx_GetBuiltinName(__pyx_n_s_range); if (!__pyx_builtin_range) __PYX_ERR(0, 48, __pyx_L1_error)
  __pyx_builtin_enumerate = __Pyx_GetBuiltinName(__pyx_n_s_enumerate); if (!__pyx_builtin_enumerate) __PYX_ERR(0, 220, __pyx_L1_error)
  return 0;
  __pyx_L1_error:;
  return -1;
}

static int __Pyx_InitCachedConstants(void) {
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__Pyx_InitCachedConstants", 0);

  /* "_smatch.pyx":300
 *                 if verbose:
 *                     print >> DEBUG_LOG, "Move gain:", mv_gain
 *                     new_mapping = mapping[:]             # <<<<<<<<<<<<<<
 *                     new_mapping[i] = nm
 *                     new_match_num = compute_match(new_mapping, weight_dict)
 */
  __pyx_slice_ = PySlice_New(Py_None, Py_None, Py_None); if (unlikely(!__pyx_slice_)) __PYX_ERR(0, 300, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_slice_);
  __Pyx_GIVEREF(__pyx_slice_);

  /* "_smatch.pyx":326
 *             if verbose:
 *                 print >> DEBUG_LOG, "Swap gain:", sw_gain
 *                 new_mapping = mapping[:]             # <<<<<<<<<<<<<<
 *                 new_mapping[i] = m2
 *                 new_mapping[j] = m
 */
  __pyx_slice__4 = PySlice_New(Py_None, Py_None, Py_None); if (unlikely(!__pyx_slice__4)) __PYX_ERR(0, 326, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_slice__4);
  __Pyx_GIVEREF(__pyx_slice__4);

  /* "_smatch.pyx":488
 *     """
 *     if test_num == 0 or gold_num == 0:
 *         return 0.00, 0.00, 0.00             # <<<<<<<<<<<<<<
 *     precision = float(match_num) / float(test_num)
 *     recall = float(match_num) / float(gold_num)
 */
  __pyx_tuple__5 = PyTuple_Pack(3, __pyx_float_0_00, __pyx_float_0_00, __pyx_float_0_00); if (unlikely(!__pyx_tuple__5)) __PYX_ERR(0, 488, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_tuple__5);
  __Pyx_GIVEREF(__pyx_tuple__5);

  /* "_smatch.pyx":498
 *     else:
 *         if verbose:
 *             print >> DEBUG_LOG, "F-score:", "0.0"             # <<<<<<<<<<<<<<
 *         return precision, recall, 0.00
 */
  __pyx_tuple__6 = PyTuple_Pack(2, __pyx_kp_s_F_score, __pyx_kp_s_0_0); if (unlikely(!__pyx_tuple__6)) __PYX_ERR(0, 498, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_tuple__6);
  __Pyx_GIVEREF(__pyx_tuple__6);

  /* "_smatch.pyx":467
 * 
 * 
 * def clear_match_triple_dict():             # <<<<<<<<<<<<<<
 *     # dummy for api
 *     pass
 */
  __pyx_codeobj__7 = (PyObject*)__Pyx_PyCode_New(0, 0, 0, 0, CO_OPTIMIZED|CO_NEWLOCALS, __pyx_empty_bytes, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_kp_s_smatch_pyx, __pyx_n_s_clear_match_triple_dict, 467, __pyx_empty_bytes); if (unlikely(!__pyx_codeobj__7)) __PYX_ERR(0, 467, __pyx_L1_error)

  /* "_smatch.pyx":472
 * 
 * 
 * def compute_f(match_num, test_num, gold_num, verbose=False):             # <<<<<<<<<<<<<<
 *     """
 *     Compute the f-score based on the matching triple number,
 */
  __pyx_tuple__8 = PyTuple_Pack(7, __pyx_n_s_match_num, __pyx_n_s_test_num, __pyx_n_s_gold_num, __pyx_n_s_verbose, __pyx_n_s_precision, __pyx_n_s_recall, __pyx_n_s_f_score); if (unlikely(!__pyx_tuple__8)) __PYX_ERR(0, 472, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_tuple__8);
  __Pyx_GIVEREF(__pyx_tuple__8);
  __pyx_codeobj__9 = (PyObject*)__Pyx_PyCode_New(4, 0, 7, 0, CO_OPTIMIZED|CO_NEWLOCALS, __pyx_empty_bytes, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_tuple__8, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_kp_s_smatch_pyx, __pyx_n_s_compute_f, 472, __pyx_empty_bytes); if (unlikely(!__pyx_codeobj__9)) __PYX_ERR(0, 472, __pyx_L1_error)
  __Pyx_RefNannyFinishContext();
  return 0;
  __pyx_L1_error:;
  __Pyx_RefNannyFinishContext();
  return -1;
}

static int __Pyx_InitGlobals(void) {
  if (__Pyx_InitStrings(__pyx_string_tab) < 0) __PYX_ERR(0, 1, __pyx_L1_error);
  __pyx_float_0_00 = PyFloat_FromDouble(0.00); if (unlikely(!__pyx_float_0_00)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_int_0 = PyInt_FromLong(0); if (unlikely(!__pyx_int_0)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_int_1 = PyInt_FromLong(1); if (unlikely(!__pyx_int_1)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_int_5 = PyInt_FromLong(5); if (unlikely(!__pyx_int_5)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_int_neg_1 = PyInt_FromLong(-1); if (unlikely(!__pyx_int_neg_1)) __PYX_ERR(0, 1, __pyx_L1_error)
  return 0;
  __pyx_L1_error:;
  return -1;
}

static int __Pyx_modinit_global_init_code(void); /*proto*/
static int __Pyx_modinit_variable_export_code(void); /*proto*/
static int __Pyx_modinit_function_export_code(void); /*proto*/
static int __Pyx_modinit_type_init_code(void); /*proto*/
static int __Pyx_modinit_type_import_code(void); /*proto*/
static int __Pyx_modinit_variable_import_code(void); /*proto*/
static int __Pyx_modinit_function_import_code(void); /*proto*/

static int __Pyx_modinit_global_init_code(void) {
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__Pyx_modinit_global_init_code", 0);
  /*--- Global init code ---*/
  __Pyx_RefNannyFinishContext();
  return 0;
}

static int __Pyx_modinit_variable_export_code(void) {
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__Pyx_modinit_variable_export_code", 0);
  /*--- Variable export code ---*/
  __Pyx_RefNannyFinishContext();
  return 0;
}

static int __Pyx_modinit_function_export_code(void) {
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__Pyx_modinit_function_export_code", 0);
  /*--- Function export code ---*/
  __Pyx_RefNannyFinishContext();
  return 0;
}

static int __Pyx_modinit_type_init_code(void) {
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__Pyx_modinit_type_init_code", 0);
  /*--- Type init code ---*/
  __Pyx_RefNannyFinishContext();
  return 0;
}

static int __Pyx_modinit_type_import_code(void) {
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__Pyx_modinit_type_import_code", 0);
  /*--- Type import code ---*/
  __Pyx_RefNannyFinishContext();
  return 0;
}

static int __Pyx_modinit_variable_import_code(void) {
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__Pyx_modinit_variable_import_code", 0);
  /*--- Variable import code ---*/
  __Pyx_RefNannyFinishContext();
  return 0;
}

static int __Pyx_modinit_function_import_code(void) {
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__Pyx_modinit_function_import_code", 0);
  /*--- Function import code ---*/
  __Pyx_RefNannyFinishContext();
  return 0;
}


#if PY_MAJOR_VERSION < 3
#ifdef CYTHON_NO_PYINIT_EXPORT
#define __Pyx_PyMODINIT_FUNC void
#else
#define __Pyx_PyMODINIT_FUNC PyMODINIT_FUNC
#endif
#else
#ifdef CYTHON_NO_PYINIT_EXPORT
#define __Pyx_PyMODINIT_FUNC PyObject *
#else
#define __Pyx_PyMODINIT_FUNC PyMODINIT_FUNC
#endif
#endif
#ifndef CYTHON_SMALL_CODE
#if defined(__clang__)
    #define CYTHON_SMALL_CODE
#elif defined(__GNUC__) && (!(defined(__cplusplus)) || (__GNUC__ > 4 || (__GNUC__ == 4 && __GNUC_MINOR__ > 4)))
    #define CYTHON_SMALL_CODE __attribute__((cold))
#else
    #define CYTHON_SMALL_CODE
#endif
#endif


#if PY_MAJOR_VERSION < 3
__Pyx_PyMODINIT_FUNC init_smatch(void) CYTHON_SMALL_CODE; /*proto*/
__Pyx_PyMODINIT_FUNC init_smatch(void)
#else
__Pyx_PyMODINIT_FUNC PyInit__smatch(void) CYTHON_SMALL_CODE; /*proto*/
__Pyx_PyMODINIT_FUNC PyInit__smatch(void)
#if CYTHON_PEP489_MULTI_PHASE_INIT
{
  return PyModuleDef_Init(&__pyx_moduledef);
}
static int __Pyx_copy_spec_to_module(PyObject *spec, PyObject *moddict, const char* from_name, const char* to_name) {
    PyObject *value = PyObject_GetAttrString(spec, from_name);
    int result = 0;
    if (likely(value)) {
        result = PyDict_SetItemString(moddict, to_name, value);
        Py_DECREF(value);
    } else if (PyErr_ExceptionMatches(PyExc_AttributeError)) {
        PyErr_Clear();
    } else {
        result = -1;
    }
    return result;
}
static PyObject* __pyx_pymod_create(PyObject *spec, CYTHON_UNUSED PyModuleDef *def) {
    PyObject *module = NULL, *moddict, *modname;
    if (__pyx_m)
        return __Pyx_NewRef(__pyx_m);
    modname = PyObject_GetAttrString(spec, "name");
    if (unlikely(!modname)) goto bad;
    module = PyModule_NewObject(modname);
    Py_DECREF(modname);
    if (unlikely(!module)) goto bad;
    moddict = PyModule_GetDict(module);
    if (unlikely(!moddict)) goto bad;
    if (unlikely(__Pyx_copy_spec_to_module(spec, moddict, "loader", "__loader__") < 0)) goto bad;
    if (unlikely(__Pyx_copy_spec_to_module(spec, moddict, "origin", "__file__") < 0)) goto bad;
    if (unlikely(__Pyx_copy_spec_to_module(spec, moddict, "parent", "__package__") < 0)) goto bad;
    if (unlikely(__Pyx_copy_spec_to_module(spec, moddict, "submodule_search_locations", "__path__") < 0)) goto bad;
    return module;
bad:
    Py_XDECREF(module);
    return NULL;
}


static int __pyx_pymod_exec__smatch(PyObject *__pyx_pyinit_module)
#endif
#endif
{
  PyObject *__pyx_t_1 = NULL;
  PyObject *__pyx_t_2 = NULL;
  __Pyx_RefNannyDeclarations
  #if CYTHON_PEP489_MULTI_PHASE_INIT
  if (__pyx_m && __pyx_m == __pyx_pyinit_module) return 0;
  #elif PY_MAJOR_VERSION >= 3
  if (__pyx_m) return __Pyx_NewRef(__pyx_m);
  #endif
  #if CYTHON_REFNANNY
__Pyx_RefNanny = __Pyx_RefNannyImportAPI("refnanny");
if (!__Pyx_RefNanny) {
  PyErr_Clear();
  __Pyx_RefNanny = __Pyx_RefNannyImportAPI("Cython.Runtime.refnanny");
  if (!__Pyx_RefNanny)
      Py_FatalError("failed to import 'refnanny' module");
}
#endif
  __Pyx_RefNannySetupContext("__Pyx_PyMODINIT_FUNC PyInit__smatch(void)", 0);
  if (__Pyx_check_binary_version() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_empty_tuple = PyTuple_New(0); if (unlikely(!__pyx_empty_tuple)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_empty_bytes = PyBytes_FromStringAndSize("", 0); if (unlikely(!__pyx_empty_bytes)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_empty_unicode = PyUnicode_FromStringAndSize("", 0); if (unlikely(!__pyx_empty_unicode)) __PYX_ERR(0, 1, __pyx_L1_error)
  #ifdef __Pyx_CyFunction_USED
  if (__pyx_CyFunction_init() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  #endif
  #ifdef __Pyx_FusedFunction_USED
  if (__pyx_FusedFunction_init() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  #endif
  #ifdef __Pyx_Coroutine_USED
  if (__pyx_Coroutine_init() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  #endif
  #ifdef __Pyx_Generator_USED
  if (__pyx_Generator_init() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  #endif
  #ifdef __Pyx_AsyncGen_USED
  if (__pyx_AsyncGen_init() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  #endif
  #ifdef __Pyx_StopAsyncIteration_USED
  if (__pyx_StopAsyncIteration_init() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  #endif
  /*--- Library function declarations ---*/
  /*--- Threads initialization code ---*/
  #if defined(__PYX_FORCE_INIT_THREADS) && __PYX_FORCE_INIT_THREADS
  #ifdef WITH_THREAD /* Python build with threading support? */
  PyEval_InitThreads();
  #endif
  #endif
  /*--- Module creation code ---*/
  #if CYTHON_PEP489_MULTI_PHASE_INIT
  __pyx_m = __pyx_pyinit_module;
  Py_INCREF(__pyx_m);
  #else
  #if PY_MAJOR_VERSION < 3
  __pyx_m = Py_InitModule4("_smatch", __pyx_methods, 0, 0, PYTHON_API_VERSION); Py_XINCREF(__pyx_m);
  #else
  __pyx_m = PyModule_Create(&__pyx_moduledef);
  #endif
  if (unlikely(!__pyx_m)) __PYX_ERR(0, 1, __pyx_L1_error)
  #endif
  __pyx_d = PyModule_GetDict(__pyx_m); if (unlikely(!__pyx_d)) __PYX_ERR(0, 1, __pyx_L1_error)
  Py_INCREF(__pyx_d);
  __pyx_b = PyImport_AddModule(__Pyx_BUILTIN_MODULE_NAME); if (unlikely(!__pyx_b)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_cython_runtime = PyImport_AddModule((char *) "cython_runtime"); if (unlikely(!__pyx_cython_runtime)) __PYX_ERR(0, 1, __pyx_L1_error)
  #if CYTHON_COMPILING_IN_PYPY
  Py_INCREF(__pyx_b);
  #endif
  if (PyObject_SetAttrString(__pyx_m, "__builtins__", __pyx_b) < 0) __PYX_ERR(0, 1, __pyx_L1_error);
  /*--- Initialize various global constants etc. ---*/
  if (__Pyx_InitGlobals() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  #if PY_MAJOR_VERSION < 3 && (__PYX_DEFAULT_STRING_ENCODING_IS_ASCII || __PYX_DEFAULT_STRING_ENCODING_IS_DEFAULT)
  if (__Pyx_init_sys_getdefaultencoding_params() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  #endif
  if (__pyx_module_is_main__smatch) {
    if (PyObject_SetAttrString(__pyx_m, "__name__", __pyx_n_s_main) < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  }
  #if PY_MAJOR_VERSION >= 3
  {
    PyObject *modules = PyImport_GetModuleDict(); if (unlikely(!modules)) __PYX_ERR(0, 1, __pyx_L1_error)
    if (!PyDict_GetItemString(modules, "_smatch")) {
      if (unlikely(PyDict_SetItemString(modules, "_smatch", __pyx_m) < 0)) __PYX_ERR(0, 1, __pyx_L1_error)
    }
  }
  #endif
  /*--- Builtin init code ---*/
  if (__Pyx_InitCachedBuiltins() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  /*--- Constants init code ---*/
  if (__Pyx_InitCachedConstants() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  /*--- Global type/function init code ---*/
  (void)__Pyx_modinit_global_init_code();
  (void)__Pyx_modinit_variable_export_code();
  (void)__Pyx_modinit_function_export_code();
  (void)__Pyx_modinit_type_init_code();
  (void)__Pyx_modinit_type_import_code();
  (void)__Pyx_modinit_variable_import_code();
  (void)__Pyx_modinit_function_import_code();
  /*--- Execution code ---*/
  #if defined(__Pyx_Generator_USED) || defined(__Pyx_Coroutine_USED)
  if (__Pyx_patch_abc() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  #endif

  /* "_smatch.pyx":5
 * from libcpp.unordered_set cimport unordered_set
 * from libcpp.vector cimport vector
 * import sys             # <<<<<<<<<<<<<<
 * import random
 * 
 */
  __pyx_t_1 = __Pyx_Import(__pyx_n_s_sys, 0, -1); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 5, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_sys, __pyx_t_1) < 0) __PYX_ERR(0, 5, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_smatch.pyx":6
 * from libcpp.vector cimport vector
 * import sys
 * import random             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __pyx_t_1 = __Pyx_Import(__pyx_n_s_random, 0, -1); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 6, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_random, __pyx_t_1) < 0) __PYX_ERR(0, 6, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_smatch.pyx":10
 * 
 * # Error log location
 * ERROR_LOG = sys.stderr             # <<<<<<<<<<<<<<
 * 
 * # Debug log location
 */
  __pyx_t_1 = __Pyx_GetModuleGlobalName(__pyx_n_s_sys); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 10, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_2 = __Pyx_PyObject_GetAttrStr(__pyx_t_1, __pyx_n_s_stderr); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 10, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_ERROR_LOG, __pyx_t_2) < 0) __PYX_ERR(0, 10, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

  /* "_smatch.pyx":13
 * 
 * # Debug log location
 * DEBUG_LOG = sys.stderr             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_sys); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 13, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __pyx_t_1 = __Pyx_PyObject_GetAttrStr(__pyx_t_2, __pyx_n_s_stderr); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 13, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_DEBUG_LOG, __pyx_t_1) < 0) __PYX_ERR(0, 13, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_smatch.pyx":467
 * 
 * 
 * def clear_match_triple_dict():             # <<<<<<<<<<<<<<
 *     # dummy for api
 *     pass
 */
  __pyx_t_1 = PyCFunction_NewEx(&__pyx_mdef_7_smatch_3clear_match_triple_dict, NULL, __pyx_n_s_smatch); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 467, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_clear_match_triple_dict, __pyx_t_1) < 0) __PYX_ERR(0, 467, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_smatch.pyx":472
 * 
 * 
 * def compute_f(match_num, test_num, gold_num, verbose=False):             # <<<<<<<<<<<<<<
 *     """
 *     Compute the f-score based on the matching triple number,
 */
  __pyx_t_1 = PyCFunction_NewEx(&__pyx_mdef_7_smatch_5compute_f, NULL, __pyx_n_s_smatch); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 472, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_compute_f, __pyx_t_1) < 0) __PYX_ERR(0, 472, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_smatch.pyx":1
 * cimport cython             # <<<<<<<<<<<<<<
 * from libcpp.unordered_map cimport unordered_map
 * from libcpp.unordered_set cimport unordered_set
 */
  __pyx_t_1 = __Pyx_PyDict_NewPresized(0); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 1, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_test, __pyx_t_1) < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "map.to_py":201
 * 
 * @cname("__pyx_convert_unordered_map_to_py_int____std_3a__3a_unordered_map_3c_int_2c_int_3e___")
 * cdef object __pyx_convert_unordered_map_to_py_int____std_3a__3a_unordered_map_3c_int_2c_int_3e___(const map[X,Y]& s):             # <<<<<<<<<<<<<<
 *     o = {}
 *     cdef const map[X,Y].value_type *key_value
 */

  /*--- Wrapped vars code ---*/

  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_2);
  if (__pyx_m) {
    if (__pyx_d) {
      __Pyx_AddTraceback("init _smatch", 0, __pyx_lineno, __pyx_filename);
    }
    Py_DECREF(__pyx_m); __pyx_m = 0;
  } else if (!PyErr_Occurred()) {
    PyErr_SetString(PyExc_ImportError, "init _smatch");
  }
  __pyx_L0:;
  __Pyx_RefNannyFinishContext();
  #if CYTHON_PEP489_MULTI_PHASE_INIT
  return (__pyx_m != NULL) ? 0 : -1;
  #elif PY_MAJOR_VERSION >= 3
  return __pyx_m;
  #else
  return;
  #endif
}

/* --- Runtime support code --- */
/* Refnanny */
#if CYTHON_REFNANNY
static __Pyx_RefNannyAPIStruct *__Pyx_RefNannyImportAPI(const char *modname) {
    PyObject *m = NULL, *p = NULL;
    void *r = NULL;
    m = PyImport_ImportModule((char *)modname);
    if (!m) goto end;
    p = PyObject_GetAttrString(m, (char *)"RefNannyAPI");
    if (!p) goto end;
    r = PyLong_AsVoidPtr(p);
end:
    Py_XDECREF(p);
    Py_XDECREF(m);
    return (__Pyx_RefNannyAPIStruct *)r;
}
#endif

/* PyObjectGetAttrStr */
#if CYTHON_USE_TYPE_SLOTS
static CYTHON_INLINE PyObject* __Pyx_PyObject_GetAttrStr(PyObject* obj, PyObject* attr_name) {
    PyTypeObject* tp = Py_TYPE(obj);
    if (likely(tp->tp_getattro))
        return tp->tp_getattro(obj, attr_name);
#if PY_MAJOR_VERSION < 3
    if (likely(tp->tp_getattr))
        return tp->tp_getattr(obj, PyString_AS_STRING(attr_name));
#endif
    return PyObject_GetAttr(obj, attr_name);
}
#endif

/* GetBuiltinName */
static PyObject *__Pyx_GetBuiltinName(PyObject *name) {
    PyObject* result = __Pyx_PyObject_GetAttrStr(__pyx_b, name);
    if (unlikely(!result)) {
        PyErr_Format(PyExc_NameError,
#if PY_MAJOR_VERSION >= 3
            "name '%U' is not defined", name);
#else
            "name '%.200s' is not defined", PyString_AS_STRING(name));
#endif
    }
    return result;
}

/* GetModuleGlobalName */
static CYTHON_INLINE PyObject *__Pyx_GetModuleGlobalName(PyObject *name) {
    PyObject *result;
#if !CYTHON_AVOID_BORROWED_REFS
#if CYTHON_COMPILING_IN_CPYTHON && PY_VERSION_HEX >= 0x030500A1
    result = _PyDict_GetItem_KnownHash(__pyx_d, name, ((PyASCIIObject *) name)->hash);
    if (likely(result)) {
        Py_INCREF(result);
    } else if (unlikely(PyErr_Occurred())) {
        result = NULL;
    } else {
#else
    result = PyDict_GetItem(__pyx_d, name);
    if (likely(result)) {
        Py_INCREF(result);
    } else {
#endif
#else
    result = PyObject_GetItem(__pyx_d, name);
    if (!result) {
        PyErr_Clear();
#endif
        result = __Pyx_GetBuiltinName(name);
    }
    return result;
}

/* PyCFunctionFastCall */
    #if CYTHON_FAST_PYCCALL
static CYTHON_INLINE PyObject * __Pyx_PyCFunction_FastCall(PyObject *func_obj, PyObject **args, Py_ssize_t nargs) {
    PyCFunctionObject *func = (PyCFunctionObject*)func_obj;
    PyCFunction meth = PyCFunction_GET_FUNCTION(func);
    PyObject *self = PyCFunction_GET_SELF(func);
    int flags = PyCFunction_GET_FLAGS(func);
    assert(PyCFunction_Check(func));
    assert(METH_FASTCALL == (flags & ~(METH_CLASS | METH_STATIC | METH_COEXIST | METH_KEYWORDS)));
    assert(nargs >= 0);
    assert(nargs == 0 || args != NULL);
    /* _PyCFunction_FastCallDict() must not be called with an exception set,
       because it may clear it (directly or indirectly) and so the
       caller loses its exception */
    assert(!PyErr_Occurred());
    if ((PY_VERSION_HEX < 0x030700A0) || unlikely(flags & METH_KEYWORDS)) {
        return (*((__Pyx_PyCFunctionFastWithKeywords)meth)) (self, args, nargs, NULL);
    } else {
        return (*((__Pyx_PyCFunctionFast)meth)) (self, args, nargs);
    }
}
#endif

/* PyFunctionFastCall */
    #if CYTHON_FAST_PYCALL
#include "frameobject.h"
static PyObject* __Pyx_PyFunction_FastCallNoKw(PyCodeObject *co, PyObject **args, Py_ssize_t na,
                                               PyObject *globals) {
    PyFrameObject *f;
    PyThreadState *tstate = __Pyx_PyThreadState_Current;
    PyObject **fastlocals;
    Py_ssize_t i;
    PyObject *result;
    assert(globals != NULL);
    /* XXX Perhaps we should create a specialized
       PyFrame_New() that doesn't take locals, but does
       take builtins without sanity checking them.
       */
    assert(tstate != NULL);
    f = PyFrame_New(tstate, co, globals, NULL);
    if (f == NULL) {
        return NULL;
    }
    fastlocals = f->f_localsplus;
    for (i = 0; i < na; i++) {
        Py_INCREF(*args);
        fastlocals[i] = *args++;
    }
    result = PyEval_EvalFrameEx(f,0);
    ++tstate->recursion_depth;
    Py_DECREF(f);
    --tstate->recursion_depth;
    return result;
}
#if 1 || PY_VERSION_HEX < 0x030600B1
static PyObject *__Pyx_PyFunction_FastCallDict(PyObject *func, PyObject **args, int nargs, PyObject *kwargs) {
    PyCodeObject *co = (PyCodeObject *)PyFunction_GET_CODE(func);
    PyObject *globals = PyFunction_GET_GLOBALS(func);
    PyObject *argdefs = PyFunction_GET_DEFAULTS(func);
    PyObject *closure;
#if PY_MAJOR_VERSION >= 3
    PyObject *kwdefs;
#endif
    PyObject *kwtuple, **k;
    PyObject **d;
    Py_ssize_t nd;
    Py_ssize_t nk;
    PyObject *result;
    assert(kwargs == NULL || PyDict_Check(kwargs));
    nk = kwargs ? PyDict_Size(kwargs) : 0;
    if (Py_EnterRecursiveCall((char*)" while calling a Python object")) {
        return NULL;
    }
    if (
#if PY_MAJOR_VERSION >= 3
            co->co_kwonlyargcount == 0 &&
#endif
            likely(kwargs == NULL || nk == 0) &&
            co->co_flags == (CO_OPTIMIZED | CO_NEWLOCALS | CO_NOFREE)) {
        if (argdefs == NULL && co->co_argcount == nargs) {
            result = __Pyx_PyFunction_FastCallNoKw(co, args, nargs, globals);
            goto done;
        }
        else if (nargs == 0 && argdefs != NULL
                 && co->co_argcount == Py_SIZE(argdefs)) {
            /* function called with no arguments, but all parameters have
               a default value: use default values as arguments .*/
            args = &PyTuple_GET_ITEM(argdefs, 0);
            result =__Pyx_PyFunction_FastCallNoKw(co, args, Py_SIZE(argdefs), globals);
            goto done;
        }
    }
    if (kwargs != NULL) {
        Py_ssize_t pos, i;
        kwtuple = PyTuple_New(2 * nk);
        if (kwtuple == NULL) {
            result = NULL;
            goto done;
        }
        k = &PyTuple_GET_ITEM(kwtuple, 0);
        pos = i = 0;
        while (PyDict_Next(kwargs, &pos, &k[i], &k[i+1])) {
            Py_INCREF(k[i]);
            Py_INCREF(k[i+1]);
            i += 2;
        }
        nk = i / 2;
    }
    else {
        kwtuple = NULL;
        k = NULL;
    }
    closure = PyFunction_GET_CLOSURE(func);
#if PY_MAJOR_VERSION >= 3
    kwdefs = PyFunction_GET_KW_DEFAULTS(func);
#endif
    if (argdefs != NULL) {
        d = &PyTuple_GET_ITEM(argdefs, 0);
        nd = Py_SIZE(argdefs);
    }
    else {
        d = NULL;
        nd = 0;
    }
#if PY_MAJOR_VERSION >= 3
    result = PyEval_EvalCodeEx((PyObject*)co, globals, (PyObject *)NULL,
                               args, nargs,
                               k, (int)nk,
                               d, (int)nd, kwdefs, closure);
#else
    result = PyEval_EvalCodeEx(co, globals, (PyObject *)NULL,
                               args, nargs,
                               k, (int)nk,
                               d, (int)nd, closure);
#endif
    Py_XDECREF(kwtuple);
done:
    Py_LeaveRecursiveCall();
    return result;
}
#endif
#endif

/* PyObjectCall */
    #if CYTHON_COMPILING_IN_CPYTHON
static CYTHON_INLINE PyObject* __Pyx_PyObject_Call(PyObject *func, PyObject *arg, PyObject *kw) {
    PyObject *result;
    ternaryfunc call = func->ob_type->tp_call;
    if (unlikely(!call))
        return PyObject_Call(func, arg, kw);
    if (unlikely(Py_EnterRecursiveCall((char*)" while calling a Python object")))
        return NULL;
    result = (*call)(func, arg, kw);
    Py_LeaveRecursiveCall();
    if (unlikely(!result) && unlikely(!PyErr_Occurred())) {
        PyErr_SetString(
            PyExc_SystemError,
            "NULL result without error in PyObject_Call");
    }
    return result;
}
#endif

/* PyObjectCallMethO */
    #if CYTHON_COMPILING_IN_CPYTHON
static CYTHON_INLINE PyObject* __Pyx_PyObject_CallMethO(PyObject *func, PyObject *arg) {
    PyObject *self, *result;
    PyCFunction cfunc;
    cfunc = PyCFunction_GET_FUNCTION(func);
    self = PyCFunction_GET_SELF(func);
    if (unlikely(Py_EnterRecursiveCall((char*)" while calling a Python object")))
        return NULL;
    result = cfunc(self, arg);
    Py_LeaveRecursiveCall();
    if (unlikely(!result) && unlikely(!PyErr_Occurred())) {
        PyErr_SetString(
            PyExc_SystemError,
            "NULL result without error in PyObject_Call");
    }
    return result;
}
#endif

/* PyObjectCallOneArg */
    #if CYTHON_COMPILING_IN_CPYTHON
static PyObject* __Pyx__PyObject_CallOneArg(PyObject *func, PyObject *arg) {
    PyObject *result;
    PyObject *args = PyTuple_New(1);
    if (unlikely(!args)) return NULL;
    Py_INCREF(arg);
    PyTuple_SET_ITEM(args, 0, arg);
    result = __Pyx_PyObject_Call(func, args, NULL);
    Py_DECREF(args);
    return result;
}
static CYTHON_INLINE PyObject* __Pyx_PyObject_CallOneArg(PyObject *func, PyObject *arg) {
#if CYTHON_FAST_PYCALL
    if (PyFunction_Check(func)) {
        return __Pyx_PyFunction_FastCall(func, &arg, 1);
    }
#endif
    if (likely(PyCFunction_Check(func))) {
        if (likely(PyCFunction_GET_FLAGS(func) & METH_O)) {
            return __Pyx_PyObject_CallMethO(func, arg);
#if CYTHON_FAST_PYCCALL
        } else if (PyCFunction_GET_FLAGS(func) & METH_FASTCALL) {
            return __Pyx_PyCFunction_FastCall(func, &arg, 1);
#endif
        }
    }
    return __Pyx__PyObject_CallOneArg(func, arg);
}
#else
static CYTHON_INLINE PyObject* __Pyx_PyObject_CallOneArg(PyObject *func, PyObject *arg) {
    PyObject *result;
    PyObject *args = PyTuple_Pack(1, arg);
    if (unlikely(!args)) return NULL;
    result = __Pyx_PyObject_Call(func, args, NULL);
    Py_DECREF(args);
    return result;
}
#endif

/* PyObjectCallNoArg */
    #if CYTHON_COMPILING_IN_CPYTHON
static CYTHON_INLINE PyObject* __Pyx_PyObject_CallNoArg(PyObject *func) {
#if CYTHON_FAST_PYCALL
    if (PyFunction_Check(func)) {
        return __Pyx_PyFunction_FastCall(func, NULL, 0);
    }
#endif
#ifdef __Pyx_CyFunction_USED
    if (likely(PyCFunction_Check(func) || __Pyx_TypeCheck(func, __pyx_CyFunctionType))) {
#else
    if (likely(PyCFunction_Check(func))) {
#endif
        if (likely(PyCFunction_GET_FLAGS(func) & METH_NOARGS)) {
            return __Pyx_PyObject_CallMethO(func, NULL);
        }
    }
    return __Pyx_PyObject_Call(func, __pyx_empty_tuple, NULL);
}
#endif

/* GetItemInt */
      static PyObject *__Pyx_GetItemInt_Generic(PyObject *o, PyObject* j) {
    PyObject *r;
    if (!j) return NULL;
    r = PyObject_GetItem(o, j);
    Py_DECREF(j);
    return r;
}
static CYTHON_INLINE PyObject *__Pyx_GetItemInt_List_Fast(PyObject *o, Py_ssize_t i,
                                                              CYTHON_NCP_UNUSED int wraparound,
                                                              CYTHON_NCP_UNUSED int boundscheck) {
#if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
    Py_ssize_t wrapped_i = i;
    if (wraparound & unlikely(i < 0)) {
        wrapped_i += PyList_GET_SIZE(o);
    }
    if ((!boundscheck) || likely((0 <= wrapped_i) & (wrapped_i < PyList_GET_SIZE(o)))) {
        PyObject *r = PyList_GET_ITEM(o, wrapped_i);
        Py_INCREF(r);
        return r;
    }
    return __Pyx_GetItemInt_Generic(o, PyInt_FromSsize_t(i));
#else
    return PySequence_GetItem(o, i);
#endif
}
static CYTHON_INLINE PyObject *__Pyx_GetItemInt_Tuple_Fast(PyObject *o, Py_ssize_t i,
                                                              CYTHON_NCP_UNUSED int wraparound,
                                                              CYTHON_NCP_UNUSED int boundscheck) {
#if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
    Py_ssize_t wrapped_i = i;
    if (wraparound & unlikely(i < 0)) {
        wrapped_i += PyTuple_GET_SIZE(o);
    }
    if ((!boundscheck) || likely((0 <= wrapped_i) & (wrapped_i < PyTuple_GET_SIZE(o)))) {
        PyObject *r = PyTuple_GET_ITEM(o, wrapped_i);
        Py_INCREF(r);
        return r;
    }
    return __Pyx_GetItemInt_Generic(o, PyInt_FromSsize_t(i));
#else
    return PySequence_GetItem(o, i);
#endif
}
static CYTHON_INLINE PyObject *__Pyx_GetItemInt_Fast(PyObject *o, Py_ssize_t i, int is_list,
                                                     CYTHON_NCP_UNUSED int wraparound,
                                                     CYTHON_NCP_UNUSED int boundscheck) {
#if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS && CYTHON_USE_TYPE_SLOTS
    if (is_list || PyList_CheckExact(o)) {
        Py_ssize_t n = ((!wraparound) | likely(i >= 0)) ? i : i + PyList_GET_SIZE(o);
        if ((!boundscheck) || (likely((n >= 0) & (n < PyList_GET_SIZE(o))))) {
            PyObject *r = PyList_GET_ITEM(o, n);
            Py_INCREF(r);
            return r;
        }
    }
    else if (PyTuple_CheckExact(o)) {
        Py_ssize_t n = ((!wraparound) | likely(i >= 0)) ? i : i + PyTuple_GET_SIZE(o);
        if ((!boundscheck) || likely((n >= 0) & (n < PyTuple_GET_SIZE(o)))) {
            PyObject *r = PyTuple_GET_ITEM(o, n);
            Py_INCREF(r);
            return r;
        }
    } else {
        PySequenceMethods *m = Py_TYPE(o)->tp_as_sequence;
        if (likely(m && m->sq_item)) {
            if (wraparound && unlikely(i < 0) && likely(m->sq_length)) {
                Py_ssize_t l = m->sq_length(o);
                if (likely(l >= 0)) {
                    i += l;
                } else {
                    if (!PyErr_ExceptionMatches(PyExc_OverflowError))
                        return NULL;
                    PyErr_Clear();
                }
            }
            return m->sq_item(o, i);
        }
    }
#else
    if (is_list || PySequence_Check(o)) {
        return PySequence_GetItem(o, i);
    }
#endif
    return __Pyx_GetItemInt_Generic(o, PyInt_FromSsize_t(i));
}

/* PyErrFetchRestore */
      #if CYTHON_FAST_THREAD_STATE
static CYTHON_INLINE void __Pyx_ErrRestoreInState(PyThreadState *tstate, PyObject *type, PyObject *value, PyObject *tb) {
    PyObject *tmp_type, *tmp_value, *tmp_tb;
    tmp_type = tstate->curexc_type;
    tmp_value = tstate->curexc_value;
    tmp_tb = tstate->curexc_traceback;
    tstate->curexc_type = type;
    tstate->curexc_value = value;
    tstate->curexc_traceback = tb;
    Py_XDECREF(tmp_type);
    Py_XDECREF(tmp_value);
    Py_XDECREF(tmp_tb);
}
static CYTHON_INLINE void __Pyx_ErrFetchInState(PyThreadState *tstate, PyObject **type, PyObject **value, PyObject **tb) {
    *type = tstate->curexc_type;
    *value = tstate->curexc_value;
    *tb = tstate->curexc_traceback;
    tstate->curexc_type = 0;
    tstate->curexc_value = 0;
    tstate->curexc_traceback = 0;
}
#endif

/* WriteUnraisableException */
      static void __Pyx_WriteUnraisable(const char *name, CYTHON_UNUSED int clineno,
                                  CYTHON_UNUSED int lineno, CYTHON_UNUSED const char *filename,
                                  int full_traceback, CYTHON_UNUSED int nogil) {
    PyObject *old_exc, *old_val, *old_tb;
    PyObject *ctx;
    __Pyx_PyThreadState_declare
#ifdef WITH_THREAD
    PyGILState_STATE state;
    if (nogil)
        state = PyGILState_Ensure();
#ifdef _MSC_VER
    else state = (PyGILState_STATE)-1;
#endif
#endif
    __Pyx_PyThreadState_assign
    __Pyx_ErrFetch(&old_exc, &old_val, &old_tb);
    if (full_traceback) {
        Py_XINCREF(old_exc);
        Py_XINCREF(old_val);
        Py_XINCREF(old_tb);
        __Pyx_ErrRestore(old_exc, old_val, old_tb);
        PyErr_PrintEx(1);
    }
    #if PY_MAJOR_VERSION < 3
    ctx = PyString_FromString(name);
    #else
    ctx = PyUnicode_FromString(name);
    #endif
    __Pyx_ErrRestore(old_exc, old_val, old_tb);
    if (!ctx) {
        PyErr_WriteUnraisable(Py_None);
    } else {
        PyErr_WriteUnraisable(ctx);
        Py_DECREF(ctx);
    }
#ifdef WITH_THREAD
    if (nogil)
        PyGILState_Release(state);
#endif
}

/* SliceObject */
      static CYTHON_INLINE PyObject* __Pyx_PyObject_GetSlice(PyObject* obj,
        Py_ssize_t cstart, Py_ssize_t cstop,
        PyObject** _py_start, PyObject** _py_stop, PyObject** _py_slice,
        int has_cstart, int has_cstop, CYTHON_UNUSED int wraparound) {
#if CYTHON_USE_TYPE_SLOTS
    PyMappingMethods* mp;
#if PY_MAJOR_VERSION < 3
    PySequenceMethods* ms = Py_TYPE(obj)->tp_as_sequence;
    if (likely(ms && ms->sq_slice)) {
        if (!has_cstart) {
            if (_py_start && (*_py_start != Py_None)) {
                cstart = __Pyx_PyIndex_AsSsize_t(*_py_start);
                if ((cstart == (Py_ssize_t)-1) && PyErr_Occurred()) goto bad;
            } else
                cstart = 0;
        }
        if (!has_cstop) {
            if (_py_stop && (*_py_stop != Py_None)) {
                cstop = __Pyx_PyIndex_AsSsize_t(*_py_stop);
                if ((cstop == (Py_ssize_t)-1) && PyErr_Occurred()) goto bad;
            } else
                cstop = PY_SSIZE_T_MAX;
        }
        if (wraparound && unlikely((cstart < 0) | (cstop < 0)) && likely(ms->sq_length)) {
            Py_ssize_t l = ms->sq_length(obj);
            if (likely(l >= 0)) {
                if (cstop < 0) {
                    cstop += l;
                    if (cstop < 0) cstop = 0;
                }
                if (cstart < 0) {
                    cstart += l;
                    if (cstart < 0) cstart = 0;
                }
            } else {
                if (!PyErr_ExceptionMatches(PyExc_OverflowError))
                    goto bad;
                PyErr_Clear();
            }
        }
        return ms->sq_slice(obj, cstart, cstop);
    }
#endif
    mp = Py_TYPE(obj)->tp_as_mapping;
    if (likely(mp && mp->mp_subscript))
#endif
    {
        PyObject* result;
        PyObject *py_slice, *py_start, *py_stop;
        if (_py_slice) {
            py_slice = *_py_slice;
        } else {
            PyObject* owned_start = NULL;
            PyObject* owned_stop = NULL;
            if (_py_start) {
                py_start = *_py_start;
            } else {
                if (has_cstart) {
                    owned_start = py_start = PyInt_FromSsize_t(cstart);
                    if (unlikely(!py_start)) goto bad;
                } else
                    py_start = Py_None;
            }
            if (_py_stop) {
                py_stop = *_py_stop;
            } else {
                if (has_cstop) {
                    owned_stop = py_stop = PyInt_FromSsize_t(cstop);
                    if (unlikely(!py_stop)) {
                        Py_XDECREF(owned_start);
                        goto bad;
                    }
                } else
                    py_stop = Py_None;
            }
            py_slice = PySlice_New(py_start, py_stop, Py_None);
            Py_XDECREF(owned_start);
            Py_XDECREF(owned_stop);
            if (unlikely(!py_slice)) goto bad;
        }
#if CYTHON_USE_TYPE_SLOTS
        result = mp->mp_subscript(obj, py_slice);
#else
        result = PyObject_GetItem(obj, py_slice);
#endif
        if (!_py_slice) {
            Py_DECREF(py_slice);
        }
        return result;
    }
    PyErr_Format(PyExc_TypeError,
        "'%.200s' object is unsliceable", Py_TYPE(obj)->tp_name);
bad:
    return NULL;
}

/* PyIntBinop */
      #if !CYTHON_COMPILING_IN_PYPY
static PyObject* __Pyx_PyInt_AddObjC(PyObject *op1, PyObject *op2, CYTHON_UNUSED long intval, CYTHON_UNUSED int inplace) {
    #if PY_MAJOR_VERSION < 3
    if (likely(PyInt_CheckExact(op1))) {
        const long b = intval;
        long x;
        long a = PyInt_AS_LONG(op1);
            x = (long)((unsigned long)a + b);
            if (likely((x^a) >= 0 || (x^b) >= 0))
                return PyInt_FromLong(x);
            return PyLong_Type.tp_as_number->nb_add(op1, op2);
    }
    #endif
    #if CYTHON_USE_PYLONG_INTERNALS
    if (likely(PyLong_CheckExact(op1))) {
        const long b = intval;
        long a, x;
#ifdef HAVE_LONG_LONG
        const PY_LONG_LONG llb = intval;
        PY_LONG_LONG lla, llx;
#endif
        const digit* digits = ((PyLongObject*)op1)->ob_digit;
        const Py_ssize_t size = Py_SIZE(op1);
        if (likely(__Pyx_sst_abs(size) <= 1)) {
            a = likely(size) ? digits[0] : 0;
            if (size == -1) a = -a;
        } else {
            switch (size) {
                case -2:
                    if (8 * sizeof(long) - 1 > 2 * PyLong_SHIFT) {
                        a = -(long) (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
#ifdef HAVE_LONG_LONG
                    } else if (8 * sizeof(PY_LONG_LONG) - 1 > 2 * PyLong_SHIFT) {
                        lla = -(PY_LONG_LONG) (((((unsigned PY_LONG_LONG)digits[1]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[0]));
                        goto long_long;
#endif
                    }
                    CYTHON_FALLTHROUGH;
                case 2:
                    if (8 * sizeof(long) - 1 > 2 * PyLong_SHIFT) {
                        a = (long) (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
#ifdef HAVE_LONG_LONG
                    } else if (8 * sizeof(PY_LONG_LONG) - 1 > 2 * PyLong_SHIFT) {
                        lla = (PY_LONG_LONG) (((((unsigned PY_LONG_LONG)digits[1]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[0]));
                        goto long_long;
#endif
                    }
                    CYTHON_FALLTHROUGH;
                case -3:
                    if (8 * sizeof(long) - 1 > 3 * PyLong_SHIFT) {
                        a = -(long) (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
#ifdef HAVE_LONG_LONG
                    } else if (8 * sizeof(PY_LONG_LONG) - 1 > 3 * PyLong_SHIFT) {
                        lla = -(PY_LONG_LONG) (((((((unsigned PY_LONG_LONG)digits[2]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[1]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[0]));
                        goto long_long;
#endif
                    }
                    CYTHON_FALLTHROUGH;
                case 3:
                    if (8 * sizeof(long) - 1 > 3 * PyLong_SHIFT) {
                        a = (long) (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
#ifdef HAVE_LONG_LONG
                    } else if (8 * sizeof(PY_LONG_LONG) - 1 > 3 * PyLong_SHIFT) {
                        lla = (PY_LONG_LONG) (((((((unsigned PY_LONG_LONG)digits[2]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[1]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[0]));
                        goto long_long;
#endif
                    }
                    CYTHON_FALLTHROUGH;
                case -4:
                    if (8 * sizeof(long) - 1 > 4 * PyLong_SHIFT) {
                        a = -(long) (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
#ifdef HAVE_LONG_LONG
                    } else if (8 * sizeof(PY_LONG_LONG) - 1 > 4 * PyLong_SHIFT) {
                        lla = -(PY_LONG_LONG) (((((((((unsigned PY_LONG_LONG)digits[3]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[2]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[1]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[0]));
                        goto long_long;
#endif
                    }
                    CYTHON_FALLTHROUGH;
                case 4:
                    if (8 * sizeof(long) - 1 > 4 * PyLong_SHIFT) {
                        a = (long) (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
#ifdef HAVE_LONG_LONG
                    } else if (8 * sizeof(PY_LONG_LONG) - 1 > 4 * PyLong_SHIFT) {
                        lla = (PY_LONG_LONG) (((((((((unsigned PY_LONG_LONG)digits[3]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[2]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[1]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[0]));
                        goto long_long;
#endif
                    }
                    CYTHON_FALLTHROUGH;
                default: return PyLong_Type.tp_as_number->nb_add(op1, op2);
            }
        }
                x = a + b;
            return PyLong_FromLong(x);
#ifdef HAVE_LONG_LONG
        long_long:
                llx = lla + llb;
            return PyLong_FromLongLong(llx);
#endif
        
        
    }
    #endif
    if (PyFloat_CheckExact(op1)) {
        const long b = intval;
        double a = PyFloat_AS_DOUBLE(op1);
            double result;
            PyFPE_START_PROTECT("add", return NULL)
            result = ((double)a) + (double)b;
            PyFPE_END_PROTECT(result)
            return PyFloat_FromDouble(result);
    }
    return (inplace ? PyNumber_InPlaceAdd : PyNumber_Add)(op1, op2);
}
#endif

/* PyIntBinop */
      #if !CYTHON_COMPILING_IN_PYPY
static PyObject* __Pyx_PyInt_EqObjC(PyObject *op1, PyObject *op2, CYTHON_UNUSED long intval, CYTHON_UNUSED int inplace) {
    if (op1 == op2) {
        Py_RETURN_TRUE;
    }
    #if PY_MAJOR_VERSION < 3
    if (likely(PyInt_CheckExact(op1))) {
        const long b = intval;
        long a = PyInt_AS_LONG(op1);
        if (a == b) {
            Py_RETURN_TRUE;
        } else {
            Py_RETURN_FALSE;
        }
    }
    #endif
    #if CYTHON_USE_PYLONG_INTERNALS
    if (likely(PyLong_CheckExact(op1))) {
        const long b = intval;
        long a;
        const digit* digits = ((PyLongObject*)op1)->ob_digit;
        const Py_ssize_t size = Py_SIZE(op1);
        if (likely(__Pyx_sst_abs(size) <= 1)) {
            a = likely(size) ? digits[0] : 0;
            if (size == -1) a = -a;
        } else {
            switch (size) {
                case -2:
                    if (8 * sizeof(long) - 1 > 2 * PyLong_SHIFT) {
                        a = -(long) (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
                    }
                    CYTHON_FALLTHROUGH;
                case 2:
                    if (8 * sizeof(long) - 1 > 2 * PyLong_SHIFT) {
                        a = (long) (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
                    }
                    CYTHON_FALLTHROUGH;
                case -3:
                    if (8 * sizeof(long) - 1 > 3 * PyLong_SHIFT) {
                        a = -(long) (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
                    }
                    CYTHON_FALLTHROUGH;
                case 3:
                    if (8 * sizeof(long) - 1 > 3 * PyLong_SHIFT) {
                        a = (long) (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
                    }
                    CYTHON_FALLTHROUGH;
                case -4:
                    if (8 * sizeof(long) - 1 > 4 * PyLong_SHIFT) {
                        a = -(long) (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
                    }
                    CYTHON_FALLTHROUGH;
                case 4:
                    if (8 * sizeof(long) - 1 > 4 * PyLong_SHIFT) {
                        a = (long) (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
                    }
                    CYTHON_FALLTHROUGH;
                #if PyLong_SHIFT < 30 && PyLong_SHIFT != 15
                default: return PyLong_Type.tp_richcompare(op1, op2, Py_EQ);
                #else
                default: Py_RETURN_FALSE;
                #endif
            }
        }
            if (a == b) {
                Py_RETURN_TRUE;
            } else {
                Py_RETURN_FALSE;
            }
    }
    #endif
    if (PyFloat_CheckExact(op1)) {
        const long b = intval;
        double a = PyFloat_AS_DOUBLE(op1);
            if ((double)a == (double)b) {
                Py_RETURN_TRUE;
            } else {
                Py_RETURN_FALSE;
            }
    }
    return PyObject_RichCompare(op1, op2, Py_EQ);
}
#endif

/* pyfrozenset_new */
      static CYTHON_INLINE PyObject* __Pyx_PyFrozenSet_New(PyObject* it) {
    if (it) {
        PyObject* result;
#if CYTHON_COMPILING_IN_PYPY
        PyObject* args;
        args = PyTuple_Pack(1, it);
        if (unlikely(!args))
            return NULL;
        result = PyObject_Call((PyObject*)&PyFrozenSet_Type, args, NULL);
        Py_DECREF(args);
        return result;
#else
        if (PyFrozenSet_CheckExact(it)) {
            Py_INCREF(it);
            return it;
        }
        result = PyFrozenSet_New(it);
        if (unlikely(!result))
            return NULL;
        if (likely(PySet_GET_SIZE(result)))
            return result;
        Py_DECREF(result);
#endif
    }
#if CYTHON_USE_TYPE_SLOTS
    return PyFrozenSet_Type.tp_new(&PyFrozenSet_Type, __pyx_empty_tuple, NULL);
#else
    return PyObject_Call((PyObject*)&PyFrozenSet_Type, __pyx_empty_tuple, NULL);
#endif
}

/* PySetContains */
      static int __Pyx_PySet_ContainsUnhashable(PyObject *set, PyObject *key) {
    int result = -1;
    if (PySet_Check(key) && PyErr_ExceptionMatches(PyExc_TypeError)) {
        PyObject *tmpkey;
        PyErr_Clear();
        tmpkey = __Pyx_PyFrozenSet_New(key);
        if (tmpkey != NULL) {
            result = PySet_Contains(set, tmpkey);
            Py_DECREF(tmpkey);
        }
    }
    return result;
}
static CYTHON_INLINE int __Pyx_PySet_ContainsTF(PyObject* key, PyObject* set, int eq) {
    int result = PySet_Contains(set, key);
    if (unlikely(result < 0)) {
        result = __Pyx_PySet_ContainsUnhashable(set, key);
    }
    return unlikely(result < 0) ? result : (result == (eq == Py_EQ));
}

/* py_set_discard_unhashable */
      static int __Pyx_PySet_DiscardUnhashable(PyObject *set, PyObject *key) {
    PyObject *tmpkey;
    int rv;
    if (likely(!PySet_Check(key) || !PyErr_ExceptionMatches(PyExc_TypeError)))
        return -1;
    PyErr_Clear();
    tmpkey = __Pyx_PyFrozenSet_New(key);
    if (tmpkey == NULL)
        return -1;
    rv = PySet_Discard(set, tmpkey);
    Py_DECREF(tmpkey);
    return rv;
}

/* py_set_remove */
      static int __Pyx_PySet_RemoveNotFound(PyObject *set, PyObject *key, int found) {
    if (unlikely(found < 0)) {
        found = __Pyx_PySet_DiscardUnhashable(set, key);
    }
    if (likely(found == 0)) {
        PyObject *tup;
        tup = PyTuple_Pack(1, key);
        if (!tup)
            return -1;
        PyErr_SetObject(PyExc_KeyError, tup);
        Py_DECREF(tup);
        return -1;
    }
    return found;
}
static CYTHON_INLINE int __Pyx_PySet_Remove(PyObject *set, PyObject *key) {
    int found = PySet_Discard(set, key);
    if (unlikely(found != 1)) {
        return __Pyx_PySet_RemoveNotFound(set, key, found);
    }
    return 0;
}

/* IterFinish */
      static CYTHON_INLINE int __Pyx_IterFinish(void) {
#if CYTHON_FAST_THREAD_STATE
    PyThreadState *tstate = __Pyx_PyThreadState_Current;
    PyObject* exc_type = tstate->curexc_type;
    if (unlikely(exc_type)) {
        if (likely(__Pyx_PyErr_GivenExceptionMatches(exc_type, PyExc_StopIteration))) {
            PyObject *exc_value, *exc_tb;
            exc_value = tstate->curexc_value;
            exc_tb = tstate->curexc_traceback;
            tstate->curexc_type = 0;
            tstate->curexc_value = 0;
            tstate->curexc_traceback = 0;
            Py_DECREF(exc_type);
            Py_XDECREF(exc_value);
            Py_XDECREF(exc_tb);
            return 0;
        } else {
            return -1;
        }
    }
    return 0;
#else
    if (unlikely(PyErr_Occurred())) {
        if (likely(PyErr_ExceptionMatches(PyExc_StopIteration))) {
            PyErr_Clear();
            return 0;
        } else {
            return -1;
        }
    }
    return 0;
#endif
}

/* set_iter */
      static CYTHON_INLINE PyObject* __Pyx_set_iterator(PyObject* iterable, int is_set,
                                                  Py_ssize_t* p_orig_length, int* p_source_is_set) {
#if CYTHON_COMPILING_IN_CPYTHON
    is_set = is_set || likely(PySet_CheckExact(iterable) || PyFrozenSet_CheckExact(iterable));
    *p_source_is_set = is_set;
    if (likely(is_set)) {
        *p_orig_length = PySet_Size(iterable);
        Py_INCREF(iterable);
        return iterable;
    }
#else
    (void)is_set;
    *p_source_is_set = 0;
#endif
    *p_orig_length = 0;
    return PyObject_GetIter(iterable);
}
static CYTHON_INLINE int __Pyx_set_iter_next(
        PyObject* iter_obj, Py_ssize_t orig_length,
        Py_ssize_t* ppos, PyObject **value,
        int source_is_set) {
    if (!CYTHON_COMPILING_IN_CPYTHON || unlikely(!source_is_set)) {
        *value = PyIter_Next(iter_obj);
        if (unlikely(!*value)) {
            return __Pyx_IterFinish();
        }
        (void)orig_length;
        (void)ppos;
        return 1;
    }
#if CYTHON_COMPILING_IN_CPYTHON
    if (unlikely(PySet_GET_SIZE(iter_obj) != orig_length)) {
        PyErr_SetString(
            PyExc_RuntimeError,
            "set changed size during iteration");
        return -1;
    }
    {
        Py_hash_t hash;
        int ret = _PySet_NextEntry(iter_obj, ppos, value, &hash);
        assert (ret != -1);
        if (likely(ret)) {
            Py_INCREF(*value);
            return 1;
        }
    }
#endif
    return 0;
}

/* RaiseArgTupleInvalid */
      static void __Pyx_RaiseArgtupleInvalid(
    const char* func_name,
    int exact,
    Py_ssize_t num_min,
    Py_ssize_t num_max,
    Py_ssize_t num_found)
{
    Py_ssize_t num_expected;
    const char *more_or_less;
    if (num_found < num_min) {
        num_expected = num_min;
        more_or_less = "at least";
    } else {
        num_expected = num_max;
        more_or_less = "at most";
    }
    if (exact) {
        more_or_less = "exactly";
    }
    PyErr_Format(PyExc_TypeError,
                 "%.200s() takes %.8s %" CYTHON_FORMAT_SSIZE_T "d positional argument%.1s (%" CYTHON_FORMAT_SSIZE_T "d given)",
                 func_name, more_or_less, num_expected,
                 (num_expected == 1) ? "" : "s", num_found);
}

/* RaiseDoubleKeywords */
      static void __Pyx_RaiseDoubleKeywordsError(
    const char* func_name,
    PyObject* kw_name)
{
    PyErr_Format(PyExc_TypeError,
        #if PY_MAJOR_VERSION >= 3
        "%s() got multiple values for keyword argument '%U'", func_name, kw_name);
        #else
        "%s() got multiple values for keyword argument '%s'", func_name,
        PyString_AsString(kw_name));
        #endif
}

/* ParseKeywords */
      static int __Pyx_ParseOptionalKeywords(
    PyObject *kwds,
    PyObject **argnames[],
    PyObject *kwds2,
    PyObject *values[],
    Py_ssize_t num_pos_args,
    const char* function_name)
{
    PyObject *key = 0, *value = 0;
    Py_ssize_t pos = 0;
    PyObject*** name;
    PyObject*** first_kw_arg = argnames + num_pos_args;
    while (PyDict_Next(kwds, &pos, &key, &value)) {
        name = first_kw_arg;
        while (*name && (**name != key)) name++;
        if (*name) {
            values[name-argnames] = value;
            continue;
        }
        name = first_kw_arg;
        #if PY_MAJOR_VERSION < 3
        if (likely(PyString_CheckExact(key)) || likely(PyString_Check(key))) {
            while (*name) {
                if ((CYTHON_COMPILING_IN_PYPY || PyString_GET_SIZE(**name) == PyString_GET_SIZE(key))
                        && _PyString_Eq(**name, key)) {
                    values[name-argnames] = value;
                    break;
                }
                name++;
            }
            if (*name) continue;
            else {
                PyObject*** argname = argnames;
                while (argname != first_kw_arg) {
                    if ((**argname == key) || (
                            (CYTHON_COMPILING_IN_PYPY || PyString_GET_SIZE(**argname) == PyString_GET_SIZE(key))
                             && _PyString_Eq(**argname, key))) {
                        goto arg_passed_twice;
                    }
                    argname++;
                }
            }
        } else
        #endif
        if (likely(PyUnicode_Check(key))) {
            while (*name) {
                int cmp = (**name == key) ? 0 :
                #if !CYTHON_COMPILING_IN_PYPY && PY_MAJOR_VERSION >= 3
                    (PyUnicode_GET_SIZE(**name) != PyUnicode_GET_SIZE(key)) ? 1 :
                #endif
                    PyUnicode_Compare(**name, key);
                if (cmp < 0 && unlikely(PyErr_Occurred())) goto bad;
                if (cmp == 0) {
                    values[name-argnames] = value;
                    break;
                }
                name++;
            }
            if (*name) continue;
            else {
                PyObject*** argname = argnames;
                while (argname != first_kw_arg) {
                    int cmp = (**argname == key) ? 0 :
                    #if !CYTHON_COMPILING_IN_PYPY && PY_MAJOR_VERSION >= 3
                        (PyUnicode_GET_SIZE(**argname) != PyUnicode_GET_SIZE(key)) ? 1 :
                    #endif
                        PyUnicode_Compare(**argname, key);
                    if (cmp < 0 && unlikely(PyErr_Occurred())) goto bad;
                    if (cmp == 0) goto arg_passed_twice;
                    argname++;
                }
            }
        } else
            goto invalid_keyword_type;
        if (kwds2) {
            if (unlikely(PyDict_SetItem(kwds2, key, value))) goto bad;
        } else {
            goto invalid_keyword;
        }
    }
    return 0;
arg_passed_twice:
    __Pyx_RaiseDoubleKeywordsError(function_name, key);
    goto bad;
invalid_keyword_type:
    PyErr_Format(PyExc_TypeError,
        "%.200s() keywords must be strings", function_name);
    goto bad;
invalid_keyword:
    PyErr_Format(PyExc_TypeError,
    #if PY_MAJOR_VERSION < 3
        "%.200s() got an unexpected keyword argument '%.200s'",
        function_name, PyString_AsString(key));
    #else
        "%s() got an unexpected keyword argument '%U'",
        function_name, key);
    #endif
bad:
    return -1;
}

/* pyobject_as_double */
      static double __Pyx__PyObject_AsDouble(PyObject* obj) {
    PyObject* float_value;
#if !CYTHON_USE_TYPE_SLOTS
    float_value = PyNumber_Float(obj);  if (0) goto bad;
#else
    PyNumberMethods *nb = Py_TYPE(obj)->tp_as_number;
    if (likely(nb) && likely(nb->nb_float)) {
        float_value = nb->nb_float(obj);
        if (likely(float_value) && unlikely(!PyFloat_Check(float_value))) {
            PyErr_Format(PyExc_TypeError,
                "__float__ returned non-float (type %.200s)",
                Py_TYPE(float_value)->tp_name);
            Py_DECREF(float_value);
            goto bad;
        }
    } else if (PyUnicode_CheckExact(obj) || PyBytes_CheckExact(obj)) {
#if PY_MAJOR_VERSION >= 3
        float_value = PyFloat_FromString(obj);
#else
        float_value = PyFloat_FromString(obj, 0);
#endif
    } else {
        PyObject* args = PyTuple_New(1);
        if (unlikely(!args)) goto bad;
        PyTuple_SET_ITEM(args, 0, obj);
        float_value = PyObject_Call((PyObject*)&PyFloat_Type, args, 0);
        PyTuple_SET_ITEM(args, 0, 0);
        Py_DECREF(args);
    }
#endif
    if (likely(float_value)) {
        double value = PyFloat_AS_DOUBLE(float_value);
        Py_DECREF(float_value);
        return value;
    }
bad:
    return (double)-1;
}

/* Import */
      static PyObject *__Pyx_Import(PyObject *name, PyObject *from_list, int level) {
    PyObject *empty_list = 0;
    PyObject *module = 0;
    PyObject *global_dict = 0;
    PyObject *empty_dict = 0;
    PyObject *list;
    #if PY_MAJOR_VERSION < 3
    PyObject *py_import;
    py_import = __Pyx_PyObject_GetAttrStr(__pyx_b, __pyx_n_s_import);
    if (!py_import)
        goto bad;
    #endif
    if (from_list)
        list = from_list;
    else {
        empty_list = PyList_New(0);
        if (!empty_list)
            goto bad;
        list = empty_list;
    }
    global_dict = PyModule_GetDict(__pyx_m);
    if (!global_dict)
        goto bad;
    empty_dict = PyDict_New();
    if (!empty_dict)
        goto bad;
    {
        #if PY_MAJOR_VERSION >= 3
        if (level == -1) {
            if (strchr(__Pyx_MODULE_NAME, '.')) {
                module = PyImport_ImportModuleLevelObject(
                    name, global_dict, empty_dict, list, 1);
                if (!module) {
                    if (!PyErr_ExceptionMatches(PyExc_ImportError))
                        goto bad;
                    PyErr_Clear();
                }
            }
            level = 0;
        }
        #endif
        if (!module) {
            #if PY_MAJOR_VERSION < 3
            PyObject *py_level = PyInt_FromLong(level);
            if (!py_level)
                goto bad;
            module = PyObject_CallFunctionObjArgs(py_import,
                name, global_dict, empty_dict, list, py_level, NULL);
            Py_DECREF(py_level);
            #else
            module = PyImport_ImportModuleLevelObject(
                name, global_dict, empty_dict, list, level);
            #endif
        }
    }
bad:
    #if PY_MAJOR_VERSION < 3
    Py_XDECREF(py_import);
    #endif
    Py_XDECREF(empty_list);
    Py_XDECREF(empty_dict);
    return module;
}

/* CLineInTraceback */
      #ifndef CYTHON_CLINE_IN_TRACEBACK
static int __Pyx_CLineForTraceback(CYTHON_UNUSED PyThreadState *tstate, int c_line) {
    PyObject *use_cline;
    PyObject *ptype, *pvalue, *ptraceback;
#if CYTHON_COMPILING_IN_CPYTHON
    PyObject **cython_runtime_dict;
#endif
    if (unlikely(!__pyx_cython_runtime)) {
        return c_line;
    }
    __Pyx_ErrFetchInState(tstate, &ptype, &pvalue, &ptraceback);
#if CYTHON_COMPILING_IN_CPYTHON
    cython_runtime_dict = _PyObject_GetDictPtr(__pyx_cython_runtime);
    if (likely(cython_runtime_dict)) {
      use_cline = __Pyx_PyDict_GetItemStr(*cython_runtime_dict, __pyx_n_s_cline_in_traceback);
    } else
#endif
    {
      PyObject *use_cline_obj = __Pyx_PyObject_GetAttrStr(__pyx_cython_runtime, __pyx_n_s_cline_in_traceback);
      if (use_cline_obj) {
        use_cline = PyObject_Not(use_cline_obj) ? Py_False : Py_True;
        Py_DECREF(use_cline_obj);
      } else {
        PyErr_Clear();
        use_cline = NULL;
      }
    }
    if (!use_cline) {
        c_line = 0;
        PyObject_SetAttr(__pyx_cython_runtime, __pyx_n_s_cline_in_traceback, Py_False);
    }
    else if (PyObject_Not(use_cline) != 0) {
        c_line = 0;
    }
    __Pyx_ErrRestoreInState(tstate, ptype, pvalue, ptraceback);
    return c_line;
}
#endif

/* CodeObjectCache */
      static int __pyx_bisect_code_objects(__Pyx_CodeObjectCacheEntry* entries, int count, int code_line) {
    int start = 0, mid = 0, end = count - 1;
    if (end >= 0 && code_line > entries[end].code_line) {
        return count;
    }
    while (start < end) {
        mid = start + (end - start) / 2;
        if (code_line < entries[mid].code_line) {
            end = mid;
        } else if (code_line > entries[mid].code_line) {
             start = mid + 1;
        } else {
            return mid;
        }
    }
    if (code_line <= entries[mid].code_line) {
        return mid;
    } else {
        return mid + 1;
    }
}
static PyCodeObject *__pyx_find_code_object(int code_line) {
    PyCodeObject* code_object;
    int pos;
    if (unlikely(!code_line) || unlikely(!__pyx_code_cache.entries)) {
        return NULL;
    }
    pos = __pyx_bisect_code_objects(__pyx_code_cache.entries, __pyx_code_cache.count, code_line);
    if (unlikely(pos >= __pyx_code_cache.count) || unlikely(__pyx_code_cache.entries[pos].code_line != code_line)) {
        return NULL;
    }
    code_object = __pyx_code_cache.entries[pos].code_object;
    Py_INCREF(code_object);
    return code_object;
}
static void __pyx_insert_code_object(int code_line, PyCodeObject* code_object) {
    int pos, i;
    __Pyx_CodeObjectCacheEntry* entries = __pyx_code_cache.entries;
    if (unlikely(!code_line)) {
        return;
    }
    if (unlikely(!entries)) {
        entries = (__Pyx_CodeObjectCacheEntry*)PyMem_Malloc(64*sizeof(__Pyx_CodeObjectCacheEntry));
        if (likely(entries)) {
            __pyx_code_cache.entries = entries;
            __pyx_code_cache.max_count = 64;
            __pyx_code_cache.count = 1;
            entries[0].code_line = code_line;
            entries[0].code_object = code_object;
            Py_INCREF(code_object);
        }
        return;
    }
    pos = __pyx_bisect_code_objects(__pyx_code_cache.entries, __pyx_code_cache.count, code_line);
    if ((pos < __pyx_code_cache.count) && unlikely(__pyx_code_cache.entries[pos].code_line == code_line)) {
        PyCodeObject* tmp = entries[pos].code_object;
        entries[pos].code_object = code_object;
        Py_DECREF(tmp);
        return;
    }
    if (__pyx_code_cache.count == __pyx_code_cache.max_count) {
        int new_max = __pyx_code_cache.max_count + 64;
        entries = (__Pyx_CodeObjectCacheEntry*)PyMem_Realloc(
            __pyx_code_cache.entries, (size_t)new_max*sizeof(__Pyx_CodeObjectCacheEntry));
        if (unlikely(!entries)) {
            return;
        }
        __pyx_code_cache.entries = entries;
        __pyx_code_cache.max_count = new_max;
    }
    for (i=__pyx_code_cache.count; i>pos; i--) {
        entries[i] = entries[i-1];
    }
    entries[pos].code_line = code_line;
    entries[pos].code_object = code_object;
    __pyx_code_cache.count++;
    Py_INCREF(code_object);
}

/* AddTraceback */
      #include "compile.h"
#include "frameobject.h"
#include "traceback.h"
static PyCodeObject* __Pyx_CreateCodeObjectForTraceback(
            const char *funcname, int c_line,
            int py_line, const char *filename) {
    PyCodeObject *py_code = 0;
    PyObject *py_srcfile = 0;
    PyObject *py_funcname = 0;
    #if PY_MAJOR_VERSION < 3
    py_srcfile = PyString_FromString(filename);
    #else
    py_srcfile = PyUnicode_FromString(filename);
    #endif
    if (!py_srcfile) goto bad;
    if (c_line) {
        #if PY_MAJOR_VERSION < 3
        py_funcname = PyString_FromFormat( "%s (%s:%d)", funcname, __pyx_cfilenm, c_line);
        #else
        py_funcname = PyUnicode_FromFormat( "%s (%s:%d)", funcname, __pyx_cfilenm, c_line);
        #endif
    }
    else {
        #if PY_MAJOR_VERSION < 3
        py_funcname = PyString_FromString(funcname);
        #else
        py_funcname = PyUnicode_FromString(funcname);
        #endif
    }
    if (!py_funcname) goto bad;
    py_code = __Pyx_PyCode_New(
        0,
        0,
        0,
        0,
        0,
        __pyx_empty_bytes, /*PyObject *code,*/
        __pyx_empty_tuple, /*PyObject *consts,*/
        __pyx_empty_tuple, /*PyObject *names,*/
        __pyx_empty_tuple, /*PyObject *varnames,*/
        __pyx_empty_tuple, /*PyObject *freevars,*/
        __pyx_empty_tuple, /*PyObject *cellvars,*/
        py_srcfile,   /*PyObject *filename,*/
        py_funcname,  /*PyObject *name,*/
        py_line,
        __pyx_empty_bytes  /*PyObject *lnotab*/
    );
    Py_DECREF(py_srcfile);
    Py_DECREF(py_funcname);
    return py_code;
bad:
    Py_XDECREF(py_srcfile);
    Py_XDECREF(py_funcname);
    return NULL;
}
static void __Pyx_AddTraceback(const char *funcname, int c_line,
                               int py_line, const char *filename) {
    PyCodeObject *py_code = 0;
    PyFrameObject *py_frame = 0;
    PyThreadState *tstate = __Pyx_PyThreadState_Current;
    if (c_line) {
        c_line = __Pyx_CLineForTraceback(tstate, c_line);
    }
    py_code = __pyx_find_code_object(c_line ? -c_line : py_line);
    if (!py_code) {
        py_code = __Pyx_CreateCodeObjectForTraceback(
            funcname, c_line, py_line, filename);
        if (!py_code) goto bad;
        __pyx_insert_code_object(c_line ? -c_line : py_line, py_code);
    }
    py_frame = PyFrame_New(
        tstate,            /*PyThreadState *tstate,*/
        py_code,           /*PyCodeObject *code,*/
        __pyx_d,    /*PyObject *globals,*/
        0                  /*PyObject *locals*/
    );
    if (!py_frame) goto bad;
    __Pyx_PyFrame_SetLineNumber(py_frame, py_line);
    PyTraceBack_Here(py_frame);
bad:
    Py_XDECREF(py_code);
    Py_XDECREF(py_frame);
}

/* CIntToPy */
      static CYTHON_INLINE PyObject* __Pyx_PyInt_From_int(int value) {
    const int neg_one = (int) -1, const_zero = (int) 0;
    const int is_unsigned = neg_one > const_zero;
    if (is_unsigned) {
        if (sizeof(int) < sizeof(long)) {
            return PyInt_FromLong((long) value);
        } else if (sizeof(int) <= sizeof(unsigned long)) {
            return PyLong_FromUnsignedLong((unsigned long) value);
#ifdef HAVE_LONG_LONG
        } else if (sizeof(int) <= sizeof(unsigned PY_LONG_LONG)) {
            return PyLong_FromUnsignedLongLong((unsigned PY_LONG_LONG) value);
#endif
        }
    } else {
        if (sizeof(int) <= sizeof(long)) {
            return PyInt_FromLong((long) value);
#ifdef HAVE_LONG_LONG
        } else if (sizeof(int) <= sizeof(PY_LONG_LONG)) {
            return PyLong_FromLongLong((PY_LONG_LONG) value);
#endif
        }
    }
    {
        int one = 1; int little = (int)*(unsigned char *)&one;
        unsigned char *bytes = (unsigned char *)&value;
        return _PyLong_FromByteArray(bytes, sizeof(int),
                                     little, !is_unsigned);
    }
}

/* CIntToPy */
      static CYTHON_INLINE PyObject* __Pyx_PyInt_From_long(long value) {
    const long neg_one = (long) -1, const_zero = (long) 0;
    const int is_unsigned = neg_one > const_zero;
    if (is_unsigned) {
        if (sizeof(long) < sizeof(long)) {
            return PyInt_FromLong((long) value);
        } else if (sizeof(long) <= sizeof(unsigned long)) {
            return PyLong_FromUnsignedLong((unsigned long) value);
#ifdef HAVE_LONG_LONG
        } else if (sizeof(long) <= sizeof(unsigned PY_LONG_LONG)) {
            return PyLong_FromUnsignedLongLong((unsigned PY_LONG_LONG) value);
#endif
        }
    } else {
        if (sizeof(long) <= sizeof(long)) {
            return PyInt_FromLong((long) value);
#ifdef HAVE_LONG_LONG
        } else if (sizeof(long) <= sizeof(PY_LONG_LONG)) {
            return PyLong_FromLongLong((PY_LONG_LONG) value);
#endif
        }
    }
    {
        int one = 1; int little = (int)*(unsigned char *)&one;
        unsigned char *bytes = (unsigned char *)&value;
        return _PyLong_FromByteArray(bytes, sizeof(long),
                                     little, !is_unsigned);
    }
}

/* CIntFromPyVerify */
      #define __PYX_VERIFY_RETURN_INT(target_type, func_type, func_value)\
    __PYX__VERIFY_RETURN_INT(target_type, func_type, func_value, 0)
#define __PYX_VERIFY_RETURN_INT_EXC(target_type, func_type, func_value)\
    __PYX__VERIFY_RETURN_INT(target_type, func_type, func_value, 1)
#define __PYX__VERIFY_RETURN_INT(target_type, func_type, func_value, exc)\
    {\
        func_type value = func_value;\
        if (sizeof(target_type) < sizeof(func_type)) {\
            if (unlikely(value != (func_type) (target_type) value)) {\
                func_type zero = 0;\
                if (exc && unlikely(value == (func_type)-1 && PyErr_Occurred()))\
                    return (target_type) -1;\
                if (is_unsigned && unlikely(value < zero))\
                    goto raise_neg_overflow;\
                else\
                    goto raise_overflow;\
            }\
        }\
        return (target_type) value;\
    }

/* Print */
      #if !CYTHON_COMPILING_IN_PYPY && PY_MAJOR_VERSION < 3
static PyObject *__Pyx_GetStdout(void) {
    PyObject *f = PySys_GetObject((char *)"stdout");
    if (!f) {
        PyErr_SetString(PyExc_RuntimeError, "lost sys.stdout");
    }
    return f;
}
static int __Pyx_Print(PyObject* f, PyObject *arg_tuple, int newline) {
    int i;
    if (!f) {
        if (!(f = __Pyx_GetStdout()))
            return -1;
    }
    Py_INCREF(f);
    for (i=0; i < PyTuple_GET_SIZE(arg_tuple); i++) {
        PyObject* v;
        if (PyFile_SoftSpace(f, 1)) {
            if (PyFile_WriteString(" ", f) < 0)
                goto error;
        }
        v = PyTuple_GET_ITEM(arg_tuple, i);
        if (PyFile_WriteObject(v, f, Py_PRINT_RAW) < 0)
            goto error;
        if (PyString_Check(v)) {
            char *s = PyString_AsString(v);
            Py_ssize_t len = PyString_Size(v);
            if (len > 0) {
                switch (s[len-1]) {
                    case ' ': break;
                    case '\f': case '\r': case '\n': case '\t': case '\v':
                        PyFile_SoftSpace(f, 0);
                        break;
                    default:  break;
                }
            }
        }
    }
    if (newline) {
        if (PyFile_WriteString("\n", f) < 0)
            goto error;
        PyFile_SoftSpace(f, 0);
    }
    Py_DECREF(f);
    return 0;
error:
    Py_DECREF(f);
    return -1;
}
#else
static int __Pyx_Print(PyObject* stream, PyObject *arg_tuple, int newline) {
    PyObject* kwargs = 0;
    PyObject* result = 0;
    PyObject* end_string;
    if (unlikely(!__pyx_print)) {
        __pyx_print = PyObject_GetAttr(__pyx_b, __pyx_n_s_print);
        if (!__pyx_print)
            return -1;
    }
    if (stream) {
        kwargs = PyDict_New();
        if (unlikely(!kwargs))
            return -1;
        if (unlikely(PyDict_SetItem(kwargs, __pyx_n_s_file, stream) < 0))
            goto bad;
        if (!newline) {
            end_string = PyUnicode_FromStringAndSize(" ", 1);
            if (unlikely(!end_string))
                goto bad;
            if (PyDict_SetItem(kwargs, __pyx_n_s_end, end_string) < 0) {
                Py_DECREF(end_string);
                goto bad;
            }
            Py_DECREF(end_string);
        }
    } else if (!newline) {
        if (unlikely(!__pyx_print_kwargs)) {
            __pyx_print_kwargs = PyDict_New();
            if (unlikely(!__pyx_print_kwargs))
                return -1;
            end_string = PyUnicode_FromStringAndSize(" ", 1);
            if (unlikely(!end_string))
                return -1;
            if (PyDict_SetItem(__pyx_print_kwargs, __pyx_n_s_end, end_string) < 0) {
                Py_DECREF(end_string);
                return -1;
            }
            Py_DECREF(end_string);
        }
        kwargs = __pyx_print_kwargs;
    }
    result = PyObject_Call(__pyx_print, arg_tuple, kwargs);
    if (unlikely(kwargs) && (kwargs != __pyx_print_kwargs))
        Py_DECREF(kwargs);
    if (!result)
        return -1;
    Py_DECREF(result);
    return 0;
bad:
    if (kwargs != __pyx_print_kwargs)
        Py_XDECREF(kwargs);
    return -1;
}
#endif

/* CIntFromPy */
      static CYTHON_INLINE int __Pyx_PyInt_As_int(PyObject *x) {
    const int neg_one = (int) -1, const_zero = (int) 0;
    const int is_unsigned = neg_one > const_zero;
#if PY_MAJOR_VERSION < 3
    if (likely(PyInt_Check(x))) {
        if (sizeof(int) < sizeof(long)) {
            __PYX_VERIFY_RETURN_INT(int, long, PyInt_AS_LONG(x))
        } else {
            long val = PyInt_AS_LONG(x);
            if (is_unsigned && unlikely(val < 0)) {
                goto raise_neg_overflow;
            }
            return (int) val;
        }
    } else
#endif
    if (likely(PyLong_Check(x))) {
        if (is_unsigned) {
#if CYTHON_USE_PYLONG_INTERNALS
            const digit* digits = ((PyLongObject*)x)->ob_digit;
            switch (Py_SIZE(x)) {
                case  0: return (int) 0;
                case  1: __PYX_VERIFY_RETURN_INT(int, digit, digits[0])
                case 2:
                    if (8 * sizeof(int) > 1 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 2 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(int, unsigned long, (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(int) >= 2 * PyLong_SHIFT) {
                            return (int) (((((int)digits[1]) << PyLong_SHIFT) | (int)digits[0]));
                        }
                    }
                    break;
                case 3:
                    if (8 * sizeof(int) > 2 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 3 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(int, unsigned long, (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(int) >= 3 * PyLong_SHIFT) {
                            return (int) (((((((int)digits[2]) << PyLong_SHIFT) | (int)digits[1]) << PyLong_SHIFT) | (int)digits[0]));
                        }
                    }
                    break;
                case 4:
                    if (8 * sizeof(int) > 3 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 4 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(int, unsigned long, (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(int) >= 4 * PyLong_SHIFT) {
                            return (int) (((((((((int)digits[3]) << PyLong_SHIFT) | (int)digits[2]) << PyLong_SHIFT) | (int)digits[1]) << PyLong_SHIFT) | (int)digits[0]));
                        }
                    }
                    break;
            }
#endif
#if CYTHON_COMPILING_IN_CPYTHON
            if (unlikely(Py_SIZE(x) < 0)) {
                goto raise_neg_overflow;
            }
#else
            {
                int result = PyObject_RichCompareBool(x, Py_False, Py_LT);
                if (unlikely(result < 0))
                    return (int) -1;
                if (unlikely(result == 1))
                    goto raise_neg_overflow;
            }
#endif
            if (sizeof(int) <= sizeof(unsigned long)) {
                __PYX_VERIFY_RETURN_INT_EXC(int, unsigned long, PyLong_AsUnsignedLong(x))
#ifdef HAVE_LONG_LONG
            } else if (sizeof(int) <= sizeof(unsigned PY_LONG_LONG)) {
                __PYX_VERIFY_RETURN_INT_EXC(int, unsigned PY_LONG_LONG, PyLong_AsUnsignedLongLong(x))
#endif
            }
        } else {
#if CYTHON_USE_PYLONG_INTERNALS
            const digit* digits = ((PyLongObject*)x)->ob_digit;
            switch (Py_SIZE(x)) {
                case  0: return (int) 0;
                case -1: __PYX_VERIFY_RETURN_INT(int, sdigit, (sdigit) (-(sdigit)digits[0]))
                case  1: __PYX_VERIFY_RETURN_INT(int,  digit, +digits[0])
                case -2:
                    if (8 * sizeof(int) - 1 > 1 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 2 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(int, long, -(long) (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(int) - 1 > 2 * PyLong_SHIFT) {
                            return (int) (((int)-1)*(((((int)digits[1]) << PyLong_SHIFT) | (int)digits[0])));
                        }
                    }
                    break;
                case 2:
                    if (8 * sizeof(int) > 1 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 2 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(int, unsigned long, (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(int) - 1 > 2 * PyLong_SHIFT) {
                            return (int) ((((((int)digits[1]) << PyLong_SHIFT) | (int)digits[0])));
                        }
                    }
                    break;
                case -3:
                    if (8 * sizeof(int) - 1 > 2 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 3 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(int, long, -(long) (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(int) - 1 > 3 * PyLong_SHIFT) {
                            return (int) (((int)-1)*(((((((int)digits[2]) << PyLong_SHIFT) | (int)digits[1]) << PyLong_SHIFT) | (int)digits[0])));
                        }
                    }
                    break;
                case 3:
                    if (8 * sizeof(int) > 2 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 3 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(int, unsigned long, (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(int) - 1 > 3 * PyLong_SHIFT) {
                            return (int) ((((((((int)digits[2]) << PyLong_SHIFT) | (int)digits[1]) << PyLong_SHIFT) | (int)digits[0])));
                        }
                    }
                    break;
                case -4:
                    if (8 * sizeof(int) - 1 > 3 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 4 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(int, long, -(long) (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(int) - 1 > 4 * PyLong_SHIFT) {
                            return (int) (((int)-1)*(((((((((int)digits[3]) << PyLong_SHIFT) | (int)digits[2]) << PyLong_SHIFT) | (int)digits[1]) << PyLong_SHIFT) | (int)digits[0])));
                        }
                    }
                    break;
                case 4:
                    if (8 * sizeof(int) > 3 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 4 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(int, unsigned long, (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(int) - 1 > 4 * PyLong_SHIFT) {
                            return (int) ((((((((((int)digits[3]) << PyLong_SHIFT) | (int)digits[2]) << PyLong_SHIFT) | (int)digits[1]) << PyLong_SHIFT) | (int)digits[0])));
                        }
                    }
                    break;
            }
#endif
            if (sizeof(int) <= sizeof(long)) {
                __PYX_VERIFY_RETURN_INT_EXC(int, long, PyLong_AsLong(x))
#ifdef HAVE_LONG_LONG
            } else if (sizeof(int) <= sizeof(PY_LONG_LONG)) {
                __PYX_VERIFY_RETURN_INT_EXC(int, PY_LONG_LONG, PyLong_AsLongLong(x))
#endif
            }
        }
        {
#if CYTHON_COMPILING_IN_PYPY && !defined(_PyLong_AsByteArray)
            PyErr_SetString(PyExc_RuntimeError,
                            "_PyLong_AsByteArray() not available in PyPy, cannot convert large numbers");
#else
            int val;
            PyObject *v = __Pyx_PyNumber_IntOrLong(x);
 #if PY_MAJOR_VERSION < 3
            if (likely(v) && !PyLong_Check(v)) {
                PyObject *tmp = v;
                v = PyNumber_Long(tmp);
                Py_DECREF(tmp);
            }
 #endif
            if (likely(v)) {
                int one = 1; int is_little = (int)*(unsigned char *)&one;
                unsigned char *bytes = (unsigned char *)&val;
                int ret = _PyLong_AsByteArray((PyLongObject *)v,
                                              bytes, sizeof(val),
                                              is_little, !is_unsigned);
                Py_DECREF(v);
                if (likely(!ret))
                    return val;
            }
#endif
            return (int) -1;
        }
    } else {
        int val;
        PyObject *tmp = __Pyx_PyNumber_IntOrLong(x);
        if (!tmp) return (int) -1;
        val = __Pyx_PyInt_As_int(tmp);
        Py_DECREF(tmp);
        return val;
    }
raise_overflow:
    PyErr_SetString(PyExc_OverflowError,
        "value too large to convert to int");
    return (int) -1;
raise_neg_overflow:
    PyErr_SetString(PyExc_OverflowError,
        "can't convert negative value to int");
    return (int) -1;
}

/* CIntFromPy */
      static CYTHON_INLINE size_t __Pyx_PyInt_As_size_t(PyObject *x) {
    const size_t neg_one = (size_t) -1, const_zero = (size_t) 0;
    const int is_unsigned = neg_one > const_zero;
#if PY_MAJOR_VERSION < 3
    if (likely(PyInt_Check(x))) {
        if (sizeof(size_t) < sizeof(long)) {
            __PYX_VERIFY_RETURN_INT(size_t, long, PyInt_AS_LONG(x))
        } else {
            long val = PyInt_AS_LONG(x);
            if (is_unsigned && unlikely(val < 0)) {
                goto raise_neg_overflow;
            }
            return (size_t) val;
        }
    } else
#endif
    if (likely(PyLong_Check(x))) {
        if (is_unsigned) {
#if CYTHON_USE_PYLONG_INTERNALS
            const digit* digits = ((PyLongObject*)x)->ob_digit;
            switch (Py_SIZE(x)) {
                case  0: return (size_t) 0;
                case  1: __PYX_VERIFY_RETURN_INT(size_t, digit, digits[0])
                case 2:
                    if (8 * sizeof(size_t) > 1 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 2 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(size_t, unsigned long, (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(size_t) >= 2 * PyLong_SHIFT) {
                            return (size_t) (((((size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0]));
                        }
                    }
                    break;
                case 3:
                    if (8 * sizeof(size_t) > 2 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 3 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(size_t, unsigned long, (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(size_t) >= 3 * PyLong_SHIFT) {
                            return (size_t) (((((((size_t)digits[2]) << PyLong_SHIFT) | (size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0]));
                        }
                    }
                    break;
                case 4:
                    if (8 * sizeof(size_t) > 3 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 4 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(size_t, unsigned long, (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(size_t) >= 4 * PyLong_SHIFT) {
                            return (size_t) (((((((((size_t)digits[3]) << PyLong_SHIFT) | (size_t)digits[2]) << PyLong_SHIFT) | (size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0]));
                        }
                    }
                    break;
            }
#endif
#if CYTHON_COMPILING_IN_CPYTHON
            if (unlikely(Py_SIZE(x) < 0)) {
                goto raise_neg_overflow;
            }
#else
            {
                int result = PyObject_RichCompareBool(x, Py_False, Py_LT);
                if (unlikely(result < 0))
                    return (size_t) -1;
                if (unlikely(result == 1))
                    goto raise_neg_overflow;
            }
#endif
            if (sizeof(size_t) <= sizeof(unsigned long)) {
                __PYX_VERIFY_RETURN_INT_EXC(size_t, unsigned long, PyLong_AsUnsignedLong(x))
#ifdef HAVE_LONG_LONG
            } else if (sizeof(size_t) <= sizeof(unsigned PY_LONG_LONG)) {
                __PYX_VERIFY_RETURN_INT_EXC(size_t, unsigned PY_LONG_LONG, PyLong_AsUnsignedLongLong(x))
#endif
            }
        } else {
#if CYTHON_USE_PYLONG_INTERNALS
            const digit* digits = ((PyLongObject*)x)->ob_digit;
            switch (Py_SIZE(x)) {
                case  0: return (size_t) 0;
                case -1: __PYX_VERIFY_RETURN_INT(size_t, sdigit, (sdigit) (-(sdigit)digits[0]))
                case  1: __PYX_VERIFY_RETURN_INT(size_t,  digit, +digits[0])
                case -2:
                    if (8 * sizeof(size_t) - 1 > 1 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 2 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(size_t, long, -(long) (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(size_t) - 1 > 2 * PyLong_SHIFT) {
                            return (size_t) (((size_t)-1)*(((((size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0])));
                        }
                    }
                    break;
                case 2:
                    if (8 * sizeof(size_t) > 1 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 2 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(size_t, unsigned long, (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(size_t) - 1 > 2 * PyLong_SHIFT) {
                            return (size_t) ((((((size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0])));
                        }
                    }
                    break;
                case -3:
                    if (8 * sizeof(size_t) - 1 > 2 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 3 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(size_t, long, -(long) (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(size_t) - 1 > 3 * PyLong_SHIFT) {
                            return (size_t) (((size_t)-1)*(((((((size_t)digits[2]) << PyLong_SHIFT) | (size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0])));
                        }
                    }
                    break;
                case 3:
                    if (8 * sizeof(size_t) > 2 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 3 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(size_t, unsigned long, (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(size_t) - 1 > 3 * PyLong_SHIFT) {
                            return (size_t) ((((((((size_t)digits[2]) << PyLong_SHIFT) | (size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0])));
                        }
                    }
                    break;
                case -4:
                    if (8 * sizeof(size_t) - 1 > 3 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 4 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(size_t, long, -(long) (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(size_t) - 1 > 4 * PyLong_SHIFT) {
                            return (size_t) (((size_t)-1)*(((((((((size_t)digits[3]) << PyLong_SHIFT) | (size_t)digits[2]) << PyLong_SHIFT) | (size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0])));
                        }
                    }
                    break;
                case 4:
                    if (8 * sizeof(size_t) > 3 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 4 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(size_t, unsigned long, (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(size_t) - 1 > 4 * PyLong_SHIFT) {
                            return (size_t) ((((((((((size_t)digits[3]) << PyLong_SHIFT) | (size_t)digits[2]) << PyLong_SHIFT) | (size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0])));
                        }
                    }
                    break;
            }
#endif
            if (sizeof(size_t) <= sizeof(long)) {
                __PYX_VERIFY_RETURN_INT_EXC(size_t, long, PyLong_AsLong(x))
#ifdef HAVE_LONG_LONG
            } else if (sizeof(size_t) <= sizeof(PY_LONG_LONG)) {
                __PYX_VERIFY_RETURN_INT_EXC(size_t, PY_LONG_LONG, PyLong_AsLongLong(x))
#endif
            }
        }
        {
#if CYTHON_COMPILING_IN_PYPY && !defined(_PyLong_AsByteArray)
            PyErr_SetString(PyExc_RuntimeError,
                            "_PyLong_AsByteArray() not available in PyPy, cannot convert large numbers");
#else
            size_t val;
            PyObject *v = __Pyx_PyNumber_IntOrLong(x);
 #if PY_MAJOR_VERSION < 3
            if (likely(v) && !PyLong_Check(v)) {
                PyObject *tmp = v;
                v = PyNumber_Long(tmp);
                Py_DECREF(tmp);
            }
 #endif
            if (likely(v)) {
                int one = 1; int is_little = (int)*(unsigned char *)&one;
                unsigned char *bytes = (unsigned char *)&val;
                int ret = _PyLong_AsByteArray((PyLongObject *)v,
                                              bytes, sizeof(val),
                                              is_little, !is_unsigned);
                Py_DECREF(v);
                if (likely(!ret))
                    return val;
            }
#endif
            return (size_t) -1;
        }
    } else {
        size_t val;
        PyObject *tmp = __Pyx_PyNumber_IntOrLong(x);
        if (!tmp) return (size_t) -1;
        val = __Pyx_PyInt_As_size_t(tmp);
        Py_DECREF(tmp);
        return val;
    }
raise_overflow:
    PyErr_SetString(PyExc_OverflowError,
        "value too large to convert to size_t");
    return (size_t) -1;
raise_neg_overflow:
    PyErr_SetString(PyExc_OverflowError,
        "can't convert negative value to size_t");
    return (size_t) -1;
}

/* PrintOne */
      #if !CYTHON_COMPILING_IN_PYPY && PY_MAJOR_VERSION < 3
static int __Pyx_PrintOne(PyObject* f, PyObject *o) {
    if (!f) {
        if (!(f = __Pyx_GetStdout()))
            return -1;
    }
    Py_INCREF(f);
    if (PyFile_SoftSpace(f, 0)) {
        if (PyFile_WriteString(" ", f) < 0)
            goto error;
    }
    if (PyFile_WriteObject(o, f, Py_PRINT_RAW) < 0)
        goto error;
    if (PyFile_WriteString("\n", f) < 0)
        goto error;
    Py_DECREF(f);
    return 0;
error:
    Py_DECREF(f);
    return -1;
    /* the line below is just to avoid C compiler
     * warnings about unused functions */
    return __Pyx_Print(f, NULL, 0);
}
#else
static int __Pyx_PrintOne(PyObject* stream, PyObject *o) {
    int res;
    PyObject* arg_tuple = PyTuple_Pack(1, o);
    if (unlikely(!arg_tuple))
        return -1;
    res = __Pyx_Print(stream, arg_tuple, 1);
    Py_DECREF(arg_tuple);
    return res;
}
#endif

/* CIntFromPy */
      static CYTHON_INLINE long __Pyx_PyInt_As_long(PyObject *x) {
    const long neg_one = (long) -1, const_zero = (long) 0;
    const int is_unsigned = neg_one > const_zero;
#if PY_MAJOR_VERSION < 3
    if (likely(PyInt_Check(x))) {
        if (sizeof(long) < sizeof(long)) {
            __PYX_VERIFY_RETURN_INT(long, long, PyInt_AS_LONG(x))
        } else {
            long val = PyInt_AS_LONG(x);
            if (is_unsigned && unlikely(val < 0)) {
                goto raise_neg_overflow;
            }
            return (long) val;
        }
    } else
#endif
    if (likely(PyLong_Check(x))) {
        if (is_unsigned) {
#if CYTHON_USE_PYLONG_INTERNALS
            const digit* digits = ((PyLongObject*)x)->ob_digit;
            switch (Py_SIZE(x)) {
                case  0: return (long) 0;
                case  1: __PYX_VERIFY_RETURN_INT(long, digit, digits[0])
                case 2:
                    if (8 * sizeof(long) > 1 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 2 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(long, unsigned long, (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(long) >= 2 * PyLong_SHIFT) {
                            return (long) (((((long)digits[1]) << PyLong_SHIFT) | (long)digits[0]));
                        }
                    }
                    break;
                case 3:
                    if (8 * sizeof(long) > 2 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 3 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(long, unsigned long, (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(long) >= 3 * PyLong_SHIFT) {
                            return (long) (((((((long)digits[2]) << PyLong_SHIFT) | (long)digits[1]) << PyLong_SHIFT) | (long)digits[0]));
                        }
                    }
                    break;
                case 4:
                    if (8 * sizeof(long) > 3 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 4 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(long, unsigned long, (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(long) >= 4 * PyLong_SHIFT) {
                            return (long) (((((((((long)digits[3]) << PyLong_SHIFT) | (long)digits[2]) << PyLong_SHIFT) | (long)digits[1]) << PyLong_SHIFT) | (long)digits[0]));
                        }
                    }
                    break;
            }
#endif
#if CYTHON_COMPILING_IN_CPYTHON
            if (unlikely(Py_SIZE(x) < 0)) {
                goto raise_neg_overflow;
            }
#else
            {
                int result = PyObject_RichCompareBool(x, Py_False, Py_LT);
                if (unlikely(result < 0))
                    return (long) -1;
                if (unlikely(result == 1))
                    goto raise_neg_overflow;
            }
#endif
            if (sizeof(long) <= sizeof(unsigned long)) {
                __PYX_VERIFY_RETURN_INT_EXC(long, unsigned long, PyLong_AsUnsignedLong(x))
#ifdef HAVE_LONG_LONG
            } else if (sizeof(long) <= sizeof(unsigned PY_LONG_LONG)) {
                __PYX_VERIFY_RETURN_INT_EXC(long, unsigned PY_LONG_LONG, PyLong_AsUnsignedLongLong(x))
#endif
            }
        } else {
#if CYTHON_USE_PYLONG_INTERNALS
            const digit* digits = ((PyLongObject*)x)->ob_digit;
            switch (Py_SIZE(x)) {
                case  0: return (long) 0;
                case -1: __PYX_VERIFY_RETURN_INT(long, sdigit, (sdigit) (-(sdigit)digits[0]))
                case  1: __PYX_VERIFY_RETURN_INT(long,  digit, +digits[0])
                case -2:
                    if (8 * sizeof(long) - 1 > 1 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 2 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(long, long, -(long) (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(long) - 1 > 2 * PyLong_SHIFT) {
                            return (long) (((long)-1)*(((((long)digits[1]) << PyLong_SHIFT) | (long)digits[0])));
                        }
                    }
                    break;
                case 2:
                    if (8 * sizeof(long) > 1 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 2 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(long, unsigned long, (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(long) - 1 > 2 * PyLong_SHIFT) {
                            return (long) ((((((long)digits[1]) << PyLong_SHIFT) | (long)digits[0])));
                        }
                    }
                    break;
                case -3:
                    if (8 * sizeof(long) - 1 > 2 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 3 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(long, long, -(long) (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(long) - 1 > 3 * PyLong_SHIFT) {
                            return (long) (((long)-1)*(((((((long)digits[2]) << PyLong_SHIFT) | (long)digits[1]) << PyLong_SHIFT) | (long)digits[0])));
                        }
                    }
                    break;
                case 3:
                    if (8 * sizeof(long) > 2 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 3 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(long, unsigned long, (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(long) - 1 > 3 * PyLong_SHIFT) {
                            return (long) ((((((((long)digits[2]) << PyLong_SHIFT) | (long)digits[1]) << PyLong_SHIFT) | (long)digits[0])));
                        }
                    }
                    break;
                case -4:
                    if (8 * sizeof(long) - 1 > 3 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 4 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(long, long, -(long) (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(long) - 1 > 4 * PyLong_SHIFT) {
                            return (long) (((long)-1)*(((((((((long)digits[3]) << PyLong_SHIFT) | (long)digits[2]) << PyLong_SHIFT) | (long)digits[1]) << PyLong_SHIFT) | (long)digits[0])));
                        }
                    }
                    break;
                case 4:
                    if (8 * sizeof(long) > 3 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 4 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(long, unsigned long, (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(long) - 1 > 4 * PyLong_SHIFT) {
                            return (long) ((((((((((long)digits[3]) << PyLong_SHIFT) | (long)digits[2]) << PyLong_SHIFT) | (long)digits[1]) << PyLong_SHIFT) | (long)digits[0])));
                        }
                    }
                    break;
            }
#endif
            if (sizeof(long) <= sizeof(long)) {
                __PYX_VERIFY_RETURN_INT_EXC(long, long, PyLong_AsLong(x))
#ifdef HAVE_LONG_LONG
            } else if (sizeof(long) <= sizeof(PY_LONG_LONG)) {
                __PYX_VERIFY_RETURN_INT_EXC(long, PY_LONG_LONG, PyLong_AsLongLong(x))
#endif
            }
        }
        {
#if CYTHON_COMPILING_IN_PYPY && !defined(_PyLong_AsByteArray)
            PyErr_SetString(PyExc_RuntimeError,
                            "_PyLong_AsByteArray() not available in PyPy, cannot convert large numbers");
#else
            long val;
            PyObject *v = __Pyx_PyNumber_IntOrLong(x);
 #if PY_MAJOR_VERSION < 3
            if (likely(v) && !PyLong_Check(v)) {
                PyObject *tmp = v;
                v = PyNumber_Long(tmp);
                Py_DECREF(tmp);
            }
 #endif
            if (likely(v)) {
                int one = 1; int is_little = (int)*(unsigned char *)&one;
                unsigned char *bytes = (unsigned char *)&val;
                int ret = _PyLong_AsByteArray((PyLongObject *)v,
                                              bytes, sizeof(val),
                                              is_little, !is_unsigned);
                Py_DECREF(v);
                if (likely(!ret))
                    return val;
            }
#endif
            return (long) -1;
        }
    } else {
        long val;
        PyObject *tmp = __Pyx_PyNumber_IntOrLong(x);
        if (!tmp) return (long) -1;
        val = __Pyx_PyInt_As_long(tmp);
        Py_DECREF(tmp);
        return val;
    }
raise_overflow:
    PyErr_SetString(PyExc_OverflowError,
        "value too large to convert to long");
    return (long) -1;
raise_neg_overflow:
    PyErr_SetString(PyExc_OverflowError,
        "can't convert negative value to long");
    return (long) -1;
}

/* FastTypeChecks */
      #if CYTHON_COMPILING_IN_CPYTHON
static int __Pyx_InBases(PyTypeObject *a, PyTypeObject *b) {
    while (a) {
        a = a->tp_base;
        if (a == b)
            return 1;
    }
    return b == &PyBaseObject_Type;
}
static CYTHON_INLINE int __Pyx_IsSubtype(PyTypeObject *a, PyTypeObject *b) {
    PyObject *mro;
    if (a == b) return 1;
    mro = a->tp_mro;
    if (likely(mro)) {
        Py_ssize_t i, n;
        n = PyTuple_GET_SIZE(mro);
        for (i = 0; i < n; i++) {
            if (PyTuple_GET_ITEM(mro, i) == (PyObject *)b)
                return 1;
        }
        return 0;
    }
    return __Pyx_InBases(a, b);
}
#if PY_MAJOR_VERSION == 2
static int __Pyx_inner_PyErr_GivenExceptionMatches2(PyObject *err, PyObject* exc_type1, PyObject* exc_type2) {
    PyObject *exception, *value, *tb;
    int res;
    __Pyx_PyThreadState_declare
    __Pyx_PyThreadState_assign
    __Pyx_ErrFetch(&exception, &value, &tb);
    res = exc_type1 ? PyObject_IsSubclass(err, exc_type1) : 0;
    if (unlikely(res == -1)) {
        PyErr_WriteUnraisable(err);
        res = 0;
    }
    if (!res) {
        res = PyObject_IsSubclass(err, exc_type2);
        if (unlikely(res == -1)) {
            PyErr_WriteUnraisable(err);
            res = 0;
        }
    }
    __Pyx_ErrRestore(exception, value, tb);
    return res;
}
#else
static CYTHON_INLINE int __Pyx_inner_PyErr_GivenExceptionMatches2(PyObject *err, PyObject* exc_type1, PyObject *exc_type2) {
    int res = exc_type1 ? __Pyx_IsSubtype((PyTypeObject*)err, (PyTypeObject*)exc_type1) : 0;
    if (!res) {
        res = __Pyx_IsSubtype((PyTypeObject*)err, (PyTypeObject*)exc_type2);
    }
    return res;
}
#endif
static int __Pyx_PyErr_GivenExceptionMatchesTuple(PyObject *exc_type, PyObject *tuple) {
    Py_ssize_t i, n;
    assert(PyExceptionClass_Check(exc_type));
    n = PyTuple_GET_SIZE(tuple);
#if PY_MAJOR_VERSION >= 3
    for (i=0; i<n; i++) {
        if (exc_type == PyTuple_GET_ITEM(tuple, i)) return 1;
    }
#endif
    for (i=0; i<n; i++) {
        PyObject *t = PyTuple_GET_ITEM(tuple, i);
        #if PY_MAJOR_VERSION < 3
        if (likely(exc_type == t)) return 1;
        #endif
        if (likely(PyExceptionClass_Check(t))) {
            if (__Pyx_inner_PyErr_GivenExceptionMatches2(exc_type, NULL, t)) return 1;
        } else {
        }
    }
    return 0;
}
static CYTHON_INLINE int __Pyx_PyErr_GivenExceptionMatches(PyObject *err, PyObject* exc_type) {
    if (likely(err == exc_type)) return 1;
    if (likely(PyExceptionClass_Check(err))) {
        if (likely(PyExceptionClass_Check(exc_type))) {
            return __Pyx_inner_PyErr_GivenExceptionMatches2(err, NULL, exc_type);
        } else if (likely(PyTuple_Check(exc_type))) {
            return __Pyx_PyErr_GivenExceptionMatchesTuple(err, exc_type);
        } else {
        }
    }
    return PyErr_GivenExceptionMatches(err, exc_type);
}
static CYTHON_INLINE int __Pyx_PyErr_GivenExceptionMatches2(PyObject *err, PyObject *exc_type1, PyObject *exc_type2) {
    assert(PyExceptionClass_Check(exc_type1));
    assert(PyExceptionClass_Check(exc_type2));
    if (likely(err == exc_type1 || err == exc_type2)) return 1;
    if (likely(PyExceptionClass_Check(err))) {
        return __Pyx_inner_PyErr_GivenExceptionMatches2(err, exc_type1, exc_type2);
    }
    return (PyErr_GivenExceptionMatches(err, exc_type1) || PyErr_GivenExceptionMatches(err, exc_type2));
}
#endif

/* CheckBinaryVersion */
      static int __Pyx_check_binary_version(void) {
    char ctversion[4], rtversion[4];
    PyOS_snprintf(ctversion, 4, "%d.%d", PY_MAJOR_VERSION, PY_MINOR_VERSION);
    PyOS_snprintf(rtversion, 4, "%s", Py_GetVersion());
    if (ctversion[0] != rtversion[0] || ctversion[2] != rtversion[2]) {
        char message[200];
        PyOS_snprintf(message, sizeof(message),
                      "compiletime version %s of module '%.100s' "
                      "does not match runtime version %s",
                      ctversion, __Pyx_MODULE_NAME, rtversion);
        return PyErr_WarnEx(NULL, message, 1);
    }
    return 0;
}

/* InitStrings */
      static int __Pyx_InitStrings(__Pyx_StringTabEntry *t) {
    while (t->p) {
        #if PY_MAJOR_VERSION < 3
        if (t->is_unicode) {
            *t->p = PyUnicode_DecodeUTF8(t->s, t->n - 1, NULL);
        } else if (t->intern) {
            *t->p = PyString_InternFromString(t->s);
        } else {
            *t->p = PyString_FromStringAndSize(t->s, t->n - 1);
        }
        #else
        if (t->is_unicode | t->is_str) {
            if (t->intern) {
                *t->p = PyUnicode_InternFromString(t->s);
            } else if (t->encoding) {
                *t->p = PyUnicode_Decode(t->s, t->n - 1, t->encoding, NULL);
            } else {
                *t->p = PyUnicode_FromStringAndSize(t->s, t->n - 1);
            }
        } else {
            *t->p = PyBytes_FromStringAndSize(t->s, t->n - 1);
        }
        #endif
        if (!*t->p)
            return -1;
        if (PyObject_Hash(*t->p) == -1)
            return -1;
        ++t;
    }
    return 0;
}

static CYTHON_INLINE PyObject* __Pyx_PyUnicode_FromString(const char* c_str) {
    return __Pyx_PyUnicode_FromStringAndSize(c_str, (Py_ssize_t)strlen(c_str));
}
static CYTHON_INLINE const char* __Pyx_PyObject_AsString(PyObject* o) {
    Py_ssize_t ignore;
    return __Pyx_PyObject_AsStringAndSize(o, &ignore);
}
#if __PYX_DEFAULT_STRING_ENCODING_IS_ASCII || __PYX_DEFAULT_STRING_ENCODING_IS_DEFAULT
#if !CYTHON_PEP393_ENABLED
static const char* __Pyx_PyUnicode_AsStringAndSize(PyObject* o, Py_ssize_t *length) {
    char* defenc_c;
    PyObject* defenc = _PyUnicode_AsDefaultEncodedString(o, NULL);
    if (!defenc) return NULL;
    defenc_c = PyBytes_AS_STRING(defenc);
#if __PYX_DEFAULT_STRING_ENCODING_IS_ASCII
    {
        char* end = defenc_c + PyBytes_GET_SIZE(defenc);
        char* c;
        for (c = defenc_c; c < end; c++) {
            if ((unsigned char) (*c) >= 128) {
                PyUnicode_AsASCIIString(o);
                return NULL;
            }
        }
    }
#endif
    *length = PyBytes_GET_SIZE(defenc);
    return defenc_c;
}
#else
static CYTHON_INLINE const char* __Pyx_PyUnicode_AsStringAndSize(PyObject* o, Py_ssize_t *length) {
    if (unlikely(__Pyx_PyUnicode_READY(o) == -1)) return NULL;
#if __PYX_DEFAULT_STRING_ENCODING_IS_ASCII
    if (likely(PyUnicode_IS_ASCII(o))) {
        *length = PyUnicode_GET_LENGTH(o);
        return PyUnicode_AsUTF8(o);
    } else {
        PyUnicode_AsASCIIString(o);
        return NULL;
    }
#else
    return PyUnicode_AsUTF8AndSize(o, length);
#endif
}
#endif
#endif
static CYTHON_INLINE const char* __Pyx_PyObject_AsStringAndSize(PyObject* o, Py_ssize_t *length) {
#if __PYX_DEFAULT_STRING_ENCODING_IS_ASCII || __PYX_DEFAULT_STRING_ENCODING_IS_DEFAULT
    if (
#if PY_MAJOR_VERSION < 3 && __PYX_DEFAULT_STRING_ENCODING_IS_ASCII
            __Pyx_sys_getdefaultencoding_not_ascii &&
#endif
            PyUnicode_Check(o)) {
        return __Pyx_PyUnicode_AsStringAndSize(o, length);
    } else
#endif
#if (!CYTHON_COMPILING_IN_PYPY) || (defined(PyByteArray_AS_STRING) && defined(PyByteArray_GET_SIZE))
    if (PyByteArray_Check(o)) {
        *length = PyByteArray_GET_SIZE(o);
        return PyByteArray_AS_STRING(o);
    } else
#endif
    {
        char* result;
        int r = PyBytes_AsStringAndSize(o, &result, length);
        if (unlikely(r < 0)) {
            return NULL;
        } else {
            return result;
        }
    }
}
static CYTHON_INLINE int __Pyx_PyObject_IsTrue(PyObject* x) {
   int is_true = x == Py_True;
   if (is_true | (x == Py_False) | (x == Py_None)) return is_true;
   else return PyObject_IsTrue(x);
}
static PyObject* __Pyx_PyNumber_IntOrLongWrongResultType(PyObject* result, const char* type_name) {
#if PY_MAJOR_VERSION >= 3
    if (PyLong_Check(result)) {
        if (PyErr_WarnFormat(PyExc_DeprecationWarning, 1,
                "__int__ returned non-int (type %.200s).  "
                "The ability to return an instance of a strict subclass of int "
                "is deprecated, and may be removed in a future version of Python.",
                Py_TYPE(result)->tp_name)) {
            Py_DECREF(result);
            return NULL;
        }
        return result;
    }
#endif
    PyErr_Format(PyExc_TypeError,
                 "__%.4s__ returned non-%.4s (type %.200s)",
                 type_name, type_name, Py_TYPE(result)->tp_name);
    Py_DECREF(result);
    return NULL;
}
static CYTHON_INLINE PyObject* __Pyx_PyNumber_IntOrLong(PyObject* x) {
#if CYTHON_USE_TYPE_SLOTS
  PyNumberMethods *m;
#endif
  const char *name = NULL;
  PyObject *res = NULL;
#if PY_MAJOR_VERSION < 3
  if (likely(PyInt_Check(x) || PyLong_Check(x)))
#else
  if (likely(PyLong_Check(x)))
#endif
    return __Pyx_NewRef(x);
#if CYTHON_USE_TYPE_SLOTS
  m = Py_TYPE(x)->tp_as_number;
  #if PY_MAJOR_VERSION < 3
  if (m && m->nb_int) {
    name = "int";
    res = m->nb_int(x);
  }
  else if (m && m->nb_long) {
    name = "long";
    res = m->nb_long(x);
  }
  #else
  if (likely(m && m->nb_int)) {
    name = "int";
    res = m->nb_int(x);
  }
  #endif
#else
  if (!PyBytes_CheckExact(x) && !PyUnicode_CheckExact(x)) {
    res = PyNumber_Int(x);
  }
#endif
  if (likely(res)) {
#if PY_MAJOR_VERSION < 3
    if (unlikely(!PyInt_Check(res) && !PyLong_Check(res))) {
#else
    if (unlikely(!PyLong_CheckExact(res))) {
#endif
        return __Pyx_PyNumber_IntOrLongWrongResultType(res, name);
    }
  }
  else if (!PyErr_Occurred()) {
    PyErr_SetString(PyExc_TypeError,
                    "an integer is required");
  }
  return res;
}
static CYTHON_INLINE Py_ssize_t __Pyx_PyIndex_AsSsize_t(PyObject* b) {
  Py_ssize_t ival;
  PyObject *x;
#if PY_MAJOR_VERSION < 3
  if (likely(PyInt_CheckExact(b))) {
    if (sizeof(Py_ssize_t) >= sizeof(long))
        return PyInt_AS_LONG(b);
    else
        return PyInt_AsSsize_t(x);
  }
#endif
  if (likely(PyLong_CheckExact(b))) {
    #if CYTHON_USE_PYLONG_INTERNALS
    const digit* digits = ((PyLongObject*)b)->ob_digit;
    const Py_ssize_t size = Py_SIZE(b);
    if (likely(__Pyx_sst_abs(size) <= 1)) {
        ival = likely(size) ? digits[0] : 0;
        if (size == -1) ival = -ival;
        return ival;
    } else {
      switch (size) {
         case 2:
           if (8 * sizeof(Py_ssize_t) > 2 * PyLong_SHIFT) {
             return (Py_ssize_t) (((((size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0]));
           }
           break;
         case -2:
           if (8 * sizeof(Py_ssize_t) > 2 * PyLong_SHIFT) {
             return -(Py_ssize_t) (((((size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0]));
           }
           break;
         case 3:
           if (8 * sizeof(Py_ssize_t) > 3 * PyLong_SHIFT) {
             return (Py_ssize_t) (((((((size_t)digits[2]) << PyLong_SHIFT) | (size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0]));
           }
           break;
         case -3:
           if (8 * sizeof(Py_ssize_t) > 3 * PyLong_SHIFT) {
             return -(Py_ssize_t) (((((((size_t)digits[2]) << PyLong_SHIFT) | (size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0]));
           }
           break;
         case 4:
           if (8 * sizeof(Py_ssize_t) > 4 * PyLong_SHIFT) {
             return (Py_ssize_t) (((((((((size_t)digits[3]) << PyLong_SHIFT) | (size_t)digits[2]) << PyLong_SHIFT) | (size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0]));
           }
           break;
         case -4:
           if (8 * sizeof(Py_ssize_t) > 4 * PyLong_SHIFT) {
             return -(Py_ssize_t) (((((((((size_t)digits[3]) << PyLong_SHIFT) | (size_t)digits[2]) << PyLong_SHIFT) | (size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0]));
           }
           break;
      }
    }
    #endif
    return PyLong_AsSsize_t(b);
  }
  x = PyNumber_Index(b);
  if (!x) return -1;
  ival = PyInt_AsSsize_t(x);
  Py_DECREF(x);
  return ival;
}
static CYTHON_INLINE PyObject * __Pyx_PyBool_FromLong(long b) {
  return b ? __Pyx_NewRef(Py_True) : __Pyx_NewRef(Py_False);
}
static CYTHON_INLINE PyObject * __Pyx_PyInt_FromSize_t(size_t ival) {
    return PyInt_FromSize_t(ival);
}


#endif /* Py_PYTHON_H */


==> appendix/sm/code/parser/fast_smatch/_smatch.cpp <==
/* Generated by Cython 0.28.5 */

/* BEGIN: Cython Metadata
{
    "distutils": {
        "depends": [
            "_gain.h"
        ], 
        "language": "c++", 
        "name": "_smatch", 
        "sources": [
            "_smatch.pyx", 
            "_gain.cc"
        ]
    }, 
    "module_name": "_smatch"
}
END: Cython Metadata */

#define PY_SSIZE_T_CLEAN
#include "Python.h"
#ifndef Py_PYTHON_H
    #error Python headers needed to compile C extensions, please install development version of Python.
#elif PY_VERSION_HEX < 0x02060000 || (0x03000000 <= PY_VERSION_HEX && PY_VERSION_HEX < 0x03030000)
    #error Cython requires Python 2.6+ or Python 3.3+.
#else
#define CYTHON_ABI "0_28_5"
#define CYTHON_FUTURE_DIVISION 0
#include <stddef.h>
#ifndef offsetof
  #define offsetof(type, member) ( (size_t) & ((type*)0) -> member )
#endif
#if !defined(WIN32) && !defined(MS_WINDOWS)
  #ifndef __stdcall
    #define __stdcall
  #endif
  #ifndef __cdecl
    #define __cdecl
  #endif
  #ifndef __fastcall
    #define __fastcall
  #endif
#endif
#ifndef DL_IMPORT
  #define DL_IMPORT(t) t
#endif
#ifndef DL_EXPORT
  #define DL_EXPORT(t) t
#endif
#define __PYX_COMMA ,
#ifndef HAVE_LONG_LONG
  #if PY_VERSION_HEX >= 0x02070000
    #define HAVE_LONG_LONG
  #endif
#endif
#ifndef PY_LONG_LONG
  #define PY_LONG_LONG LONG_LONG
#endif
#ifndef Py_HUGE_VAL
  #define Py_HUGE_VAL HUGE_VAL
#endif
#ifdef PYPY_VERSION
  #define CYTHON_COMPILING_IN_PYPY 1
  #define CYTHON_COMPILING_IN_PYSTON 0
  #define CYTHON_COMPILING_IN_CPYTHON 0
  #undef CYTHON_USE_TYPE_SLOTS
  #define CYTHON_USE_TYPE_SLOTS 0
  #undef CYTHON_USE_PYTYPE_LOOKUP
  #define CYTHON_USE_PYTYPE_LOOKUP 0
  #if PY_VERSION_HEX < 0x03050000
    #undef CYTHON_USE_ASYNC_SLOTS
    #define CYTHON_USE_ASYNC_SLOTS 0
  #elif !defined(CYTHON_USE_ASYNC_SLOTS)
    #define CYTHON_USE_ASYNC_SLOTS 1
  #endif
  #undef CYTHON_USE_PYLIST_INTERNALS
  #define CYTHON_USE_PYLIST_INTERNALS 0
  #undef CYTHON_USE_UNICODE_INTERNALS
  #define CYTHON_USE_UNICODE_INTERNALS 0
  #undef CYTHON_USE_UNICODE_WRITER
  #define CYTHON_USE_UNICODE_WRITER 0
  #undef CYTHON_USE_PYLONG_INTERNALS
  #define CYTHON_USE_PYLONG_INTERNALS 0
  #undef CYTHON_AVOID_BORROWED_REFS
  #define CYTHON_AVOID_BORROWED_REFS 1
  #undef CYTHON_ASSUME_SAFE_MACROS
  #define CYTHON_ASSUME_SAFE_MACROS 0
  #undef CYTHON_UNPACK_METHODS
  #define CYTHON_UNPACK_METHODS 0
  #undef CYTHON_FAST_THREAD_STATE
  #define CYTHON_FAST_THREAD_STATE 0
  #undef CYTHON_FAST_PYCALL
  #define CYTHON_FAST_PYCALL 0
  #undef CYTHON_PEP489_MULTI_PHASE_INIT
  #define CYTHON_PEP489_MULTI_PHASE_INIT 0
  #undef CYTHON_USE_TP_FINALIZE
  #define CYTHON_USE_TP_FINALIZE 0
#elif defined(PYSTON_VERSION)
  #define CYTHON_COMPILING_IN_PYPY 0
  #define CYTHON_COMPILING_IN_PYSTON 1
  #define CYTHON_COMPILING_IN_CPYTHON 0
  #ifndef CYTHON_USE_TYPE_SLOTS
    #define CYTHON_USE_TYPE_SLOTS 1
  #endif
  #undef CYTHON_USE_PYTYPE_LOOKUP
  #define CYTHON_USE_PYTYPE_LOOKUP 0
  #undef CYTHON_USE_ASYNC_SLOTS
  #define CYTHON_USE_ASYNC_SLOTS 0
  #undef CYTHON_USE_PYLIST_INTERNALS
  #define CYTHON_USE_PYLIST_INTERNALS 0
  #ifndef CYTHON_USE_UNICODE_INTERNALS
    #define CYTHON_USE_UNICODE_INTERNALS 1
  #endif
  #undef CYTHON_USE_UNICODE_WRITER
  #define CYTHON_USE_UNICODE_WRITER 0
  #undef CYTHON_USE_PYLONG_INTERNALS
  #define CYTHON_USE_PYLONG_INTERNALS 0
  #ifndef CYTHON_AVOID_BORROWED_REFS
    #define CYTHON_AVOID_BORROWED_REFS 0
  #endif
  #ifndef CYTHON_ASSUME_SAFE_MACROS
    #define CYTHON_ASSUME_SAFE_MACROS 1
  #endif
  #ifndef CYTHON_UNPACK_METHODS
    #define CYTHON_UNPACK_METHODS 1
  #endif
  #undef CYTHON_FAST_THREAD_STATE
  #define CYTHON_FAST_THREAD_STATE 0
  #undef CYTHON_FAST_PYCALL
  #define CYTHON_FAST_PYCALL 0
  #undef CYTHON_PEP489_MULTI_PHASE_INIT
  #define CYTHON_PEP489_MULTI_PHASE_INIT 0
  #undef CYTHON_USE_TP_FINALIZE
  #define CYTHON_USE_TP_FINALIZE 0
#else
  #define CYTHON_COMPILING_IN_PYPY 0
  #define CYTHON_COMPILING_IN_PYSTON 0
  #define CYTHON_COMPILING_IN_CPYTHON 1
  #ifndef CYTHON_USE_TYPE_SLOTS
    #define CYTHON_USE_TYPE_SLOTS 1
  #endif
  #if PY_VERSION_HEX < 0x02070000
    #undef CYTHON_USE_PYTYPE_LOOKUP
    #define CYTHON_USE_PYTYPE_LOOKUP 0
  #elif !defined(CYTHON_USE_PYTYPE_LOOKUP)
    #define CYTHON_USE_PYTYPE_LOOKUP 1
  #endif
  #if PY_MAJOR_VERSION < 3
    #undef CYTHON_USE_ASYNC_SLOTS
    #define CYTHON_USE_ASYNC_SLOTS 0
  #elif !defined(CYTHON_USE_ASYNC_SLOTS)
    #define CYTHON_USE_ASYNC_SLOTS 1
  #endif
  #if PY_VERSION_HEX < 0x02070000
    #undef CYTHON_USE_PYLONG_INTERNALS
    #define CYTHON_USE_PYLONG_INTERNALS 0
  #elif !defined(CYTHON_USE_PYLONG_INTERNALS)
    #define CYTHON_USE_PYLONG_INTERNALS 1
  #endif
  #ifndef CYTHON_USE_PYLIST_INTERNALS
    #define CYTHON_USE_PYLIST_INTERNALS 1
  #endif
  #ifndef CYTHON_USE_UNICODE_INTERNALS
    #define CYTHON_USE_UNICODE_INTERNALS 1
  #endif
  #if PY_VERSION_HEX < 0x030300F0
    #undef CYTHON_USE_UNICODE_WRITER
    #define CYTHON_USE_UNICODE_WRITER 0
  #elif !defined(CYTHON_USE_UNICODE_WRITER)
    #define CYTHON_USE_UNICODE_WRITER 1
  #endif
  #ifndef CYTHON_AVOID_BORROWED_REFS
    #define CYTHON_AVOID_BORROWED_REFS 0
  #endif
  #ifndef CYTHON_ASSUME_SAFE_MACROS
    #define CYTHON_ASSUME_SAFE_MACROS 1
  #endif
  #ifndef CYTHON_UNPACK_METHODS
    #define CYTHON_UNPACK_METHODS 1
  #endif
  #ifndef CYTHON_FAST_THREAD_STATE
    #define CYTHON_FAST_THREAD_STATE 1
  #endif
  #ifndef CYTHON_FAST_PYCALL
    #define CYTHON_FAST_PYCALL 1
  #endif
  #ifndef CYTHON_PEP489_MULTI_PHASE_INIT
    #define CYTHON_PEP489_MULTI_PHASE_INIT (0 && PY_VERSION_HEX >= 0x03050000)
  #endif
  #ifndef CYTHON_USE_TP_FINALIZE
    #define CYTHON_USE_TP_FINALIZE (PY_VERSION_HEX >= 0x030400a1)
  #endif
#endif
#if !defined(CYTHON_FAST_PYCCALL)
#define CYTHON_FAST_PYCCALL  (CYTHON_FAST_PYCALL && PY_VERSION_HEX >= 0x030600B1)
#endif
#if CYTHON_USE_PYLONG_INTERNALS
  #include "longintrepr.h"
  #undef SHIFT
  #undef BASE
  #undef MASK
#endif
#ifndef __has_attribute
  #define __has_attribute(x) 0
#endif
#ifndef __has_cpp_attribute
  #define __has_cpp_attribute(x) 0
#endif
#ifndef CYTHON_RESTRICT
  #if defined(__GNUC__)
    #define CYTHON_RESTRICT __restrict__
  #elif defined(_MSC_VER) && _MSC_VER >= 1400
    #define CYTHON_RESTRICT __restrict
  #elif defined (__STDC_VERSION__) && __STDC_VERSION__ >= 199901L
    #define CYTHON_RESTRICT restrict
  #else
    #define CYTHON_RESTRICT
  #endif
#endif
#ifndef CYTHON_UNUSED
# if defined(__GNUC__)
#   if !(defined(__cplusplus)) || (__GNUC__ > 3 || (__GNUC__ == 3 && __GNUC_MINOR__ >= 4))
#     define CYTHON_UNUSED __attribute__ ((__unused__))
#   else
#     define CYTHON_UNUSED
#   endif
# elif defined(__ICC) || (defined(__INTEL_COMPILER) && !defined(_MSC_VER))
#   define CYTHON_UNUSED __attribute__ ((__unused__))
# else
#   define CYTHON_UNUSED
# endif
#endif
#ifndef CYTHON_MAYBE_UNUSED_VAR
#  if defined(__cplusplus)
     template<class T> void CYTHON_MAYBE_UNUSED_VAR( const T& ) { }
#  else
#    define CYTHON_MAYBE_UNUSED_VAR(x) (void)(x)
#  endif
#endif
#ifndef CYTHON_NCP_UNUSED
# if CYTHON_COMPILING_IN_CPYTHON
#  define CYTHON_NCP_UNUSED
# else
#  define CYTHON_NCP_UNUSED CYTHON_UNUSED
# endif
#endif
#define __Pyx_void_to_None(void_result) ((void)(void_result), Py_INCREF(Py_None), Py_None)
#ifdef _MSC_VER
    #ifndef _MSC_STDINT_H_
        #if _MSC_VER < 1300
           typedef unsigned char     uint8_t;
           typedef unsigned int      uint32_t;
        #else
           typedef unsigned __int8   uint8_t;
           typedef unsigned __int32  uint32_t;
        #endif
    #endif
#else
   #include <stdint.h>
#endif
#ifndef CYTHON_FALLTHROUGH
  #if defined(__cplusplus) && __cplusplus >= 201103L
    #if __has_cpp_attribute(fallthrough)
      #define CYTHON_FALLTHROUGH [[fallthrough]]
    #elif __has_cpp_attribute(clang::fallthrough)
      #define CYTHON_FALLTHROUGH [[clang::fallthrough]]
    #elif __has_cpp_attribute(gnu::fallthrough)
      #define CYTHON_FALLTHROUGH [[gnu::fallthrough]]
    #endif
  #endif
  #ifndef CYTHON_FALLTHROUGH
    #if __has_attribute(fallthrough)
      #define CYTHON_FALLTHROUGH __attribute__((fallthrough))
    #else
      #define CYTHON_FALLTHROUGH
    #endif
  #endif
  #if defined(__clang__ ) && defined(__apple_build_version__)
    #if __apple_build_version__ < 7000000
      #undef  CYTHON_FALLTHROUGH
      #define CYTHON_FALLTHROUGH
    #endif
  #endif
#endif

#ifndef __cplusplus
  #error "Cython files generated with the C++ option must be compiled with a C++ compiler."
#endif
#ifndef CYTHON_INLINE
  #if defined(__clang__)
    #define CYTHON_INLINE __inline__ __attribute__ ((__unused__))
  #else
    #define CYTHON_INLINE inline
  #endif
#endif
template<typename T>
void __Pyx_call_destructor(T& x) {
    x.~T();
}
template<typename T>
class __Pyx_FakeReference {
  public:
    __Pyx_FakeReference() : ptr(NULL) { }
    __Pyx_FakeReference(const T& ref) : ptr(const_cast<T*>(&ref)) { }
    T *operator->() { return ptr; }
    T *operator&() { return ptr; }
    operator T&() { return *ptr; }
    template<typename U> bool operator ==(U other) { return *ptr == other; }
    template<typename U> bool operator !=(U other) { return *ptr != other; }
  private:
    T *ptr;
};

#if CYTHON_COMPILING_IN_PYPY && PY_VERSION_HEX < 0x02070600 && !defined(Py_OptimizeFlag)
  #define Py_OptimizeFlag 0
#endif
#define __PYX_BUILD_PY_SSIZE_T "n"
#define CYTHON_FORMAT_SSIZE_T "z"
#if PY_MAJOR_VERSION < 3
  #define __Pyx_BUILTIN_MODULE_NAME "__builtin__"
  #define __Pyx_PyCode_New(a, k, l, s, f, code, c, n, v, fv, cell, fn, name, fline, lnos)\
          PyCode_New(a+k, l, s, f, code, c, n, v, fv, cell, fn, name, fline, lnos)
  #define __Pyx_DefaultClassType PyClass_Type
#else
  #define __Pyx_BUILTIN_MODULE_NAME "builtins"
  #define __Pyx_PyCode_New(a, k, l, s, f, code, c, n, v, fv, cell, fn, name, fline, lnos)\
          PyCode_New(a, k, l, s, f, code, c, n, v, fv, cell, fn, name, fline, lnos)
  #define __Pyx_DefaultClassType PyType_Type
#endif
#ifndef Py_TPFLAGS_CHECKTYPES
  #define Py_TPFLAGS_CHECKTYPES 0
#endif
#ifndef Py_TPFLAGS_HAVE_INDEX
  #define Py_TPFLAGS_HAVE_INDEX 0
#endif
#ifndef Py_TPFLAGS_HAVE_NEWBUFFER
  #define Py_TPFLAGS_HAVE_NEWBUFFER 0
#endif
#ifndef Py_TPFLAGS_HAVE_FINALIZE
  #define Py_TPFLAGS_HAVE_FINALIZE 0
#endif
#if PY_VERSION_HEX <= 0x030700A3 || !defined(METH_FASTCALL)
  #ifndef METH_FASTCALL
     #define METH_FASTCALL 0x80
  #endif
  typedef PyObject *(*__Pyx_PyCFunctionFast) (PyObject *self, PyObject *const *args, Py_ssize_t nargs);
  typedef PyObject *(*__Pyx_PyCFunctionFastWithKeywords) (PyObject *self, PyObject *const *args,
                                                          Py_ssize_t nargs, PyObject *kwnames);
#else
  #define __Pyx_PyCFunctionFast _PyCFunctionFast
  #define __Pyx_PyCFunctionFastWithKeywords _PyCFunctionFastWithKeywords
#endif
#if CYTHON_FAST_PYCCALL
#define __Pyx_PyFastCFunction_Check(func)\
    ((PyCFunction_Check(func) && (METH_FASTCALL == (PyCFunction_GET_FLAGS(func) & ~(METH_CLASS | METH_STATIC | METH_COEXIST | METH_KEYWORDS)))))
#else
#define __Pyx_PyFastCFunction_Check(func) 0
#endif
#if CYTHON_COMPILING_IN_PYPY && !defined(PyObject_Malloc)
  #define PyObject_Malloc(s)   PyMem_Malloc(s)
  #define PyObject_Free(p)     PyMem_Free(p)
  #define PyObject_Realloc(p)  PyMem_Realloc(p)
#endif
#if CYTHON_COMPILING_IN_PYSTON
  #define __Pyx_PyCode_HasFreeVars(co)  PyCode_HasFreeVars(co)
  #define __Pyx_PyFrame_SetLineNumber(frame, lineno) PyFrame_SetLineNumber(frame, lineno)
#else
  #define __Pyx_PyCode_HasFreeVars(co)  (PyCode_GetNumFree(co) > 0)
  #define __Pyx_PyFrame_SetLineNumber(frame, lineno)  (frame)->f_lineno = (lineno)
#endif
#if !CYTHON_FAST_THREAD_STATE || PY_VERSION_HEX < 0x02070000
  #define __Pyx_PyThreadState_Current PyThreadState_GET()
#elif PY_VERSION_HEX >= 0x03060000
  #define __Pyx_PyThreadState_Current _PyThreadState_UncheckedGet()
#elif PY_VERSION_HEX >= 0x03000000
  #define __Pyx_PyThreadState_Current PyThreadState_GET()
#else
  #define __Pyx_PyThreadState_Current _PyThreadState_Current
#endif
#if PY_VERSION_HEX < 0x030700A2 && !defined(PyThread_tss_create) && !defined(Py_tss_NEEDS_INIT)
#include "pythread.h"
#define Py_tss_NEEDS_INIT 0
typedef int Py_tss_t;
static CYTHON_INLINE int PyThread_tss_create(Py_tss_t *key) {
  *key = PyThread_create_key();
  return 0; // PyThread_create_key reports success always
}
static CYTHON_INLINE Py_tss_t * PyThread_tss_alloc(void) {
  Py_tss_t *key = (Py_tss_t *)PyObject_Malloc(sizeof(Py_tss_t));
  *key = Py_tss_NEEDS_INIT;
  return key;
}
static CYTHON_INLINE void PyThread_tss_free(Py_tss_t *key) {
  PyObject_Free(key);
}
static CYTHON_INLINE int PyThread_tss_is_created(Py_tss_t *key) {
  return *key != Py_tss_NEEDS_INIT;
}
static CYTHON_INLINE void PyThread_tss_delete(Py_tss_t *key) {
  PyThread_delete_key(*key);
  *key = Py_tss_NEEDS_INIT;
}
static CYTHON_INLINE int PyThread_tss_set(Py_tss_t *key, void *value) {
  return PyThread_set_key_value(*key, value);
}
static CYTHON_INLINE void * PyThread_tss_get(Py_tss_t *key) {
  return PyThread_get_key_value(*key);
}
#endif // TSS (Thread Specific Storage) API
#if CYTHON_COMPILING_IN_CPYTHON || defined(_PyDict_NewPresized)
#define __Pyx_PyDict_NewPresized(n)  ((n <= 8) ? PyDict_New() : _PyDict_NewPresized(n))
#else
#define __Pyx_PyDict_NewPresized(n)  PyDict_New()
#endif
#if PY_MAJOR_VERSION >= 3 || CYTHON_FUTURE_DIVISION
  #define __Pyx_PyNumber_Divide(x,y)         PyNumber_TrueDivide(x,y)
  #define __Pyx_PyNumber_InPlaceDivide(x,y)  PyNumber_InPlaceTrueDivide(x,y)
#else
  #define __Pyx_PyNumber_Divide(x,y)         PyNumber_Divide(x,y)
  #define __Pyx_PyNumber_InPlaceDivide(x,y)  PyNumber_InPlaceDivide(x,y)
#endif
#if CYTHON_COMPILING_IN_CPYTHON && PY_VERSION_HEX >= 0x030500A1 && CYTHON_USE_UNICODE_INTERNALS
#define __Pyx_PyDict_GetItemStr(dict, name)  _PyDict_GetItem_KnownHash(dict, name, ((PyASCIIObject *) name)->hash)
#else
#define __Pyx_PyDict_GetItemStr(dict, name)  PyDict_GetItem(dict, name)
#endif
#if PY_VERSION_HEX > 0x03030000 && defined(PyUnicode_KIND)
  #define CYTHON_PEP393_ENABLED 1
  #define __Pyx_PyUnicode_READY(op)       (likely(PyUnicode_IS_READY(op)) ?\
                                              0 : _PyUnicode_Ready((PyObject *)(op)))
  #define __Pyx_PyUnicode_GET_LENGTH(u)   PyUnicode_GET_LENGTH(u)
  #define __Pyx_PyUnicode_READ_CHAR(u, i) PyUnicode_READ_CHAR(u, i)
  #define __Pyx_PyUnicode_MAX_CHAR_VALUE(u)   PyUnicode_MAX_CHAR_VALUE(u)
  #define __Pyx_PyUnicode_KIND(u)         PyUnicode_KIND(u)
  #define __Pyx_PyUnicode_DATA(u)         PyUnicode_DATA(u)
  #define __Pyx_PyUnicode_READ(k, d, i)   PyUnicode_READ(k, d, i)
  #define __Pyx_PyUnicode_WRITE(k, d, i, ch)  PyUnicode_WRITE(k, d, i, ch)
  #define __Pyx_PyUnicode_IS_TRUE(u)      (0 != (likely(PyUnicode_IS_READY(u)) ? PyUnicode_GET_LENGTH(u) : PyUnicode_GET_SIZE(u)))
#else
  #define CYTHON_PEP393_ENABLED 0
  #define PyUnicode_1BYTE_KIND  1
  #define PyUnicode_2BYTE_KIND  2
  #define PyUnicode_4BYTE_KIND  4
  #define __Pyx_PyUnicode_READY(op)       (0)
  #define __Pyx_PyUnicode_GET_LENGTH(u)   PyUnicode_GET_SIZE(u)
  #define __Pyx_PyUnicode_READ_CHAR(u, i) ((Py_UCS4)(PyUnicode_AS_UNICODE(u)[i]))
  #define __Pyx_PyUnicode_MAX_CHAR_VALUE(u)   ((sizeof(Py_UNICODE) == 2) ? 65535 : 1114111)
  #define __Pyx_PyUnicode_KIND(u)         (sizeof(Py_UNICODE))
  #define __Pyx_PyUnicode_DATA(u)         ((void*)PyUnicode_AS_UNICODE(u))
  #define __Pyx_PyUnicode_READ(k, d, i)   ((void)(k), (Py_UCS4)(((Py_UNICODE*)d)[i]))
  #define __Pyx_PyUnicode_WRITE(k, d, i, ch)  (((void)(k)), ((Py_UNICODE*)d)[i] = ch)
  #define __Pyx_PyUnicode_IS_TRUE(u)      (0 != PyUnicode_GET_SIZE(u))
#endif
#if CYTHON_COMPILING_IN_PYPY
  #define __Pyx_PyUnicode_Concat(a, b)      PyNumber_Add(a, b)
  #define __Pyx_PyUnicode_ConcatSafe(a, b)  PyNumber_Add(a, b)
#else
  #define __Pyx_PyUnicode_Concat(a, b)      PyUnicode_Concat(a, b)
  #define __Pyx_PyUnicode_ConcatSafe(a, b)  ((unlikely((a) == Py_None) || unlikely((b) == Py_None)) ?\
      PyNumber_Add(a, b) : __Pyx_PyUnicode_Concat(a, b))
#endif
#if CYTHON_COMPILING_IN_PYPY && !defined(PyUnicode_Contains)
  #define PyUnicode_Contains(u, s)  PySequence_Contains(u, s)
#endif
#if CYTHON_COMPILING_IN_PYPY && !defined(PyByteArray_Check)
  #define PyByteArray_Check(obj)  PyObject_TypeCheck(obj, &PyByteArray_Type)
#endif
#if CYTHON_COMPILING_IN_PYPY && !defined(PyObject_Format)
  #define PyObject_Format(obj, fmt)  PyObject_CallMethod(obj, "__format__", "O", fmt)
#endif
#define __Pyx_PyString_FormatSafe(a, b)   ((unlikely((a) == Py_None)) ? PyNumber_Remainder(a, b) : __Pyx_PyString_Format(a, b))
#define __Pyx_PyUnicode_FormatSafe(a, b)  ((unlikely((a) == Py_None)) ? PyNumber_Remainder(a, b) : PyUnicode_Format(a, b))
#if PY_MAJOR_VERSION >= 3
  #define __Pyx_PyString_Format(a, b)  PyUnicode_Format(a, b)
#else
  #define __Pyx_PyString_Format(a, b)  PyString_Format(a, b)
#endif
#if PY_MAJOR_VERSION < 3 && !defined(PyObject_ASCII)
  #define PyObject_ASCII(o)            PyObject_Repr(o)
#endif
#if PY_MAJOR_VERSION >= 3
  #define PyBaseString_Type            PyUnicode_Type
  #define PyStringObject               PyUnicodeObject
  #define PyString_Type                PyUnicode_Type
  #define PyString_Check               PyUnicode_Check
  #define PyString_CheckExact          PyUnicode_CheckExact
  #define PyObject_Unicode             PyObject_Str
#endif
#if PY_MAJOR_VERSION >= 3
  #define __Pyx_PyBaseString_Check(obj) PyUnicode_Check(obj)
  #define __Pyx_PyBaseString_CheckExact(obj) PyUnicode_CheckExact(obj)
#else
  #define __Pyx_PyBaseString_Check(obj) (PyString_Check(obj) || PyUnicode_Check(obj))
  #define __Pyx_PyBaseString_CheckExact(obj) (PyString_CheckExact(obj) || PyUnicode_CheckExact(obj))
#endif
#ifndef PySet_CheckExact
  #define PySet_CheckExact(obj)        (Py_TYPE(obj) == &PySet_Type)
#endif
#if CYTHON_ASSUME_SAFE_MACROS
  #define __Pyx_PySequence_SIZE(seq)  Py_SIZE(seq)
#else
  #define __Pyx_PySequence_SIZE(seq)  PySequence_Size(seq)
#endif
#if PY_MAJOR_VERSION >= 3
  #define PyIntObject                  PyLongObject
  #define PyInt_Type                   PyLong_Type
  #define PyInt_Check(op)              PyLong_Check(op)
  #define PyInt_CheckExact(op)         PyLong_CheckExact(op)
  #define PyInt_FromString             PyLong_FromString
  #define PyInt_FromUnicode            PyLong_FromUnicode
  #define PyInt_FromLong               PyLong_FromLong
  #define PyInt_FromSize_t             PyLong_FromSize_t
  #define PyInt_FromSsize_t            PyLong_FromSsize_t
  #define PyInt_AsLong                 PyLong_AsLong
  #define PyInt_AS_LONG                PyLong_AS_LONG
  #define PyInt_AsSsize_t              PyLong_AsSsize_t
  #define PyInt_AsUnsignedLongMask     PyLong_AsUnsignedLongMask
  #define PyInt_AsUnsignedLongLongMask PyLong_AsUnsignedLongLongMask
  #define PyNumber_Int                 PyNumber_Long
#endif
#if PY_MAJOR_VERSION >= 3
  #define PyBoolObject                 PyLongObject
#endif
#if PY_MAJOR_VERSION >= 3 && CYTHON_COMPILING_IN_PYPY
  #ifndef PyUnicode_InternFromString
    #define PyUnicode_InternFromString(s) PyUnicode_FromString(s)
  #endif
#endif
#if PY_VERSION_HEX < 0x030200A4
  typedef long Py_hash_t;
  #define __Pyx_PyInt_FromHash_t PyInt_FromLong
  #define __Pyx_PyInt_AsHash_t   PyInt_AsLong
#else
  #define __Pyx_PyInt_FromHash_t PyInt_FromSsize_t
  #define __Pyx_PyInt_AsHash_t   PyInt_AsSsize_t
#endif
#if PY_MAJOR_VERSION >= 3
  #define __Pyx_PyMethod_New(func, self, klass) ((self) ? PyMethod_New(func, self) : (Py_INCREF(func), func))
#else
  #define __Pyx_PyMethod_New(func, self, klass) PyMethod_New(func, self, klass)
#endif
#if CYTHON_USE_ASYNC_SLOTS
  #if PY_VERSION_HEX >= 0x030500B1
    #define __Pyx_PyAsyncMethodsStruct PyAsyncMethods
    #define __Pyx_PyType_AsAsync(obj) (Py_TYPE(obj)->tp_as_async)
  #else
    #define __Pyx_PyType_AsAsync(obj) ((__Pyx_PyAsyncMethodsStruct*) (Py_TYPE(obj)->tp_reserved))
  #endif
#else
  #define __Pyx_PyType_AsAsync(obj) NULL
#endif
#ifndef __Pyx_PyAsyncMethodsStruct
    typedef struct {
        unaryfunc am_await;
        unaryfunc am_aiter;
        unaryfunc am_anext;
    } __Pyx_PyAsyncMethodsStruct;
#endif

#if defined(WIN32) || defined(MS_WINDOWS)
  #define _USE_MATH_DEFINES
#endif
#include <math.h>
#ifdef NAN
#define __PYX_NAN() ((float) NAN)
#else
static CYTHON_INLINE float __PYX_NAN() {
  float value;
  memset(&value, 0xFF, sizeof(value));
  return value;
}
#endif
#if defined(__CYGWIN__) && defined(_LDBL_EQ_DBL)
#define __Pyx_truncl trunc
#else
#define __Pyx_truncl truncl
#endif


#define __PYX_ERR(f_index, lineno, Ln_error) \
{ \
  __pyx_filename = __pyx_f[f_index]; __pyx_lineno = lineno; __pyx_clineno = __LINE__; goto Ln_error; \
}

#ifndef __PYX_EXTERN_C
  #ifdef __cplusplus
    #define __PYX_EXTERN_C extern "C"
  #else
    #define __PYX_EXTERN_C extern
  #endif
#endif

#define __PYX_HAVE___smatch
#define __PYX_HAVE_API___smatch
/* Early includes */
#include "ios"
#include "new"
#include "stdexcept"
#include "typeinfo"
#include <utility>
#include <unordered_map>
#include <unordered_set>
#include <vector>
#include "_gain.h"
#ifdef _OPENMP
#include <omp.h>
#endif /* _OPENMP */

#if defined(PYREX_WITHOUT_ASSERTIONS) && !defined(CYTHON_WITHOUT_ASSERTIONS)
#define CYTHON_WITHOUT_ASSERTIONS
#endif

typedef struct {PyObject **p; const char *s; const Py_ssize_t n; const char* encoding;
                const char is_unicode; const char is_str; const char intern; } __Pyx_StringTabEntry;

#define __PYX_DEFAULT_STRING_ENCODING_IS_ASCII 0
#define __PYX_DEFAULT_STRING_ENCODING_IS_DEFAULT 0
#define __PYX_DEFAULT_STRING_ENCODING ""
#define __Pyx_PyObject_FromString __Pyx_PyBytes_FromString
#define __Pyx_PyObject_FromStringAndSize __Pyx_PyBytes_FromStringAndSize
#define __Pyx_uchar_cast(c) ((unsigned char)c)
#define __Pyx_long_cast(x) ((long)x)
#define __Pyx_fits_Py_ssize_t(v, type, is_signed)  (\
    (sizeof(type) < sizeof(Py_ssize_t))  ||\
    (sizeof(type) > sizeof(Py_ssize_t) &&\
          likely(v < (type)PY_SSIZE_T_MAX ||\
                 v == (type)PY_SSIZE_T_MAX)  &&\
          (!is_signed || likely(v > (type)PY_SSIZE_T_MIN ||\
                                v == (type)PY_SSIZE_T_MIN)))  ||\
    (sizeof(type) == sizeof(Py_ssize_t) &&\
          (is_signed || likely(v < (type)PY_SSIZE_T_MAX ||\
                               v == (type)PY_SSIZE_T_MAX)))  )
#if defined (__cplusplus) && __cplusplus >= 201103L
    #include <cstdlib>
    #define __Pyx_sst_abs(value) std::abs(value)
#elif SIZEOF_INT >= SIZEOF_SIZE_T
    #define __Pyx_sst_abs(value) abs(value)
#elif SIZEOF_LONG >= SIZEOF_SIZE_T
    #define __Pyx_sst_abs(value) labs(value)
#elif defined (_MSC_VER)
    #define __Pyx_sst_abs(value) ((Py_ssize_t)_abs64(value))
#elif defined (__STDC_VERSION__) && __STDC_VERSION__ >= 199901L
    #define __Pyx_sst_abs(value) llabs(value)
#elif defined (__GNUC__)
    #define __Pyx_sst_abs(value) __builtin_llabs(value)
#else
    #define __Pyx_sst_abs(value) ((value<0) ? -value : value)
#endif
static CYTHON_INLINE const char* __Pyx_PyObject_AsString(PyObject*);
static CYTHON_INLINE const char* __Pyx_PyObject_AsStringAndSize(PyObject*, Py_ssize_t* length);
#define __Pyx_PyByteArray_FromString(s) PyByteArray_FromStringAndSize((const char*)s, strlen((const char*)s))
#define __Pyx_PyByteArray_FromStringAndSize(s, l) PyByteArray_FromStringAndSize((const char*)s, l)
#define __Pyx_PyBytes_FromString        PyBytes_FromString
#define __Pyx_PyBytes_FromStringAndSize PyBytes_FromStringAndSize
static CYTHON_INLINE PyObject* __Pyx_PyUnicode_FromString(const char*);
#if PY_MAJOR_VERSION < 3
    #define __Pyx_PyStr_FromString        __Pyx_PyBytes_FromString
    #define __Pyx_PyStr_FromStringAndSize __Pyx_PyBytes_FromStringAndSize
#else
    #define __Pyx_PyStr_FromString        __Pyx_PyUnicode_FromString
    #define __Pyx_PyStr_FromStringAndSize __Pyx_PyUnicode_FromStringAndSize
#endif
#define __Pyx_PyBytes_AsWritableString(s)     ((char*) PyBytes_AS_STRING(s))
#define __Pyx_PyBytes_AsWritableSString(s)    ((signed char*) PyBytes_AS_STRING(s))
#define __Pyx_PyBytes_AsWritableUString(s)    ((unsigned char*) PyBytes_AS_STRING(s))
#define __Pyx_PyBytes_AsString(s)     ((const char*) PyBytes_AS_STRING(s))
#define __Pyx_PyBytes_AsSString(s)    ((const signed char*) PyBytes_AS_STRING(s))
#define __Pyx_PyBytes_AsUString(s)    ((const unsigned char*) PyBytes_AS_STRING(s))
#define __Pyx_PyObject_AsWritableString(s)    ((char*) __Pyx_PyObject_AsString(s))
#define __Pyx_PyObject_AsWritableSString(s)    ((signed char*) __Pyx_PyObject_AsString(s))
#define __Pyx_PyObject_AsWritableUString(s)    ((unsigned char*) __Pyx_PyObject_AsString(s))
#define __Pyx_PyObject_AsSString(s)    ((const signed char*) __Pyx_PyObject_AsString(s))
#define __Pyx_PyObject_AsUString(s)    ((const unsigned char*) __Pyx_PyObject_AsString(s))
#define __Pyx_PyObject_FromCString(s)  __Pyx_PyObject_FromString((const char*)s)
#define __Pyx_PyBytes_FromCString(s)   __Pyx_PyBytes_FromString((const char*)s)
#define __Pyx_PyByteArray_FromCString(s)   __Pyx_PyByteArray_FromString((const char*)s)
#define __Pyx_PyStr_FromCString(s)     __Pyx_PyStr_FromString((const char*)s)
#define __Pyx_PyUnicode_FromCString(s) __Pyx_PyUnicode_FromString((const char*)s)
static CYTHON_INLINE size_t __Pyx_Py_UNICODE_strlen(const Py_UNICODE *u) {
    const Py_UNICODE *u_end = u;
    while (*u_end++) ;
    return (size_t)(u_end - u - 1);
}
#define __Pyx_PyUnicode_FromUnicode(u)       PyUnicode_FromUnicode(u, __Pyx_Py_UNICODE_strlen(u))
#define __Pyx_PyUnicode_FromUnicodeAndLength PyUnicode_FromUnicode
#define __Pyx_PyUnicode_AsUnicode            PyUnicode_AsUnicode
#define __Pyx_NewRef(obj) (Py_INCREF(obj), obj)
#define __Pyx_Owned_Py_None(b) __Pyx_NewRef(Py_None)
static CYTHON_INLINE PyObject * __Pyx_PyBool_FromLong(long b);
static CYTHON_INLINE int __Pyx_PyObject_IsTrue(PyObject*);
static CYTHON_INLINE PyObject* __Pyx_PyNumber_IntOrLong(PyObject* x);
#define __Pyx_PySequence_Tuple(obj)\
    (likely(PyTuple_CheckExact(obj)) ? __Pyx_NewRef(obj) : PySequence_Tuple(obj))
static CYTHON_INLINE Py_ssize_t __Pyx_PyIndex_AsSsize_t(PyObject*);
static CYTHON_INLINE PyObject * __Pyx_PyInt_FromSize_t(size_t);
#if CYTHON_ASSUME_SAFE_MACROS
#define __pyx_PyFloat_AsDouble(x) (PyFloat_CheckExact(x) ? PyFloat_AS_DOUBLE(x) : PyFloat_AsDouble(x))
#else
#define __pyx_PyFloat_AsDouble(x) PyFloat_AsDouble(x)
#endif
#define __pyx_PyFloat_AsFloat(x) ((float) __pyx_PyFloat_AsDouble(x))
#if PY_MAJOR_VERSION >= 3
#define __Pyx_PyNumber_Int(x) (PyLong_CheckExact(x) ? __Pyx_NewRef(x) : PyNumber_Long(x))
#else
#define __Pyx_PyNumber_Int(x) (PyInt_CheckExact(x) ? __Pyx_NewRef(x) : PyNumber_Int(x))
#endif
#define __Pyx_PyNumber_Float(x) (PyFloat_CheckExact(x) ? __Pyx_NewRef(x) : PyNumber_Float(x))
#if PY_MAJOR_VERSION < 3 && __PYX_DEFAULT_STRING_ENCODING_IS_ASCII
static int __Pyx_sys_getdefaultencoding_not_ascii;
static int __Pyx_init_sys_getdefaultencoding_params(void) {
    PyObject* sys;
    PyObject* default_encoding = NULL;
    PyObject* ascii_chars_u = NULL;
    PyObject* ascii_chars_b = NULL;
    const char* default_encoding_c;
    sys = PyImport_ImportModule("sys");
    if (!sys) goto bad;
    default_encoding = PyObject_CallMethod(sys, (char*) "getdefaultencoding", NULL);
    Py_DECREF(sys);
    if (!default_encoding) goto bad;
    default_encoding_c = PyBytes_AsString(default_encoding);
    if (!default_encoding_c) goto bad;
    if (strcmp(default_encoding_c, "ascii") == 0) {
        __Pyx_sys_getdefaultencoding_not_ascii = 0;
    } else {
        char ascii_chars[128];
        int c;
        for (c = 0; c < 128; c++) {
            ascii_chars[c] = c;
        }
        __Pyx_sys_getdefaultencoding_not_ascii = 1;
        ascii_chars_u = PyUnicode_DecodeASCII(ascii_chars, 128, NULL);
        if (!ascii_chars_u) goto bad;
        ascii_chars_b = PyUnicode_AsEncodedString(ascii_chars_u, default_encoding_c, NULL);
        if (!ascii_chars_b || !PyBytes_Check(ascii_chars_b) || memcmp(ascii_chars, PyBytes_AS_STRING(ascii_chars_b), 128) != 0) {
            PyErr_Format(
                PyExc_ValueError,
                "This module compiled with c_string_encoding=ascii, but default encoding '%.200s' is not a superset of ascii.",
                default_encoding_c);
            goto bad;
        }
        Py_DECREF(ascii_chars_u);
        Py_DECREF(ascii_chars_b);
    }
    Py_DECREF(default_encoding);
    return 0;
bad:
    Py_XDECREF(default_encoding);
    Py_XDECREF(ascii_chars_u);
    Py_XDECREF(ascii_chars_b);
    return -1;
}
#endif
#if __PYX_DEFAULT_STRING_ENCODING_IS_DEFAULT && PY_MAJOR_VERSION >= 3
#define __Pyx_PyUnicode_FromStringAndSize(c_str, size) PyUnicode_DecodeUTF8(c_str, size, NULL)
#else
#define __Pyx_PyUnicode_FromStringAndSize(c_str, size) PyUnicode_Decode(c_str, size, __PYX_DEFAULT_STRING_ENCODING, NULL)
#if __PYX_DEFAULT_STRING_ENCODING_IS_DEFAULT
static char* __PYX_DEFAULT_STRING_ENCODING;
static int __Pyx_init_sys_getdefaultencoding_params(void) {
    PyObject* sys;
    PyObject* default_encoding = NULL;
    char* default_encoding_c;
    sys = PyImport_ImportModule("sys");
    if (!sys) goto bad;
    default_encoding = PyObject_CallMethod(sys, (char*) (const char*) "getdefaultencoding", NULL);
    Py_DECREF(sys);
    if (!default_encoding) goto bad;
    default_encoding_c = PyBytes_AsString(default_encoding);
    if (!default_encoding_c) goto bad;
    __PYX_DEFAULT_STRING_ENCODING = (char*) malloc(strlen(default_encoding_c));
    if (!__PYX_DEFAULT_STRING_ENCODING) goto bad;
    strcpy(__PYX_DEFAULT_STRING_ENCODING, default_encoding_c);
    Py_DECREF(default_encoding);
    return 0;
bad:
    Py_XDECREF(default_encoding);
    return -1;
}
#endif
#endif


/* Test for GCC > 2.95 */
#if defined(__GNUC__)     && (__GNUC__ > 2 || (__GNUC__ == 2 && (__GNUC_MINOR__ > 95)))
  #define likely(x)   __builtin_expect(!!(x), 1)
  #define unlikely(x) __builtin_expect(!!(x), 0)
#else /* !__GNUC__ or GCC < 2.95 */
  #define likely(x)   (x)
  #define unlikely(x) (x)
#endif /* __GNUC__ */
static CYTHON_INLINE void __Pyx_pretend_to_initialize(void* ptr) { (void)ptr; }

static PyObject *__pyx_m = NULL;
static PyObject *__pyx_d;
static PyObject *__pyx_b;
static PyObject *__pyx_cython_runtime = NULL;
static PyObject *__pyx_empty_tuple;
static PyObject *__pyx_empty_bytes;
static PyObject *__pyx_empty_unicode;
static int __pyx_lineno;
static int __pyx_clineno = 0;
static const char * __pyx_cfilenm= __FILE__;
static const char *__pyx_filename;


static const char *__pyx_f[] = {
  "_smatch.pyx",
  "stringsource",
};

/*--- Type declarations ---*/
struct __pyx_opt_args_7_smatch_compute_match;
struct __pyx_opt_args_7_smatch_get_best_gain;
struct __pyx_opt_args_7_smatch_get_best_match;

/* "_smatch.pyx":202
 * 
 * @cython.boundscheck(False)
 * cdef int compute_match(const vector[int] & mapping,             # <<<<<<<<<<<<<<
 *                        unordered_map[int, unordered_map[int, int]] & weight_dict,
 *                        verbose=False):
 */
struct __pyx_opt_args_7_smatch_compute_match {
  int __pyx_n;
  PyObject *verbose;
};

/* "_smatch.pyx":253
 * 
 * @cython.boundscheck(False)
 * cdef int get_best_gain(vector[int] & mapping,             # <<<<<<<<<<<<<<
 *                        vector[unordered_set[int]] & candidate_mappings,
 *                        unordered_map[int, unordered_map[int, int]] & weight_dict,
 */
struct __pyx_opt_args_7_smatch_get_best_gain {
  int __pyx_n;
  PyObject *verbose;
};

/* "_smatch.pyx":389
 * 
 * @cython.boundscheck(False)
 * cpdef get_best_match(instance1, attribute1, relation1,             # <<<<<<<<<<<<<<
 *                      instance2, attribute2, relation2,
 *                      prefix1, prefix2, iteration_num=5, verbose=False):
 */
struct __pyx_opt_args_7_smatch_get_best_match {
  int __pyx_n;
  PyObject *iteration_num;
  PyObject *verbose;
};

/* --- Runtime support code (head) --- */
/* Refnanny.proto */
#ifndef CYTHON_REFNANNY
  #define CYTHON_REFNANNY 0
#endif
#if CYTHON_REFNANNY
  typedef struct {
    void (*INCREF)(void*, PyObject*, int);
    void (*DECREF)(void*, PyObject*, int);
    void (*GOTREF)(void*, PyObject*, int);
    void (*GIVEREF)(void*, PyObject*, int);
    void* (*SetupContext)(const char*, int, const char*);
    void (*FinishContext)(void**);
  } __Pyx_RefNannyAPIStruct;
  static __Pyx_RefNannyAPIStruct *__Pyx_RefNanny = NULL;
  static __Pyx_RefNannyAPIStruct *__Pyx_RefNannyImportAPI(const char *modname);
  #define __Pyx_RefNannyDeclarations void *__pyx_refnanny = NULL;
#ifdef WITH_THREAD
  #define __Pyx_RefNannySetupContext(name, acquire_gil)\
          if (acquire_gil) {\
              PyGILState_STATE __pyx_gilstate_save = PyGILState_Ensure();\
              __pyx_refnanny = __Pyx_RefNanny->SetupContext((name), __LINE__, __FILE__);\
              PyGILState_Release(__pyx_gilstate_save);\
          } else {\
              __pyx_refnanny = __Pyx_RefNanny->SetupContext((name), __LINE__, __FILE__);\
          }
#else
  #define __Pyx_RefNannySetupContext(name, acquire_gil)\
          __pyx_refnanny = __Pyx_RefNanny->SetupContext((name), __LINE__, __FILE__)
#endif
  #define __Pyx_RefNannyFinishContext()\
          __Pyx_RefNanny->FinishContext(&__pyx_refnanny)
  #define __Pyx_INCREF(r)  __Pyx_RefNanny->INCREF(__pyx_refnanny, (PyObject *)(r), __LINE__)
  #define __Pyx_DECREF(r)  __Pyx_RefNanny->DECREF(__pyx_refnanny, (PyObject *)(r), __LINE__)
  #define __Pyx_GOTREF(r)  __Pyx_RefNanny->GOTREF(__pyx_refnanny, (PyObject *)(r), __LINE__)
  #define __Pyx_GIVEREF(r) __Pyx_RefNanny->GIVEREF(__pyx_refnanny, (PyObject *)(r), __LINE__)
  #define __Pyx_XINCREF(r)  do { if((r) != NULL) {__Pyx_INCREF(r); }} while(0)
  #define __Pyx_XDECREF(r)  do { if((r) != NULL) {__Pyx_DECREF(r); }} while(0)
  #define __Pyx_XGOTREF(r)  do { if((r) != NULL) {__Pyx_GOTREF(r); }} while(0)
  #define __Pyx_XGIVEREF(r) do { if((r) != NULL) {__Pyx_GIVEREF(r);}} while(0)
#else
  #define __Pyx_RefNannyDeclarations
  #define __Pyx_RefNannySetupContext(name, acquire_gil)
  #define __Pyx_RefNannyFinishContext()
  #define __Pyx_INCREF(r) Py_INCREF(r)
  #define __Pyx_DECREF(r) Py_DECREF(r)
  #define __Pyx_GOTREF(r)
  #define __Pyx_GIVEREF(r)
  #define __Pyx_XINCREF(r) Py_XINCREF(r)
  #define __Pyx_XDECREF(r) Py_XDECREF(r)
  #define __Pyx_XGOTREF(r)
  #define __Pyx_XGIVEREF(r)
#endif
#define __Pyx_XDECREF_SET(r, v) do {\
        PyObject *tmp = (PyObject *) r;\
        r = v; __Pyx_XDECREF(tmp);\
    } while (0)
#define __Pyx_DECREF_SET(r, v) do {\
        PyObject *tmp = (PyObject *) r;\
        r = v; __Pyx_DECREF(tmp);\
    } while (0)
#define __Pyx_CLEAR(r)    do { PyObject* tmp = ((PyObject*)(r)); r = NULL; __Pyx_DECREF(tmp);} while(0)
#define __Pyx_XCLEAR(r)   do { if((r) != NULL) {PyObject* tmp = ((PyObject*)(r)); r = NULL; __Pyx_DECREF(tmp);}} while(0)

/* PyObjectGetAttrStr.proto */
#if CYTHON_USE_TYPE_SLOTS
static CYTHON_INLINE PyObject* __Pyx_PyObject_GetAttrStr(PyObject* obj, PyObject* attr_name);
#else
#define __Pyx_PyObject_GetAttrStr(o,n) PyObject_GetAttr(o,n)
#endif

/* GetBuiltinName.proto */
static PyObject *__Pyx_GetBuiltinName(PyObject *name);

/* GetModuleGlobalName.proto */
static CYTHON_INLINE PyObject *__Pyx_GetModuleGlobalName(PyObject *name);

/* PyCFunctionFastCall.proto */
#if CYTHON_FAST_PYCCALL
static CYTHON_INLINE PyObject *__Pyx_PyCFunction_FastCall(PyObject *func, PyObject **args, Py_ssize_t nargs);
#else
#define __Pyx_PyCFunction_FastCall(func, args, nargs)  (assert(0), NULL)
#endif

/* PyFunctionFastCall.proto */
#if CYTHON_FAST_PYCALL
#define __Pyx_PyFunction_FastCall(func, args, nargs)\
    __Pyx_PyFunction_FastCallDict((func), (args), (nargs), NULL)
#if 1 || PY_VERSION_HEX < 0x030600B1
static PyObject *__Pyx_PyFunction_FastCallDict(PyObject *func, PyObject **args, int nargs, PyObject *kwargs);
#else
#define __Pyx_PyFunction_FastCallDict(func, args, nargs, kwargs) _PyFunction_FastCallDict(func, args, nargs, kwargs)
#endif
#endif

/* PyObjectCall.proto */
#if CYTHON_COMPILING_IN_CPYTHON
static CYTHON_INLINE PyObject* __Pyx_PyObject_Call(PyObject *func, PyObject *arg, PyObject *kw);
#else
#define __Pyx_PyObject_Call(func, arg, kw) PyObject_Call(func, arg, kw)
#endif

/* PyObjectCallMethO.proto */
#if CYTHON_COMPILING_IN_CPYTHON
static CYTHON_INLINE PyObject* __Pyx_PyObject_CallMethO(PyObject *func, PyObject *arg);
#endif

/* PyObjectCallOneArg.proto */
static CYTHON_INLINE PyObject* __Pyx_PyObject_CallOneArg(PyObject *func, PyObject *arg);

/* PyObjectCallNoArg.proto */
#if CYTHON_COMPILING_IN_CPYTHON
static CYTHON_INLINE PyObject* __Pyx_PyObject_CallNoArg(PyObject *func);
#else
#define __Pyx_PyObject_CallNoArg(func) __Pyx_PyObject_Call(func, __pyx_empty_tuple, NULL)
#endif

/* GetItemInt.proto */
#define __Pyx_GetItemInt(o, i, type, is_signed, to_py_func, is_list, wraparound, boundscheck)\
    (__Pyx_fits_Py_ssize_t(i, type, is_signed) ?\
    __Pyx_GetItemInt_Fast(o, (Py_ssize_t)i, is_list, wraparound, boundscheck) :\
    (is_list ? (PyErr_SetString(PyExc_IndexError, "list index out of range"), (PyObject*)NULL) :\
               __Pyx_GetItemInt_Generic(o, to_py_func(i))))
#define __Pyx_GetItemInt_List(o, i, type, is_signed, to_py_func, is_list, wraparound, boundscheck)\
    (__Pyx_fits_Py_ssize_t(i, type, is_signed) ?\
    __Pyx_GetItemInt_List_Fast(o, (Py_ssize_t)i, wraparound, boundscheck) :\
    (PyErr_SetString(PyExc_IndexError, "list index out of range"), (PyObject*)NULL))
static CYTHON_INLINE PyObject *__Pyx_GetItemInt_List_Fast(PyObject *o, Py_ssize_t i,
                                                              int wraparound, int boundscheck);
#define __Pyx_GetItemInt_Tuple(o, i, type, is_signed, to_py_func, is_list, wraparound, boundscheck)\
    (__Pyx_fits_Py_ssize_t(i, type, is_signed) ?\
    __Pyx_GetItemInt_Tuple_Fast(o, (Py_ssize_t)i, wraparound, boundscheck) :\
    (PyErr_SetString(PyExc_IndexError, "tuple index out of range"), (PyObject*)NULL))
static CYTHON_INLINE PyObject *__Pyx_GetItemInt_Tuple_Fast(PyObject *o, Py_ssize_t i,
                                                              int wraparound, int boundscheck);
static PyObject *__Pyx_GetItemInt_Generic(PyObject *o, PyObject* j);
static CYTHON_INLINE PyObject *__Pyx_GetItemInt_Fast(PyObject *o, Py_ssize_t i,
                                                     int is_list, int wraparound, int boundscheck);

/* ListCompAppend.proto */
#if CYTHON_USE_PYLIST_INTERNALS && CYTHON_ASSUME_SAFE_MACROS
static CYTHON_INLINE int __Pyx_ListComp_Append(PyObject* list, PyObject* x) {
    PyListObject* L = (PyListObject*) list;
    Py_ssize_t len = Py_SIZE(list);
    if (likely(L->allocated > len)) {
        Py_INCREF(x);
        PyList_SET_ITEM(list, len, x);
        Py_SIZE(list) = len+1;
        return 0;
    }
    return PyList_Append(list, x);
}
#else
#define __Pyx_ListComp_Append(L,x) PyList_Append(L,x)
#endif

/* PyThreadStateGet.proto */
#if CYTHON_FAST_THREAD_STATE
#define __Pyx_PyThreadState_declare  PyThreadState *__pyx_tstate;
#define __Pyx_PyThreadState_assign  __pyx_tstate = __Pyx_PyThreadState_Current;
#define __Pyx_PyErr_Occurred()  __pyx_tstate->curexc_type
#else
#define __Pyx_PyThreadState_declare
#define __Pyx_PyThreadState_assign
#define __Pyx_PyErr_Occurred()  PyErr_Occurred()
#endif

/* PyErrFetchRestore.proto */
#if CYTHON_FAST_THREAD_STATE
#define __Pyx_PyErr_Clear() __Pyx_ErrRestore(NULL, NULL, NULL)
#define __Pyx_ErrRestoreWithState(type, value, tb)  __Pyx_ErrRestoreInState(PyThreadState_GET(), type, value, tb)
#define __Pyx_ErrFetchWithState(type, value, tb)    __Pyx_ErrFetchInState(PyThreadState_GET(), type, value, tb)
#define __Pyx_ErrRestore(type, value, tb)  __Pyx_ErrRestoreInState(__pyx_tstate, type, value, tb)
#define __Pyx_ErrFetch(type, value, tb)    __Pyx_ErrFetchInState(__pyx_tstate, type, value, tb)
static CYTHON_INLINE void __Pyx_ErrRestoreInState(PyThreadState *tstate, PyObject *type, PyObject *value, PyObject *tb);
static CYTHON_INLINE void __Pyx_ErrFetchInState(PyThreadState *tstate, PyObject **type, PyObject **value, PyObject **tb);
#if CYTHON_COMPILING_IN_CPYTHON
#define __Pyx_PyErr_SetNone(exc) (Py_INCREF(exc), __Pyx_ErrRestore((exc), NULL, NULL))
#else
#define __Pyx_PyErr_SetNone(exc) PyErr_SetNone(exc)
#endif
#else
#define __Pyx_PyErr_Clear() PyErr_Clear()
#define __Pyx_PyErr_SetNone(exc) PyErr_SetNone(exc)
#define __Pyx_ErrRestoreWithState(type, value, tb)  PyErr_Restore(type, value, tb)
#define __Pyx_ErrFetchWithState(type, value, tb)  PyErr_Fetch(type, value, tb)
#define __Pyx_ErrRestoreInState(tstate, type, value, tb)  PyErr_Restore(type, value, tb)
#define __Pyx_ErrFetchInState(tstate, type, value, tb)  PyErr_Fetch(type, value, tb)
#define __Pyx_ErrRestore(type, value, tb)  PyErr_Restore(type, value, tb)
#define __Pyx_ErrFetch(type, value, tb)  PyErr_Fetch(type, value, tb)
#endif

/* WriteUnraisableException.proto */
static void __Pyx_WriteUnraisable(const char *name, int clineno,
                                  int lineno, const char *filename,
                                  int full_traceback, int nogil);

/* SliceObject.proto */
static CYTHON_INLINE PyObject* __Pyx_PyObject_GetSlice(
        PyObject* obj, Py_ssize_t cstart, Py_ssize_t cstop,
        PyObject** py_start, PyObject** py_stop, PyObject** py_slice,
        int has_cstart, int has_cstop, int wraparound);

/* PyIntBinop.proto */
#if !CYTHON_COMPILING_IN_PYPY
static PyObject* __Pyx_PyInt_AddObjC(PyObject *op1, PyObject *op2, long intval, int inplace);
#else
#define __Pyx_PyInt_AddObjC(op1, op2, intval, inplace)\
    (inplace ? PyNumber_InPlaceAdd(op1, op2) : PyNumber_Add(op1, op2))
#endif

/* PyIntBinop.proto */
#if !CYTHON_COMPILING_IN_PYPY
static PyObject* __Pyx_PyInt_EqObjC(PyObject *op1, PyObject *op2, long intval, int inplace);
#else
#define __Pyx_PyInt_EqObjC(op1, op2, intval, inplace)\
    PyObject_RichCompare(op1, op2, Py_EQ)
    #endif

/* pyfrozenset_new.proto */
static CYTHON_INLINE PyObject* __Pyx_PyFrozenSet_New(PyObject* it);

/* PySetContains.proto */
static CYTHON_INLINE int __Pyx_PySet_ContainsTF(PyObject* key, PyObject* set, int eq);

/* py_set_remove.proto */
static CYTHON_INLINE int __Pyx_PySet_Remove(PyObject *set, PyObject *key);

/* IterFinish.proto */
static CYTHON_INLINE int __Pyx_IterFinish(void);

/* set_iter.proto */
static CYTHON_INLINE PyObject* __Pyx_set_iterator(PyObject* iterable, int is_set,
                                                  Py_ssize_t* p_orig_length, int* p_source_is_set);
static CYTHON_INLINE int __Pyx_set_iter_next(
        PyObject* iter_obj, Py_ssize_t orig_length,
        Py_ssize_t* ppos, PyObject **value,
        int source_is_set);

/* RaiseArgTupleInvalid.proto */
static void __Pyx_RaiseArgtupleInvalid(const char* func_name, int exact,
    Py_ssize_t num_min, Py_ssize_t num_max, Py_ssize_t num_found);

/* RaiseDoubleKeywords.proto */
static void __Pyx_RaiseDoubleKeywordsError(const char* func_name, PyObject* kw_name);

/* ParseKeywords.proto */
static int __Pyx_ParseOptionalKeywords(PyObject *kwds, PyObject **argnames[],\
    PyObject *kwds2, PyObject *values[], Py_ssize_t num_pos_args,\
    const char* function_name);

/* pyobject_as_double.proto */
static double __Pyx__PyObject_AsDouble(PyObject* obj);
#if CYTHON_COMPILING_IN_PYPY
#define __Pyx_PyObject_AsDouble(obj)\
(likely(PyFloat_CheckExact(obj)) ? PyFloat_AS_DOUBLE(obj) :\
 likely(PyInt_CheckExact(obj)) ?\
 PyFloat_AsDouble(obj) : __Pyx__PyObject_AsDouble(obj))
#else
#define __Pyx_PyObject_AsDouble(obj)\
((likely(PyFloat_CheckExact(obj))) ?\
 PyFloat_AS_DOUBLE(obj) : __Pyx__PyObject_AsDouble(obj))
#endif

/* Import.proto */
static PyObject *__Pyx_Import(PyObject *name, PyObject *from_list, int level);

/* CLineInTraceback.proto */
#ifdef CYTHON_CLINE_IN_TRACEBACK
#define __Pyx_CLineForTraceback(tstate, c_line)  (((CYTHON_CLINE_IN_TRACEBACK)) ? c_line : 0)
#else
static int __Pyx_CLineForTraceback(PyThreadState *tstate, int c_line);
#endif

/* CodeObjectCache.proto */
typedef struct {
    PyCodeObject* code_object;
    int code_line;
} __Pyx_CodeObjectCacheEntry;
struct __Pyx_CodeObjectCache {
    int count;
    int max_count;
    __Pyx_CodeObjectCacheEntry* entries;
};
static struct __Pyx_CodeObjectCache __pyx_code_cache = {0,0,NULL};
static int __pyx_bisect_code_objects(__Pyx_CodeObjectCacheEntry* entries, int count, int code_line);
static PyCodeObject *__pyx_find_code_object(int code_line);
static void __pyx_insert_code_object(int code_line, PyCodeObject* code_object);

/* AddTraceback.proto */
static void __Pyx_AddTraceback(const char *funcname, int c_line,
                               int py_line, const char *filename);

/* CIntToPy.proto */
static CYTHON_INLINE PyObject* __Pyx_PyInt_From_int(int value);

/* CppExceptionConversion.proto */
#ifndef __Pyx_CppExn2PyErr
#include <new>
#include <typeinfo>
#include <stdexcept>
#include <ios>
static void __Pyx_CppExn2PyErr() {
  try {
    if (PyErr_Occurred())
      ; // let the latest Python exn pass through and ignore the current one
    else
      throw;
  } catch (const std::bad_alloc& exn) {
    PyErr_SetString(PyExc_MemoryError, exn.what());
  } catch (const std::bad_cast& exn) {
    PyErr_SetString(PyExc_TypeError, exn.what());
  } catch (const std::bad_typeid& exn) {
    PyErr_SetString(PyExc_TypeError, exn.what());
  } catch (const std::domain_error& exn) {
    PyErr_SetString(PyExc_ValueError, exn.what());
  } catch (const std::invalid_argument& exn) {
    PyErr_SetString(PyExc_ValueError, exn.what());
  } catch (const std::ios_base::failure& exn) {
    PyErr_SetString(PyExc_IOError, exn.what());
  } catch (const std::out_of_range& exn) {
    PyErr_SetString(PyExc_IndexError, exn.what());
  } catch (const std::overflow_error& exn) {
    PyErr_SetString(PyExc_OverflowError, exn.what());
  } catch (const std::range_error& exn) {
    PyErr_SetString(PyExc_ArithmeticError, exn.what());
  } catch (const std::underflow_error& exn) {
    PyErr_SetString(PyExc_ArithmeticError, exn.what());
  } catch (const std::exception& exn) {
    PyErr_SetString(PyExc_RuntimeError, exn.what());
  }
  catch (...)
  {
    PyErr_SetString(PyExc_RuntimeError, "Unknown exception");
  }
}
#endif

/* CIntToPy.proto */
static CYTHON_INLINE PyObject* __Pyx_PyInt_From_long(long value);

/* Print.proto */
static int __Pyx_Print(PyObject*, PyObject *, int);
#if CYTHON_COMPILING_IN_PYPY || PY_MAJOR_VERSION >= 3
static PyObject* __pyx_print = 0;
static PyObject* __pyx_print_kwargs = 0;
#endif

/* CIntFromPy.proto */
static CYTHON_INLINE int __Pyx_PyInt_As_int(PyObject *);

/* CIntFromPy.proto */
static CYTHON_INLINE size_t __Pyx_PyInt_As_size_t(PyObject *);

/* PrintOne.proto */
static int __Pyx_PrintOne(PyObject* stream, PyObject *o);

/* CIntFromPy.proto */
static CYTHON_INLINE long __Pyx_PyInt_As_long(PyObject *);

/* FastTypeChecks.proto */
#if CYTHON_COMPILING_IN_CPYTHON
#define __Pyx_TypeCheck(obj, type) __Pyx_IsSubtype(Py_TYPE(obj), (PyTypeObject *)type)
static CYTHON_INLINE int __Pyx_IsSubtype(PyTypeObject *a, PyTypeObject *b);
static CYTHON_INLINE int __Pyx_PyErr_GivenExceptionMatches(PyObject *err, PyObject *type);
static CYTHON_INLINE int __Pyx_PyErr_GivenExceptionMatches2(PyObject *err, PyObject *type1, PyObject *type2);
#else
#define __Pyx_TypeCheck(obj, type) PyObject_TypeCheck(obj, (PyTypeObject *)type)
#define __Pyx_PyErr_GivenExceptionMatches(err, type) PyErr_GivenExceptionMatches(err, type)
#define __Pyx_PyErr_GivenExceptionMatches2(err, type1, type2) (PyErr_GivenExceptionMatches(err, type1) || PyErr_GivenExceptionMatches(err, type2))
#endif
#define __Pyx_PyException_Check(obj) __Pyx_TypeCheck(obj, PyExc_Exception)

/* CheckBinaryVersion.proto */
static int __Pyx_check_binary_version(void);

/* InitStrings.proto */
static int __Pyx_InitStrings(__Pyx_StringTabEntry *t);


/* Module declarations from 'cython' */

/* Module declarations from 'libcpp.utility' */

/* Module declarations from 'libcpp.unordered_map' */

/* Module declarations from 'libcpp.unordered_set' */

/* Module declarations from 'libcpp.vector' */

/* Module declarations from '_smatch' */
static void __pyx_f_7_smatch_smart_init_mapping(std::vector<std::unordered_set<int> >  const &, PyObject *, PyObject *, std::vector<int>  &); /*proto*/
static void __pyx_f_7_smatch_random_init_mapping(std::vector<std::unordered_set<int> >  const &, std::vector<int>  &); /*proto*/
static void __pyx_f_7_smatch_compute_pool(PyObject *, PyObject *, PyObject *, PyObject *, PyObject *, PyObject *, PyObject *, PyObject *, std::vector<std::unordered_set<int> >  &, std::unordered_map<int,std::unordered_map<int,int> >  &); /*proto*/
static int __pyx_f_7_smatch_compute_match(std::vector<int>  const &, std::unordered_map<int,std::unordered_map<int,int> >  &, struct __pyx_opt_args_7_smatch_compute_match *__pyx_optional_args); /*proto*/
static int __pyx_f_7_smatch_get_best_gain(std::vector<int>  &, std::vector<std::unordered_set<int> >  &, std::unordered_map<int,std::unordered_map<int,int> >  &, int, int, std::vector<int>  &, struct __pyx_opt_args_7_smatch_get_best_gain *__pyx_optional_args); /*proto*/
static void __pyx_f_7_smatch_remove_zero_alignments(std::vector<int>  &, std::unordered_map<int,std::unordered_map<int,int> >  &); /*proto*/
static PyObject *__pyx_f_7_smatch_get_best_match(PyObject *, PyObject *, PyObject *, PyObject *, PyObject *, PyObject *, PyObject *, PyObject *, int __pyx_skip_dispatch, struct __pyx_opt_args_7_smatch_get_best_match *__pyx_optional_args); /*proto*/
static PyObject *__pyx_convert_unordered_set_to_py_int(std::unordered_set<int>  const &); /*proto*/
static PyObject *__pyx_convert_vector_to_py_std_3a__3a_unordered_set_3c_int_3e___(const std::vector<std::unordered_set<int> >  &); /*proto*/
static PyObject *__pyx_convert_vector_to_py_int(const std::vector<int>  &); /*proto*/
static PyObject *__pyx_convert_pair_to_py_int____int(std::pair<int,int>  const &); /*proto*/
static std::vector<int>  __pyx_convert_vector_from_py_int(PyObject *); /*proto*/
static PyObject *__pyx_convert_unordered_map_to_py_int____int(std::unordered_map<int,int>  const &); /*proto*/
static PyObject *__pyx_convert_unordered_map_to_py_int____std_3a__3a_unordered_map_3c_int_2c_int_3e___(std::unordered_map<int,std::unordered_map<int,int> >  const &); /*proto*/
#define __Pyx_MODULE_NAME "_smatch"
extern int __pyx_module_is_main__smatch;
int __pyx_module_is_main__smatch = 0;

/* Implementation of '_smatch' */
static PyObject *__pyx_builtin_range;
static PyObject *__pyx_builtin_enumerate;
static const char __pyx_k__2[] = "-";
static const char __pyx_k__3[] = ",";
static const char __pyx_k_to[] = "to";
static const char __pyx_k_0_0[] = "0.0";
static const char __pyx_k_and[] = "and";
static const char __pyx_k_end[] = "end";
static const char __pyx_k_sys[] = "sys";
static const char __pyx_k_file[] = "file";
static const char __pyx_k_from[] = "from ";
static const char __pyx_k_main[] = "__main__";
static const char __pyx_k_seed[] = "seed";
static const char __pyx_k_test[] = "__test__";
static const char __pyx_k_lower[] = "lower";
static const char __pyx_k_print[] = "print";
static const char __pyx_k_range[] = "range";
static const char __pyx_k_choice[] = "choice";
static const char __pyx_k_import[] = "__import__";
static const char __pyx_k_random[] = "random";
static const char __pyx_k_recall[] = "recall";
static const char __pyx_k_smatch[] = "_smatch";
static const char __pyx_k_stderr[] = "stderr";
static const char __pyx_k_F_score[] = "F-score:";
static const char __pyx_k_f_score[] = "f_score";
static const char __pyx_k_prefix1[] = "prefix1";
static const char __pyx_k_prefix2[] = "prefix2";
static const char __pyx_k_verbose[] = "verbose";
static const char __pyx_k_gold_num[] = "gold_num";
static const char __pyx_k_test_num[] = "test_num";
static const char __pyx_k_DEBUG_LOG[] = "DEBUG_LOG";
static const char __pyx_k_ERROR_LOG[] = "ERROR_LOG";
static const char __pyx_k_Iteration[] = "Iteration";
static const char __pyx_k_Move_gain[] = "Move gain:";
static const char __pyx_k_Swap_gain[] = "Swap gain:";
static const char __pyx_k_Swap_node[] = "Swap node";
static const char __pyx_k_compute_f[] = "compute_f";
static const char __pyx_k_enumerate[] = "enumerate";
static const char __pyx_k_instance1[] = "instance1";
static const char __pyx_k_instance2[] = "instance2";
static const char __pyx_k_match_num[] = "match_num";
static const char __pyx_k_node_pair[] = "node_pair";
static const char __pyx_k_precision[] = "precision";
static const char __pyx_k_relation1[] = "relation1";
static const char __pyx_k_relation2[] = "relation2";
static const char __pyx_k_Remap_node[] = "Remap node";
static const char __pyx_k_attribute1[] = "attribute1";
static const char __pyx_k_attribute2[] = "attribute2";
static const char __pyx_k_smatch_pyx[] = "_smatch.pyx";
static const char __pyx_k_Use_move_gain[] = "Use move gain";
static const char __pyx_k_Use_swap_gain[] = "Use swap gain";
static const char __pyx_k_iteration_num[] = "iteration_num";
static const char __pyx_k_After_swapping[] = "After swapping:";
static const char __pyx_k_Before_swapping[] = "Before swapping:";
static const char __pyx_k_Current_mapping[] = "Current mapping";
static const char __pyx_k_Original_mapping[] = "Original mapping";
static const char __pyx_k_Current_mapping_2[] = "Current mapping:";
static const char __pyx_k_Weight_dictionary[] = "Weight dictionary";
static const char __pyx_k_Candidate_mappings[] = "Candidate mappings:";
static const char __pyx_k_cline_in_traceback[] = "cline_in_traceback";
static const char __pyx_k_relation_match_with[] = "relation match with";
static const char __pyx_k_Node_mapping_at_start[] = "Node mapping at start";
static const char __pyx_k_clear_match_triple_dict[] = "clear_match_triple_dict";
static const char __pyx_k_no_move_swap_gain_found[] = "no move/swap gain found";
static const char __pyx_k_instance_attribute_match[] = "instance/attribute match";
static const char __pyx_k_Computing_match_for_mapping[] = "Computing match for mapping";
static const char __pyx_k_Gain_after_the_hill_climbing[] = "Gain after the hill-climbing";
static const char __pyx_k_Triple_match_number_at_start[] = "Triple match number at start:";
static const char __pyx_k_Update_triple_match_number_to[] = "Update triple match number to:";
static const char __pyx_k_Inconsistency_in_computing_move[] = "Inconsistency in computing: move gain";
static const char __pyx_k_Inconsistency_in_computing_swap[] = "Inconsistency in computing: swap gain";
static const char __pyx_k_match_computing_complete_result[] = "match computing complete, result:";
static PyObject *__pyx_kp_s_0_0;
static PyObject *__pyx_kp_s_After_swapping;
static PyObject *__pyx_kp_s_Before_swapping;
static PyObject *__pyx_kp_s_Candidate_mappings;
static PyObject *__pyx_kp_s_Computing_match_for_mapping;
static PyObject *__pyx_kp_s_Current_mapping;
static PyObject *__pyx_kp_s_Current_mapping_2;
static PyObject *__pyx_n_s_DEBUG_LOG;
static PyObject *__pyx_n_s_ERROR_LOG;
static PyObject *__pyx_kp_s_F_score;
static PyObject *__pyx_kp_s_Gain_after_the_hill_climbing;
static PyObject *__pyx_kp_s_Inconsistency_in_computing_move;
static PyObject *__pyx_kp_s_Inconsistency_in_computing_swap;
static PyObject *__pyx_n_s_Iteration;
static PyObject *__pyx_kp_s_Move_gain;
static PyObject *__pyx_kp_s_Node_mapping_at_start;
static PyObject *__pyx_kp_s_Original_mapping;
static PyObject *__pyx_kp_s_Remap_node;
static PyObject *__pyx_kp_s_Swap_gain;
static PyObject *__pyx_kp_s_Swap_node;
static PyObject *__pyx_kp_s_Triple_match_number_at_start;
static PyObject *__pyx_kp_s_Update_triple_match_number_to;
static PyObject *__pyx_kp_s_Use_move_gain;
static PyObject *__pyx_kp_s_Use_swap_gain;
static PyObject *__pyx_kp_s_Weight_dictionary;
static PyObject *__pyx_kp_s__2;
static PyObject *__pyx_kp_s__3;
static PyObject *__pyx_n_s_and;
static PyObject *__pyx_n_s_attribute1;
static PyObject *__pyx_n_s_attribute2;
static PyObject *__pyx_n_s_choice;
static PyObject *__pyx_n_s_clear_match_triple_dict;
static PyObject *__pyx_n_s_cline_in_traceback;
static PyObject *__pyx_n_s_compute_f;
static PyObject *__pyx_n_s_end;
static PyObject *__pyx_n_s_enumerate;
static PyObject *__pyx_n_s_f_score;
static PyObject *__pyx_n_s_file;
static PyObject *__pyx_kp_s_from;
static PyObject *__pyx_n_s_gold_num;
static PyObject *__pyx_n_s_import;
static PyObject *__pyx_n_s_instance1;
static PyObject *__pyx_n_s_instance2;
static PyObject *__pyx_kp_s_instance_attribute_match;
static PyObject *__pyx_n_s_iteration_num;
static PyObject *__pyx_n_s_lower;
static PyObject *__pyx_n_s_main;
static PyObject *__pyx_kp_s_match_computing_complete_result;
static PyObject *__pyx_n_s_match_num;
static PyObject *__pyx_kp_s_no_move_swap_gain_found;
static PyObject *__pyx_n_s_node_pair;
static PyObject *__pyx_n_s_precision;
static PyObject *__pyx_n_s_prefix1;
static PyObject *__pyx_n_s_prefix2;
static PyObject *__pyx_n_s_print;
static PyObject *__pyx_n_s_random;
static PyObject *__pyx_n_s_range;
static PyObject *__pyx_n_s_recall;
static PyObject *__pyx_n_s_relation1;
static PyObject *__pyx_n_s_relation2;
static PyObject *__pyx_kp_s_relation_match_with;
static PyObject *__pyx_n_s_seed;
static PyObject *__pyx_n_s_smatch;
static PyObject *__pyx_kp_s_smatch_pyx;
static PyObject *__pyx_n_s_stderr;
static PyObject *__pyx_n_s_sys;
static PyObject *__pyx_n_s_test;
static PyObject *__pyx_n_s_test_num;
static PyObject *__pyx_n_s_to;
static PyObject *__pyx_n_s_verbose;
static PyObject *__pyx_pf_7_smatch_get_best_match(CYTHON_UNUSED PyObject *__pyx_self, PyObject *__pyx_v_instance1, PyObject *__pyx_v_attribute1, PyObject *__pyx_v_relation1, PyObject *__pyx_v_instance2, PyObject *__pyx_v_attribute2, PyObject *__pyx_v_relation2, PyObject *__pyx_v_prefix1, PyObject *__pyx_v_prefix2, PyObject *__pyx_v_iteration_num, PyObject *__pyx_v_verbose); /* proto */
static PyObject *__pyx_pf_7_smatch_2clear_match_triple_dict(CYTHON_UNUSED PyObject *__pyx_self); /* proto */
static PyObject *__pyx_pf_7_smatch_4compute_f(CYTHON_UNUSED PyObject *__pyx_self, PyObject *__pyx_v_match_num, PyObject *__pyx_v_test_num, PyObject *__pyx_v_gold_num, PyObject *__pyx_v_verbose); /* proto */
static PyObject *__pyx_float_0_00;
static PyObject *__pyx_int_0;
static PyObject *__pyx_int_1;
static PyObject *__pyx_int_5;
static PyObject *__pyx_int_neg_1;
static PyObject *__pyx_slice_;
static PyObject *__pyx_slice__4;
static PyObject *__pyx_tuple__5;
static PyObject *__pyx_tuple__6;
static PyObject *__pyx_tuple__8;
static PyObject *__pyx_codeobj__7;
static PyObject *__pyx_codeobj__9;
/* Late includes */

/* "_smatch.pyx":29
 * 
 * @cython.boundscheck(False)
 * cdef void smart_init_mapping(const vector[unordered_set[int]] & candidate_mapping,             # <<<<<<<<<<<<<<
 *                              instance1, instance2,
 *                              vector[int] & result):
 */

static void __pyx_f_7_smatch_smart_init_mapping(std::vector<std::unordered_set<int> >  const &__pyx_v_candidate_mapping, PyObject *__pyx_v_instance1, PyObject *__pyx_v_instance2, std::vector<int>  &__pyx_v_result) {
  std::unordered_set<int>  __pyx_v_matched_dict;
  std::vector<int>  __pyx_v_no_word_match;
  Py_ssize_t __pyx_v_i;
  PyObject *__pyx_v_candidates = NULL;
  PyObject *__pyx_v_value1 = NULL;
  int __pyx_v_node_index;
  PyObject *__pyx_v_value2 = NULL;
  int __pyx_v_m;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  PyObject *__pyx_t_2 = NULL;
  PyObject *__pyx_t_3 = NULL;
  Py_ssize_t __pyx_t_4;
  Py_ssize_t __pyx_t_5;
  Py_ssize_t __pyx_t_6;
  __Pyx_FakeReference<std::unordered_set<int> > __pyx_t_7;
  Py_ssize_t __pyx_t_8;
  int __pyx_t_9;
  PyObject *(*__pyx_t_10)(PyObject *);
  int __pyx_t_11;
  std::vector<int> ::iterator __pyx_t_12;
  __Pyx_FakeReference<std::unordered_set<int> > __pyx_t_13;
  std::unordered_set<int> ::iterator __pyx_t_14;
  std::unordered_set<int>  *__pyx_t_15;
  PyObject *__pyx_t_16 = NULL;
  __Pyx_RefNannySetupContext("smart_init_mapping", 0);

  /* "_smatch.pyx":43
 * 
 *     """
 *     random.seed()             # <<<<<<<<<<<<<<
 *     cdef unordered_set[int] matched_dict
 *     # list to store node indices that have no concept match
 */
  __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_random); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 43, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __pyx_t_3 = __Pyx_PyObject_GetAttrStr(__pyx_t_2, __pyx_n_s_seed); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 43, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_3);
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  __pyx_t_2 = NULL;
  if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_3))) {
    __pyx_t_2 = PyMethod_GET_SELF(__pyx_t_3);
    if (likely(__pyx_t_2)) {
      PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_3);
      __Pyx_INCREF(__pyx_t_2);
      __Pyx_INCREF(function);
      __Pyx_DECREF_SET(__pyx_t_3, function);
    }
  }
  if (__pyx_t_2) {
    __pyx_t_1 = __Pyx_PyObject_CallOneArg(__pyx_t_3, __pyx_t_2); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 43, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  } else {
    __pyx_t_1 = __Pyx_PyObject_CallNoArg(__pyx_t_3); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 43, __pyx_L1_error)
  }
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_smatch.pyx":47
 *     # list to store node indices that have no concept match
 *     cdef vector[int] no_word_match
 *     result.clear()             # <<<<<<<<<<<<<<
 *     for i in range(len(candidate_mapping)):
 *         candidates = candidate_mapping.at(i)
 */
  __pyx_v_result.clear();

  /* "_smatch.pyx":48
 *     cdef vector[int] no_word_match
 *     result.clear()
 *     for i in range(len(candidate_mapping)):             # <<<<<<<<<<<<<<
 *         candidates = candidate_mapping.at(i)
 *         if len(candidates) == 0:
 */
  __pyx_t_1 = __pyx_convert_vector_to_py_std_3a__3a_unordered_set_3c_int_3e___(__pyx_v_candidate_mapping); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 48, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_4 = PyObject_Length(__pyx_t_1); if (unlikely(__pyx_t_4 == ((Py_ssize_t)-1))) __PYX_ERR(0, 48, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_t_5 = __pyx_t_4;
  for (__pyx_t_6 = 0; __pyx_t_6 < __pyx_t_5; __pyx_t_6+=1) {
    __pyx_v_i = __pyx_t_6;

    /* "_smatch.pyx":49
 *     result.clear()
 *     for i in range(len(candidate_mapping)):
 *         candidates = candidate_mapping.at(i)             # <<<<<<<<<<<<<<
 *         if len(candidates) == 0:
 *             # no possible mapping
 */
    try {
      __pyx_t_7 = __pyx_v_candidate_mapping.at(__pyx_v_i);
    } catch(...) {
      __Pyx_CppExn2PyErr();
      __PYX_ERR(0, 49, __pyx_L1_error)
    }
    __pyx_t_1 = __pyx_convert_unordered_set_to_py_int(__pyx_t_7); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 49, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __Pyx_XDECREF_SET(__pyx_v_candidates, __pyx_t_1);
    __pyx_t_1 = 0;

    /* "_smatch.pyx":50
 *     for i in range(len(candidate_mapping)):
 *         candidates = candidate_mapping.at(i)
 *         if len(candidates) == 0:             # <<<<<<<<<<<<<<
 *             # no possible mapping
 *             result.push_back(-1)
 */
    __pyx_t_8 = PyObject_Length(__pyx_v_candidates); if (unlikely(__pyx_t_8 == ((Py_ssize_t)-1))) __PYX_ERR(0, 50, __pyx_L1_error)
    __pyx_t_9 = ((__pyx_t_8 == 0) != 0);
    if (__pyx_t_9) {

      /* "_smatch.pyx":52
 *         if len(candidates) == 0:
 *             # no possible mapping
 *             result.push_back(-1)             # <<<<<<<<<<<<<<
 *             continue
 *         # node value in instance triples of AMR 1
 */
      try {
        __pyx_v_result.push_back(-1);
      } catch(...) {
        __Pyx_CppExn2PyErr();
        __PYX_ERR(0, 52, __pyx_L1_error)
      }

      /* "_smatch.pyx":53
 *             # no possible mapping
 *             result.push_back(-1)
 *             continue             # <<<<<<<<<<<<<<
 *         # node value in instance triples of AMR 1
 *         value1 = instance1[i][2]
 */
      goto __pyx_L3_continue;

      /* "_smatch.pyx":50
 *     for i in range(len(candidate_mapping)):
 *         candidates = candidate_mapping.at(i)
 *         if len(candidates) == 0:             # <<<<<<<<<<<<<<
 *             # no possible mapping
 *             result.push_back(-1)
 */
    }

    /* "_smatch.pyx":55
 *             continue
 *         # node value in instance triples of AMR 1
 *         value1 = instance1[i][2]             # <<<<<<<<<<<<<<
 *         for node_index in candidates:
 *             value2 = instance2[node_index][2]
 */
    __pyx_t_1 = __Pyx_GetItemInt(__pyx_v_instance1, __pyx_v_i, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 55, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __pyx_t_3 = __Pyx_GetItemInt(__pyx_t_1, 2, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 55, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
    __Pyx_XDECREF_SET(__pyx_v_value1, __pyx_t_3);
    __pyx_t_3 = 0;

    /* "_smatch.pyx":56
 *         # node value in instance triples of AMR 1
 *         value1 = instance1[i][2]
 *         for node_index in candidates:             # <<<<<<<<<<<<<<
 *             value2 = instance2[node_index][2]
 *             # find the first instance triple match in the candidates
 */
    if (likely(PyList_CheckExact(__pyx_v_candidates)) || PyTuple_CheckExact(__pyx_v_candidates)) {
      __pyx_t_3 = __pyx_v_candidates; __Pyx_INCREF(__pyx_t_3); __pyx_t_8 = 0;
      __pyx_t_10 = NULL;
    } else {
      __pyx_t_8 = -1; __pyx_t_3 = PyObject_GetIter(__pyx_v_candidates); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 56, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_3);
      __pyx_t_10 = Py_TYPE(__pyx_t_3)->tp_iternext; if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 56, __pyx_L1_error)
    }
    for (;;) {
      if (likely(!__pyx_t_10)) {
        if (likely(PyList_CheckExact(__pyx_t_3))) {
          if (__pyx_t_8 >= PyList_GET_SIZE(__pyx_t_3)) break;
          #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
          __pyx_t_1 = PyList_GET_ITEM(__pyx_t_3, __pyx_t_8); __Pyx_INCREF(__pyx_t_1); __pyx_t_8++; if (unlikely(0 < 0)) __PYX_ERR(0, 56, __pyx_L1_error)
          #else
          __pyx_t_1 = PySequence_ITEM(__pyx_t_3, __pyx_t_8); __pyx_t_8++; if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 56, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_1);
          #endif
        } else {
          if (__pyx_t_8 >= PyTuple_GET_SIZE(__pyx_t_3)) break;
          #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
          __pyx_t_1 = PyTuple_GET_ITEM(__pyx_t_3, __pyx_t_8); __Pyx_INCREF(__pyx_t_1); __pyx_t_8++; if (unlikely(0 < 0)) __PYX_ERR(0, 56, __pyx_L1_error)
          #else
          __pyx_t_1 = PySequence_ITEM(__pyx_t_3, __pyx_t_8); __pyx_t_8++; if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 56, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_1);
          #endif
        }
      } else {
        __pyx_t_1 = __pyx_t_10(__pyx_t_3);
        if (unlikely(!__pyx_t_1)) {
          PyObject* exc_type = PyErr_Occurred();
          if (exc_type) {
            if (likely(__Pyx_PyErr_GivenExceptionMatches(exc_type, PyExc_StopIteration))) PyErr_Clear();
            else __PYX_ERR(0, 56, __pyx_L1_error)
          }
          break;
        }
        __Pyx_GOTREF(__pyx_t_1);
      }
      __pyx_t_11 = __Pyx_PyInt_As_int(__pyx_t_1); if (unlikely((__pyx_t_11 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 56, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
      __pyx_v_node_index = __pyx_t_11;

      /* "_smatch.pyx":57
 *         value1 = instance1[i][2]
 *         for node_index in candidates:
 *             value2 = instance2[node_index][2]             # <<<<<<<<<<<<<<
 *             # find the first instance triple match in the candidates
 *             # instance triple match is having the same concept value
 */
      __pyx_t_1 = __Pyx_GetItemInt(__pyx_v_instance2, __pyx_v_node_index, int, 1, __Pyx_PyInt_From_int, 0, 1, 0); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 57, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_1);
      __pyx_t_2 = __Pyx_GetItemInt(__pyx_t_1, 2, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 57, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_2);
      __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
      __Pyx_XDECREF_SET(__pyx_v_value2, __pyx_t_2);
      __pyx_t_2 = 0;

      /* "_smatch.pyx":60
 *             # find the first instance triple match in the candidates
 *             # instance triple match is having the same concept value
 *             if value1 == value2:             # <<<<<<<<<<<<<<
 *                 if matched_dict.count(node_index) == 0:
 *                     result.push_back(node_index)
 */
      __pyx_t_2 = PyObject_RichCompare(__pyx_v_value1, __pyx_v_value2, Py_EQ); __Pyx_XGOTREF(__pyx_t_2); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 60, __pyx_L1_error)
      __pyx_t_9 = __Pyx_PyObject_IsTrue(__pyx_t_2); if (unlikely(__pyx_t_9 < 0)) __PYX_ERR(0, 60, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
      if (__pyx_t_9) {

        /* "_smatch.pyx":61
 *             # instance triple match is having the same concept value
 *             if value1 == value2:
 *                 if matched_dict.count(node_index) == 0:             # <<<<<<<<<<<<<<
 *                     result.push_back(node_index)
 *                     matched_dict.insert(node_index)
 */
        __pyx_t_9 = ((__pyx_v_matched_dict.count(__pyx_v_node_index) == 0) != 0);
        if (__pyx_t_9) {

          /* "_smatch.pyx":62
 *             if value1 == value2:
 *                 if matched_dict.count(node_index) == 0:
 *                     result.push_back(node_index)             # <<<<<<<<<<<<<<
 *                     matched_dict.insert(node_index)
 *                     break
 */
          try {
            __pyx_v_result.push_back(__pyx_v_node_index);
          } catch(...) {
            __Pyx_CppExn2PyErr();
            __PYX_ERR(0, 62, __pyx_L1_error)
          }

          /* "_smatch.pyx":63
 *                 if matched_dict.count(node_index) == 0:
 *                     result.push_back(node_index)
 *                     matched_dict.insert(node_index)             # <<<<<<<<<<<<<<
 *                     break
 *         if len(result) == i:
 */
          (void)(__pyx_v_matched_dict.insert(__pyx_v_node_index));

          /* "_smatch.pyx":64
 *                     result.push_back(node_index)
 *                     matched_dict.insert(node_index)
 *                     break             # <<<<<<<<<<<<<<
 *         if len(result) == i:
 *             no_word_match.push_back(i)
 */
          goto __pyx_L7_break;

          /* "_smatch.pyx":61
 *             # instance triple match is having the same concept value
 *             if value1 == value2:
 *                 if matched_dict.count(node_index) == 0:             # <<<<<<<<<<<<<<
 *                     result.push_back(node_index)
 *                     matched_dict.insert(node_index)
 */
        }

        /* "_smatch.pyx":60
 *             # find the first instance triple match in the candidates
 *             # instance triple match is having the same concept value
 *             if value1 == value2:             # <<<<<<<<<<<<<<
 *                 if matched_dict.count(node_index) == 0:
 *                     result.push_back(node_index)
 */
      }

      /* "_smatch.pyx":56
 *         # node value in instance triples of AMR 1
 *         value1 = instance1[i][2]
 *         for node_index in candidates:             # <<<<<<<<<<<<<<
 *             value2 = instance2[node_index][2]
 *             # find the first instance triple match in the candidates
 */
    }
    __pyx_L7_break:;
    __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;

    /* "_smatch.pyx":65
 *                     matched_dict.insert(node_index)
 *                     break
 *         if len(result) == i:             # <<<<<<<<<<<<<<
 *             no_word_match.push_back(i)
 *             result.push_back(-1)
 */
    __pyx_t_3 = __pyx_convert_vector_to_py_int(__pyx_v_result); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 65, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    __pyx_t_8 = PyObject_Length(__pyx_t_3); if (unlikely(__pyx_t_8 == ((Py_ssize_t)-1))) __PYX_ERR(0, 65, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
    __pyx_t_9 = ((__pyx_t_8 == __pyx_v_i) != 0);
    if (__pyx_t_9) {

      /* "_smatch.pyx":66
 *                     break
 *         if len(result) == i:
 *             no_word_match.push_back(i)             # <<<<<<<<<<<<<<
 *             result.push_back(-1)
 *     # if no concept match, generate a random mapping
 */
      try {
        __pyx_v_no_word_match.push_back(__pyx_v_i);
      } catch(...) {
        __Pyx_CppExn2PyErr();
        __PYX_ERR(0, 66, __pyx_L1_error)
      }

      /* "_smatch.pyx":67
 *         if len(result) == i:
 *             no_word_match.push_back(i)
 *             result.push_back(-1)             # <<<<<<<<<<<<<<
 *     # if no concept match, generate a random mapping
 *     for i in no_word_match:
 */
      try {
        __pyx_v_result.push_back(-1);
      } catch(...) {
        __Pyx_CppExn2PyErr();
        __PYX_ERR(0, 67, __pyx_L1_error)
      }

      /* "_smatch.pyx":65
 *                     matched_dict.insert(node_index)
 *                     break
 *         if len(result) == i:             # <<<<<<<<<<<<<<
 *             no_word_match.push_back(i)
 *             result.push_back(-1)
 */
    }
    __pyx_L3_continue:;
  }

  /* "_smatch.pyx":69
 *             result.push_back(-1)
 *     # if no concept match, generate a random mapping
 *     for i in no_word_match:             # <<<<<<<<<<<<<<
 *         candidates = [m for m in candidate_mapping.at(i) if matched_dict.count(m) == 0]
 *         if len(candidates) > 0:
 */
  __pyx_t_12 = __pyx_v_no_word_match.begin();
  for (;;) {
    if (!(__pyx_t_12 != __pyx_v_no_word_match.end())) break;
    __pyx_t_11 = *__pyx_t_12;
    ++__pyx_t_12;
    __pyx_v_i = __pyx_t_11;

    /* "_smatch.pyx":70
 *     # if no concept match, generate a random mapping
 *     for i in no_word_match:
 *         candidates = [m for m in candidate_mapping.at(i) if matched_dict.count(m) == 0]             # <<<<<<<<<<<<<<
 *         if len(candidates) > 0:
 *             result[i] = random.choice(candidates)
 */
    __pyx_t_3 = PyList_New(0); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 70, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    try {
      __pyx_t_13 = __pyx_v_candidate_mapping.at(__pyx_v_i);
    } catch(...) {
      __Pyx_CppExn2PyErr();
      __PYX_ERR(0, 70, __pyx_L1_error)
    }
    __pyx_t_15 = &__pyx_t_13;
    __pyx_t_14 = __pyx_t_15->begin();
    for (;;) {
      if (!(__pyx_t_14 != __pyx_t_15->end())) break;
      __pyx_t_11 = *__pyx_t_14;
      ++__pyx_t_14;
      __pyx_v_m = __pyx_t_11;
      __pyx_t_9 = ((__pyx_v_matched_dict.count(__pyx_v_m) == 0) != 0);
      if (__pyx_t_9) {
        __pyx_t_2 = __Pyx_PyInt_From_int(__pyx_v_m); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 70, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_2);
        if (unlikely(__Pyx_ListComp_Append(__pyx_t_3, (PyObject*)__pyx_t_2))) __PYX_ERR(0, 70, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
      }
    }
    __Pyx_XDECREF_SET(__pyx_v_candidates, __pyx_t_3);
    __pyx_t_3 = 0;

    /* "_smatch.pyx":71
 *     for i in no_word_match:
 *         candidates = [m for m in candidate_mapping.at(i) if matched_dict.count(m) == 0]
 *         if len(candidates) > 0:             # <<<<<<<<<<<<<<
 *             result[i] = random.choice(candidates)
 *             matched_dict.insert(result[i])
 */
    __pyx_t_4 = PyObject_Length(__pyx_v_candidates); if (unlikely(__pyx_t_4 == ((Py_ssize_t)-1))) __PYX_ERR(0, 71, __pyx_L1_error)
    __pyx_t_9 = ((__pyx_t_4 > 0) != 0);
    if (__pyx_t_9) {

      /* "_smatch.pyx":72
 *         candidates = [m for m in candidate_mapping.at(i) if matched_dict.count(m) == 0]
 *         if len(candidates) > 0:
 *             result[i] = random.choice(candidates)             # <<<<<<<<<<<<<<
 *             matched_dict.insert(result[i])
 * 
 */
      __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_random); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 72, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_2);
      __pyx_t_1 = __Pyx_PyObject_GetAttrStr(__pyx_t_2, __pyx_n_s_choice); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 72, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_1);
      __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
      __pyx_t_2 = NULL;
      if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_1))) {
        __pyx_t_2 = PyMethod_GET_SELF(__pyx_t_1);
        if (likely(__pyx_t_2)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_1);
          __Pyx_INCREF(__pyx_t_2);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_1, function);
        }
      }
      if (!__pyx_t_2) {
        __pyx_t_3 = __Pyx_PyObject_CallOneArg(__pyx_t_1, __pyx_v_candidates); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 72, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_3);
      } else {
        #if CYTHON_FAST_PYCALL
        if (PyFunction_Check(__pyx_t_1)) {
          PyObject *__pyx_temp[2] = {__pyx_t_2, __pyx_v_candidates};
          __pyx_t_3 = __Pyx_PyFunction_FastCall(__pyx_t_1, __pyx_temp+1-1, 1+1); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 72, __pyx_L1_error)
          __Pyx_XDECREF(__pyx_t_2); __pyx_t_2 = 0;
          __Pyx_GOTREF(__pyx_t_3);
        } else
        #endif
        #if CYTHON_FAST_PYCCALL
        if (__Pyx_PyFastCFunction_Check(__pyx_t_1)) {
          PyObject *__pyx_temp[2] = {__pyx_t_2, __pyx_v_candidates};
          __pyx_t_3 = __Pyx_PyCFunction_FastCall(__pyx_t_1, __pyx_temp+1-1, 1+1); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 72, __pyx_L1_error)
          __Pyx_XDECREF(__pyx_t_2); __pyx_t_2 = 0;
          __Pyx_GOTREF(__pyx_t_3);
        } else
        #endif
        {
          __pyx_t_16 = PyTuple_New(1+1); if (unlikely(!__pyx_t_16)) __PYX_ERR(0, 72, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_16);
          __Pyx_GIVEREF(__pyx_t_2); PyTuple_SET_ITEM(__pyx_t_16, 0, __pyx_t_2); __pyx_t_2 = NULL;
          __Pyx_INCREF(__pyx_v_candidates);
          __Pyx_GIVEREF(__pyx_v_candidates);
          PyTuple_SET_ITEM(__pyx_t_16, 0+1, __pyx_v_candidates);
          __pyx_t_3 = __Pyx_PyObject_Call(__pyx_t_1, __pyx_t_16, NULL); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 72, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_3);
          __Pyx_DECREF(__pyx_t_16); __pyx_t_16 = 0;
        }
      }
      __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
      __pyx_t_11 = __Pyx_PyInt_As_int(__pyx_t_3); if (unlikely((__pyx_t_11 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 72, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
      (__pyx_v_result[__pyx_v_i]) = __pyx_t_11;

      /* "_smatch.pyx":73
 *         if len(candidates) > 0:
 *             result[i] = random.choice(candidates)
 *             matched_dict.insert(result[i])             # <<<<<<<<<<<<<<
 * 
 * 
 */
      (void)(__pyx_v_matched_dict.insert((__pyx_v_result[__pyx_v_i])));

      /* "_smatch.pyx":71
 *     for i in no_word_match:
 *         candidates = [m for m in candidate_mapping.at(i) if matched_dict.count(m) == 0]
 *         if len(candidates) > 0:             # <<<<<<<<<<<<<<
 *             result[i] = random.choice(candidates)
 *             matched_dict.insert(result[i])
 */
    }

    /* "_smatch.pyx":69
 *             result.push_back(-1)
 *     # if no concept match, generate a random mapping
 *     for i in no_word_match:             # <<<<<<<<<<<<<<
 *         candidates = [m for m in candidate_mapping.at(i) if matched_dict.count(m) == 0]
 *         if len(candidates) > 0:
 */
  }

  /* "_smatch.pyx":29
 * 
 * @cython.boundscheck(False)
 * cdef void smart_init_mapping(const vector[unordered_set[int]] & candidate_mapping,             # <<<<<<<<<<<<<<
 *                              instance1, instance2,
 *                              vector[int] & result):
 */

  /* function exit code */
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_2);
  __Pyx_XDECREF(__pyx_t_3);
  __Pyx_XDECREF(__pyx_t_16);
  __Pyx_WriteUnraisable("_smatch.smart_init_mapping", __pyx_clineno, __pyx_lineno, __pyx_filename, 1, 0);
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_candidates);
  __Pyx_XDECREF(__pyx_v_value1);
  __Pyx_XDECREF(__pyx_v_value2);
  __Pyx_RefNannyFinishContext();
}

/* "_smatch.pyx":77
 * 
 * @cython.boundscheck(False)
 * cdef void random_init_mapping(const vector[unordered_set[int]] & candidate_mapping,             # <<<<<<<<<<<<<<
 *                               vector[int] & result):
 *     """
 */

static void __pyx_f_7_smatch_random_init_mapping(std::vector<std::unordered_set<int> >  const &__pyx_v_candidate_mapping, std::vector<int>  &__pyx_v_result) {
  std::unordered_set<int>  __pyx_v_matched_dict;
  Py_ssize_t __pyx_v_i;
  PyObject *__pyx_v_candidates = NULL;
  PyObject *__pyx_v_rid = NULL;
  int __pyx_v_m;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  PyObject *__pyx_t_2 = NULL;
  PyObject *__pyx_t_3 = NULL;
  Py_ssize_t __pyx_t_4;
  Py_ssize_t __pyx_t_5;
  Py_ssize_t __pyx_t_6;
  __Pyx_FakeReference<std::unordered_set<int> > __pyx_t_7;
  std::unordered_set<int> ::iterator __pyx_t_8;
  std::unordered_set<int>  *__pyx_t_9;
  int __pyx_t_10;
  int __pyx_t_11;
  Py_ssize_t __pyx_t_12;
  PyObject *__pyx_t_13 = NULL;
  __Pyx_RefNannySetupContext("random_init_mapping", 0);

  /* "_smatch.pyx":89
 *     """
 *     # if needed, a fixed seed could be passed here to generate same random (to help debugging)
 *     random.seed()             # <<<<<<<<<<<<<<
 *     cdef unordered_set[int] matched_dict
 *     result.clear()
 */
  __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_random); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 89, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __pyx_t_3 = __Pyx_PyObject_GetAttrStr(__pyx_t_2, __pyx_n_s_seed); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 89, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_3);
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  __pyx_t_2 = NULL;
  if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_3))) {
    __pyx_t_2 = PyMethod_GET_SELF(__pyx_t_3);
    if (likely(__pyx_t_2)) {
      PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_3);
      __Pyx_INCREF(__pyx_t_2);
      __Pyx_INCREF(function);
      __Pyx_DECREF_SET(__pyx_t_3, function);
    }
  }
  if (__pyx_t_2) {
    __pyx_t_1 = __Pyx_PyObject_CallOneArg(__pyx_t_3, __pyx_t_2); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 89, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  } else {
    __pyx_t_1 = __Pyx_PyObject_CallNoArg(__pyx_t_3); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 89, __pyx_L1_error)
  }
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_smatch.pyx":91
 *     random.seed()
 *     cdef unordered_set[int] matched_dict
 *     result.clear()             # <<<<<<<<<<<<<<
 *     for i in range(len(candidate_mapping)):
 *         candidates = [m for m in candidate_mapping.at(i) if matched_dict.count(m) == 0]
 */
  __pyx_v_result.clear();

  /* "_smatch.pyx":92
 *     cdef unordered_set[int] matched_dict
 *     result.clear()
 *     for i in range(len(candidate_mapping)):             # <<<<<<<<<<<<<<
 *         candidates = [m for m in candidate_mapping.at(i) if matched_dict.count(m) == 0]
 *         if len(candidates) == 0:
 */
  __pyx_t_1 = __pyx_convert_vector_to_py_std_3a__3a_unordered_set_3c_int_3e___(__pyx_v_candidate_mapping); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 92, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_4 = PyObject_Length(__pyx_t_1); if (unlikely(__pyx_t_4 == ((Py_ssize_t)-1))) __PYX_ERR(0, 92, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_t_5 = __pyx_t_4;
  for (__pyx_t_6 = 0; __pyx_t_6 < __pyx_t_5; __pyx_t_6+=1) {
    __pyx_v_i = __pyx_t_6;

    /* "_smatch.pyx":93
 *     result.clear()
 *     for i in range(len(candidate_mapping)):
 *         candidates = [m for m in candidate_mapping.at(i) if matched_dict.count(m) == 0]             # <<<<<<<<<<<<<<
 *         if len(candidates) == 0:
 *             # -1 indicates no possible mapping
 */
    __pyx_t_1 = PyList_New(0); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 93, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    try {
      __pyx_t_7 = __pyx_v_candidate_mapping.at(__pyx_v_i);
    } catch(...) {
      __Pyx_CppExn2PyErr();
      __PYX_ERR(0, 93, __pyx_L1_error)
    }
    __pyx_t_9 = &__pyx_t_7;
    __pyx_t_8 = __pyx_t_9->begin();
    for (;;) {
      if (!(__pyx_t_8 != __pyx_t_9->end())) break;
      __pyx_t_10 = *__pyx_t_8;
      ++__pyx_t_8;
      __pyx_v_m = __pyx_t_10;
      __pyx_t_11 = ((__pyx_v_matched_dict.count(__pyx_v_m) == 0) != 0);
      if (__pyx_t_11) {
        __pyx_t_3 = __Pyx_PyInt_From_int(__pyx_v_m); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 93, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_3);
        if (unlikely(__Pyx_ListComp_Append(__pyx_t_1, (PyObject*)__pyx_t_3))) __PYX_ERR(0, 93, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
      }
    }
    __Pyx_XDECREF_SET(__pyx_v_candidates, ((PyObject*)__pyx_t_1));
    __pyx_t_1 = 0;

    /* "_smatch.pyx":94
 *     for i in range(len(candidate_mapping)):
 *         candidates = [m for m in candidate_mapping.at(i) if matched_dict.count(m) == 0]
 *         if len(candidates) == 0:             # <<<<<<<<<<<<<<
 *             # -1 indicates no possible mapping
 *             result.push_back(-1)
 */
    __pyx_t_12 = PyList_GET_SIZE(__pyx_v_candidates); if (unlikely(__pyx_t_12 == ((Py_ssize_t)-1))) __PYX_ERR(0, 94, __pyx_L1_error)
    __pyx_t_11 = ((__pyx_t_12 == 0) != 0);
    if (__pyx_t_11) {

      /* "_smatch.pyx":96
 *         if len(candidates) == 0:
 *             # -1 indicates no possible mapping
 *             result.push_back(-1)             # <<<<<<<<<<<<<<
 *         else:
 *             rid = random.choice(candidates)
 */
      try {
        __pyx_v_result.push_back(-1);
      } catch(...) {
        __Pyx_CppExn2PyErr();
        __PYX_ERR(0, 96, __pyx_L1_error)
      }

      /* "_smatch.pyx":94
 *     for i in range(len(candidate_mapping)):
 *         candidates = [m for m in candidate_mapping.at(i) if matched_dict.count(m) == 0]
 *         if len(candidates) == 0:             # <<<<<<<<<<<<<<
 *             # -1 indicates no possible mapping
 *             result.push_back(-1)
 */
      goto __pyx_L8;
    }

    /* "_smatch.pyx":98
 *             result.push_back(-1)
 *         else:
 *             rid = random.choice(candidates)             # <<<<<<<<<<<<<<
 *             result.push_back(rid)
 *             matched_dict.insert(rid)
 */
    /*else*/ {
      __pyx_t_3 = __Pyx_GetModuleGlobalName(__pyx_n_s_random); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 98, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_3);
      __pyx_t_2 = __Pyx_PyObject_GetAttrStr(__pyx_t_3, __pyx_n_s_choice); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 98, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_2);
      __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
      __pyx_t_3 = NULL;
      if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_2))) {
        __pyx_t_3 = PyMethod_GET_SELF(__pyx_t_2);
        if (likely(__pyx_t_3)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_2);
          __Pyx_INCREF(__pyx_t_3);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_2, function);
        }
      }
      if (!__pyx_t_3) {
        __pyx_t_1 = __Pyx_PyObject_CallOneArg(__pyx_t_2, __pyx_v_candidates); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 98, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_1);
      } else {
        #if CYTHON_FAST_PYCALL
        if (PyFunction_Check(__pyx_t_2)) {
          PyObject *__pyx_temp[2] = {__pyx_t_3, __pyx_v_candidates};
          __pyx_t_1 = __Pyx_PyFunction_FastCall(__pyx_t_2, __pyx_temp+1-1, 1+1); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 98, __pyx_L1_error)
          __Pyx_XDECREF(__pyx_t_3); __pyx_t_3 = 0;
          __Pyx_GOTREF(__pyx_t_1);
        } else
        #endif
        #if CYTHON_FAST_PYCCALL
        if (__Pyx_PyFastCFunction_Check(__pyx_t_2)) {
          PyObject *__pyx_temp[2] = {__pyx_t_3, __pyx_v_candidates};
          __pyx_t_1 = __Pyx_PyCFunction_FastCall(__pyx_t_2, __pyx_temp+1-1, 1+1); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 98, __pyx_L1_error)
          __Pyx_XDECREF(__pyx_t_3); __pyx_t_3 = 0;
          __Pyx_GOTREF(__pyx_t_1);
        } else
        #endif
        {
          __pyx_t_13 = PyTuple_New(1+1); if (unlikely(!__pyx_t_13)) __PYX_ERR(0, 98, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_13);
          __Pyx_GIVEREF(__pyx_t_3); PyTuple_SET_ITEM(__pyx_t_13, 0, __pyx_t_3); __pyx_t_3 = NULL;
          __Pyx_INCREF(__pyx_v_candidates);
          __Pyx_GIVEREF(__pyx_v_candidates);
          PyTuple_SET_ITEM(__pyx_t_13, 0+1, __pyx_v_candidates);
          __pyx_t_1 = __Pyx_PyObject_Call(__pyx_t_2, __pyx_t_13, NULL); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 98, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_1);
          __Pyx_DECREF(__pyx_t_13); __pyx_t_13 = 0;
        }
      }
      __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
      __Pyx_XDECREF_SET(__pyx_v_rid, __pyx_t_1);
      __pyx_t_1 = 0;

      /* "_smatch.pyx":99
 *         else:
 *             rid = random.choice(candidates)
 *             result.push_back(rid)             # <<<<<<<<<<<<<<
 *             matched_dict.insert(rid)
 * 
 */
      __pyx_t_10 = __Pyx_PyInt_As_int(__pyx_v_rid); if (unlikely((__pyx_t_10 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 99, __pyx_L1_error)
      try {
        __pyx_v_result.push_back(__pyx_t_10);
      } catch(...) {
        __Pyx_CppExn2PyErr();
        __PYX_ERR(0, 99, __pyx_L1_error)
      }

      /* "_smatch.pyx":100
 *             rid = random.choice(candidates)
 *             result.push_back(rid)
 *             matched_dict.insert(rid)             # <<<<<<<<<<<<<<
 * 
 * 
 */
      __pyx_t_10 = __Pyx_PyInt_As_int(__pyx_v_rid); if (unlikely((__pyx_t_10 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 100, __pyx_L1_error)
      (void)(__pyx_v_matched_dict.insert(__pyx_t_10));
    }
    __pyx_L8:;
  }

  /* "_smatch.pyx":77
 * 
 * @cython.boundscheck(False)
 * cdef void random_init_mapping(const vector[unordered_set[int]] & candidate_mapping,             # <<<<<<<<<<<<<<
 *                               vector[int] & result):
 *     """
 */

  /* function exit code */
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_2);
  __Pyx_XDECREF(__pyx_t_3);
  __Pyx_XDECREF(__pyx_t_13);
  __Pyx_WriteUnraisable("_smatch.random_init_mapping", __pyx_clineno, __pyx_lineno, __pyx_filename, 1, 0);
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_candidates);
  __Pyx_XDECREF(__pyx_v_rid);
  __Pyx_RefNannyFinishContext();
}

/* "_smatch.pyx":104
 * 
 * @cython.boundscheck(False)
 * cdef void compute_pool(instance1, attribute1, relation1,             # <<<<<<<<<<<<<<
 *                        instance2, attribute2, relation2,
 *                        prefix1, prefix2,
 */

static void __pyx_f_7_smatch_compute_pool(PyObject *__pyx_v_instance1, PyObject *__pyx_v_attribute1, PyObject *__pyx_v_relation1, PyObject *__pyx_v_instance2, PyObject *__pyx_v_attribute2, PyObject *__pyx_v_relation2, PyObject *__pyx_v_prefix1, PyObject *__pyx_v_prefix2, std::vector<std::unordered_set<int> >  &__pyx_v_candidate_mapping, std::unordered_map<int,std::unordered_map<int,int> >  &__pyx_v_weight_dict) {
  int __pyx_v_node_pair;
  int __pyx_v_node_pair1;
  int __pyx_v_node_pair2;
  Py_ssize_t __pyx_v_i;
  Py_ssize_t __pyx_v_j;
  PyObject *__pyx_v_node1_index = NULL;
  PyObject *__pyx_v_node2_index = NULL;
  PyObject *__pyx_v_node1_index_amr1 = NULL;
  PyObject *__pyx_v_node1_index_amr2 = NULL;
  PyObject *__pyx_v_node2_index_amr1 = NULL;
  PyObject *__pyx_v_node2_index_amr2 = NULL;
  __Pyx_RefNannyDeclarations
  Py_ssize_t __pyx_t_1;
  Py_ssize_t __pyx_t_2;
  Py_ssize_t __pyx_t_3;
  std::unordered_set<int>  __pyx_t_4;
  Py_ssize_t __pyx_t_5;
  Py_ssize_t __pyx_t_6;
  Py_ssize_t __pyx_t_7;
  int __pyx_t_8;
  PyObject *__pyx_t_9 = NULL;
  PyObject *__pyx_t_10 = NULL;
  PyObject *__pyx_t_11 = NULL;
  PyObject *__pyx_t_12 = NULL;
  int __pyx_t_13;
  Py_ssize_t __pyx_t_14;
  std::vector<std::unordered_set<int> > ::size_type __pyx_t_15;
  int __pyx_t_16;
  int __pyx_t_17;
  __Pyx_RefNannySetupContext("compute_pool", 0);

  /* "_smatch.pyx":135
 * 
 *     """
 *     candidate_mapping.clear()             # <<<<<<<<<<<<<<
 *     weight_dict.clear()
 * 
 */
  __pyx_v_candidate_mapping.clear();

  /* "_smatch.pyx":136
 *     """
 *     candidate_mapping.clear()
 *     weight_dict.clear()             # <<<<<<<<<<<<<<
 * 
 *     cdef int node_pair
 */
  __pyx_v_weight_dict.clear();

  /* "_smatch.pyx":141
 *     cdef int node_pair1
 *     cdef int node_pair2
 *     for i in range(len(instance1)):             # <<<<<<<<<<<<<<
 *         # each candidate mapping is a set of node indices
 *         candidate_mapping.push_back(unordered_set[int]())
 */
  __pyx_t_1 = PyObject_Length(__pyx_v_instance1); if (unlikely(__pyx_t_1 == ((Py_ssize_t)-1))) __PYX_ERR(0, 141, __pyx_L1_error)
  __pyx_t_2 = __pyx_t_1;
  for (__pyx_t_3 = 0; __pyx_t_3 < __pyx_t_2; __pyx_t_3+=1) {
    __pyx_v_i = __pyx_t_3;

    /* "_smatch.pyx":143
 *     for i in range(len(instance1)):
 *         # each candidate mapping is a set of node indices
 *         candidate_mapping.push_back(unordered_set[int]())             # <<<<<<<<<<<<<<
 *         for j in range(len(instance2)):
 *             # if both triples are instance triples and have the same valueprint(G.edges(data=True))
 */
    try {
      __pyx_t_4 = std::unordered_set<int> ();
    } catch(...) {
      __Pyx_CppExn2PyErr();
      __PYX_ERR(0, 143, __pyx_L1_error)
    }
    try {
      __pyx_v_candidate_mapping.push_back(__pyx_t_4);
    } catch(...) {
      __Pyx_CppExn2PyErr();
      __PYX_ERR(0, 143, __pyx_L1_error)
    }

    /* "_smatch.pyx":144
 *         # each candidate mapping is a set of node indices
 *         candidate_mapping.push_back(unordered_set[int]())
 *         for j in range(len(instance2)):             # <<<<<<<<<<<<<<
 *             # if both triples are instance triples and have the same valueprint(G.edges(data=True))
 *             if instance1[i][0].lower() == instance2[j][0].lower() \
 */
    __pyx_t_5 = PyObject_Length(__pyx_v_instance2); if (unlikely(__pyx_t_5 == ((Py_ssize_t)-1))) __PYX_ERR(0, 144, __pyx_L1_error)
    __pyx_t_6 = __pyx_t_5;
    for (__pyx_t_7 = 0; __pyx_t_7 < __pyx_t_6; __pyx_t_7+=1) {
      __pyx_v_j = __pyx_t_7;

      /* "_smatch.pyx":146
 *         for j in range(len(instance2)):
 *             # if both triples are instance triples and have the same valueprint(G.edges(data=True))
 *             if instance1[i][0].lower() == instance2[j][0].lower() \             # <<<<<<<<<<<<<<
 *                     and instance1[i][2].lower() == instance2[j][2].lower():
 *                 # get node index by stripping the prefix
 */
      __pyx_t_10 = __Pyx_GetItemInt(__pyx_v_instance1, __pyx_v_i, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 146, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_10);
      __pyx_t_11 = __Pyx_GetItemInt(__pyx_t_10, 0, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 146, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_11);
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_10 = __Pyx_PyObject_GetAttrStr(__pyx_t_11, __pyx_n_s_lower); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 146, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_10);
      __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      __pyx_t_11 = NULL;
      if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_10))) {
        __pyx_t_11 = PyMethod_GET_SELF(__pyx_t_10);
        if (likely(__pyx_t_11)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_10);
          __Pyx_INCREF(__pyx_t_11);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_10, function);
        }
      }
      if (__pyx_t_11) {
        __pyx_t_9 = __Pyx_PyObject_CallOneArg(__pyx_t_10, __pyx_t_11); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 146, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      } else {
        __pyx_t_9 = __Pyx_PyObject_CallNoArg(__pyx_t_10); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 146, __pyx_L1_error)
      }
      __Pyx_GOTREF(__pyx_t_9);
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_11 = __Pyx_GetItemInt(__pyx_v_instance2, __pyx_v_j, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 146, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_11);
      __pyx_t_12 = __Pyx_GetItemInt(__pyx_t_11, 0, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_12)) __PYX_ERR(0, 146, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_12);
      __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      __pyx_t_11 = __Pyx_PyObject_GetAttrStr(__pyx_t_12, __pyx_n_s_lower); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 146, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_11);
      __Pyx_DECREF(__pyx_t_12); __pyx_t_12 = 0;
      __pyx_t_12 = NULL;
      if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_11))) {
        __pyx_t_12 = PyMethod_GET_SELF(__pyx_t_11);
        if (likely(__pyx_t_12)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_11);
          __Pyx_INCREF(__pyx_t_12);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_11, function);
        }
      }
      if (__pyx_t_12) {
        __pyx_t_10 = __Pyx_PyObject_CallOneArg(__pyx_t_11, __pyx_t_12); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 146, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_12); __pyx_t_12 = 0;
      } else {
        __pyx_t_10 = __Pyx_PyObject_CallNoArg(__pyx_t_11); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 146, __pyx_L1_error)
      }
      __Pyx_GOTREF(__pyx_t_10);
      __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      __pyx_t_11 = PyObject_RichCompare(__pyx_t_9, __pyx_t_10, Py_EQ); __Pyx_XGOTREF(__pyx_t_11); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 146, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_13 = __Pyx_PyObject_IsTrue(__pyx_t_11); if (unlikely(__pyx_t_13 < 0)) __PYX_ERR(0, 146, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      if (__pyx_t_13) {
      } else {
        __pyx_t_8 = __pyx_t_13;
        goto __pyx_L8_bool_binop_done;
      }

      /* "_smatch.pyx":147
 *             # if both triples are instance triples and have the same valueprint(G.edges(data=True))
 *             if instance1[i][0].lower() == instance2[j][0].lower() \
 *                     and instance1[i][2].lower() == instance2[j][2].lower():             # <<<<<<<<<<<<<<
 *                 # get node index by stripping the prefix
 *                 node1_index = int(instance1[i][1][len(prefix1):])
 */
      __pyx_t_10 = __Pyx_GetItemInt(__pyx_v_instance1, __pyx_v_i, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 147, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_10);
      __pyx_t_9 = __Pyx_GetItemInt(__pyx_t_10, 2, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 147, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_9);
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_10 = __Pyx_PyObject_GetAttrStr(__pyx_t_9, __pyx_n_s_lower); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 147, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_10);
      __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      __pyx_t_9 = NULL;
      if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_10))) {
        __pyx_t_9 = PyMethod_GET_SELF(__pyx_t_10);
        if (likely(__pyx_t_9)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_10);
          __Pyx_INCREF(__pyx_t_9);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_10, function);
        }
      }
      if (__pyx_t_9) {
        __pyx_t_11 = __Pyx_PyObject_CallOneArg(__pyx_t_10, __pyx_t_9); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 147, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      } else {
        __pyx_t_11 = __Pyx_PyObject_CallNoArg(__pyx_t_10); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 147, __pyx_L1_error)
      }
      __Pyx_GOTREF(__pyx_t_11);
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_9 = __Pyx_GetItemInt(__pyx_v_instance2, __pyx_v_j, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 147, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_9);
      __pyx_t_12 = __Pyx_GetItemInt(__pyx_t_9, 2, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_12)) __PYX_ERR(0, 147, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_12);
      __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      __pyx_t_9 = __Pyx_PyObject_GetAttrStr(__pyx_t_12, __pyx_n_s_lower); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 147, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_9);
      __Pyx_DECREF(__pyx_t_12); __pyx_t_12 = 0;
      __pyx_t_12 = NULL;
      if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_9))) {
        __pyx_t_12 = PyMethod_GET_SELF(__pyx_t_9);
        if (likely(__pyx_t_12)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_9);
          __Pyx_INCREF(__pyx_t_12);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_9, function);
        }
      }
      if (__pyx_t_12) {
        __pyx_t_10 = __Pyx_PyObject_CallOneArg(__pyx_t_9, __pyx_t_12); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 147, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_12); __pyx_t_12 = 0;
      } else {
        __pyx_t_10 = __Pyx_PyObject_CallNoArg(__pyx_t_9); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 147, __pyx_L1_error)
      }
      __Pyx_GOTREF(__pyx_t_10);
      __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      __pyx_t_9 = PyObject_RichCompare(__pyx_t_11, __pyx_t_10, Py_EQ); __Pyx_XGOTREF(__pyx_t_9); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 147, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_13 = __Pyx_PyObject_IsTrue(__pyx_t_9); if (unlikely(__pyx_t_13 < 0)) __PYX_ERR(0, 147, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      __pyx_t_8 = __pyx_t_13;
      __pyx_L8_bool_binop_done:;

      /* "_smatch.pyx":146
 *         for j in range(len(instance2)):
 *             # if both triples are instance triples and have the same valueprint(G.edges(data=True))
 *             if instance1[i][0].lower() == instance2[j][0].lower() \             # <<<<<<<<<<<<<<
 *                     and instance1[i][2].lower() == instance2[j][2].lower():
 *                 # get node index by stripping the prefix
 */
      if (__pyx_t_8) {

        /* "_smatch.pyx":149
 *                     and instance1[i][2].lower() == instance2[j][2].lower():
 *                 # get node index by stripping the prefix
 *                 node1_index = int(instance1[i][1][len(prefix1):])             # <<<<<<<<<<<<<<
 *                 node2_index = int(instance2[j][1][len(prefix2):])
 *                 candidate_mapping[node1_index].insert(node2_index)
 */
        __pyx_t_9 = __Pyx_GetItemInt(__pyx_v_instance1, __pyx_v_i, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 149, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_9);
        __pyx_t_10 = __Pyx_GetItemInt(__pyx_t_9, 1, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 149, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
        __pyx_t_14 = PyObject_Length(__pyx_v_prefix1); if (unlikely(__pyx_t_14 == ((Py_ssize_t)-1))) __PYX_ERR(0, 149, __pyx_L1_error)
        __pyx_t_9 = __Pyx_PyObject_GetSlice(__pyx_t_10, __pyx_t_14, 0, NULL, NULL, NULL, 1, 0, 1); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 149, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_9);
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        __pyx_t_10 = __Pyx_PyNumber_Int(__pyx_t_9); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 149, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
        __Pyx_XDECREF_SET(__pyx_v_node1_index, __pyx_t_10);
        __pyx_t_10 = 0;

        /* "_smatch.pyx":150
 *                 # get node index by stripping the prefix
 *                 node1_index = int(instance1[i][1][len(prefix1):])
 *                 node2_index = int(instance2[j][1][len(prefix2):])             # <<<<<<<<<<<<<<
 *                 candidate_mapping[node1_index].insert(node2_index)
 *                 node_pair = _hash_pair(node1_index, node2_index)
 */
        __pyx_t_10 = __Pyx_GetItemInt(__pyx_v_instance2, __pyx_v_j, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 150, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __pyx_t_9 = __Pyx_GetItemInt(__pyx_t_10, 1, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 150, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_9);
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        __pyx_t_14 = PyObject_Length(__pyx_v_prefix2); if (unlikely(__pyx_t_14 == ((Py_ssize_t)-1))) __PYX_ERR(0, 150, __pyx_L1_error)
        __pyx_t_10 = __Pyx_PyObject_GetSlice(__pyx_t_9, __pyx_t_14, 0, NULL, NULL, NULL, 1, 0, 1); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 150, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
        __pyx_t_9 = __Pyx_PyNumber_Int(__pyx_t_10); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 150, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_9);
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        __Pyx_XDECREF_SET(__pyx_v_node2_index, __pyx_t_9);
        __pyx_t_9 = 0;

        /* "_smatch.pyx":151
 *                 node1_index = int(instance1[i][1][len(prefix1):])
 *                 node2_index = int(instance2[j][1][len(prefix2):])
 *                 candidate_mapping[node1_index].insert(node2_index)             # <<<<<<<<<<<<<<
 *                 node_pair = _hash_pair(node1_index, node2_index)
 *                 weight_dict[node_pair][-1] += 1
 */
        __pyx_t_15 = __Pyx_PyInt_As_size_t(__pyx_v_node1_index); if (unlikely((__pyx_t_15 == (size_t)-1) && PyErr_Occurred())) __PYX_ERR(0, 151, __pyx_L1_error)
        __pyx_t_16 = __Pyx_PyInt_As_int(__pyx_v_node2_index); if (unlikely((__pyx_t_16 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 151, __pyx_L1_error)
        (void)((__pyx_v_candidate_mapping[__pyx_t_15]).insert(__pyx_t_16));

        /* "_smatch.pyx":152
 *                 node2_index = int(instance2[j][1][len(prefix2):])
 *                 candidate_mapping[node1_index].insert(node2_index)
 *                 node_pair = _hash_pair(node1_index, node2_index)             # <<<<<<<<<<<<<<
 *                 weight_dict[node_pair][-1] += 1
 *     for i in range(0, len(attribute1)):
 */
        __pyx_t_16 = __Pyx_PyInt_As_int(__pyx_v_node1_index); if (unlikely((__pyx_t_16 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 152, __pyx_L1_error)
        __pyx_t_17 = __Pyx_PyInt_As_int(__pyx_v_node2_index); if (unlikely((__pyx_t_17 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 152, __pyx_L1_error)
        __pyx_v_node_pair = _hash_pair(__pyx_t_16, __pyx_t_17);

        /* "_smatch.pyx":153
 *                 candidate_mapping[node1_index].insert(node2_index)
 *                 node_pair = _hash_pair(node1_index, node2_index)
 *                 weight_dict[node_pair][-1] += 1             # <<<<<<<<<<<<<<
 *     for i in range(0, len(attribute1)):
 *         for j in range(0, len(attribute2)):
 */
        __pyx_t_17 = __pyx_v_node_pair;
        __pyx_t_16 = -1;
        ((__pyx_v_weight_dict[__pyx_t_17])[__pyx_t_16]) = (((__pyx_v_weight_dict[__pyx_t_17])[__pyx_t_16]) + 1);

        /* "_smatch.pyx":146
 *         for j in range(len(instance2)):
 *             # if both triples are instance triples and have the same valueprint(G.edges(data=True))
 *             if instance1[i][0].lower() == instance2[j][0].lower() \             # <<<<<<<<<<<<<<
 *                     and instance1[i][2].lower() == instance2[j][2].lower():
 *                 # get node index by stripping the prefix
 */
      }
    }
  }

  /* "_smatch.pyx":154
 *                 node_pair = _hash_pair(node1_index, node2_index)
 *                 weight_dict[node_pair][-1] += 1
 *     for i in range(0, len(attribute1)):             # <<<<<<<<<<<<<<
 *         for j in range(0, len(attribute2)):
 *             # if both attribute relation triple have the same relation name and value
 */
  __pyx_t_1 = PyObject_Length(__pyx_v_attribute1); if (unlikely(__pyx_t_1 == ((Py_ssize_t)-1))) __PYX_ERR(0, 154, __pyx_L1_error)
  __pyx_t_2 = __pyx_t_1;
  for (__pyx_t_3 = 0; __pyx_t_3 < __pyx_t_2; __pyx_t_3+=1) {
    __pyx_v_i = __pyx_t_3;

    /* "_smatch.pyx":155
 *                 weight_dict[node_pair][-1] += 1
 *     for i in range(0, len(attribute1)):
 *         for j in range(0, len(attribute2)):             # <<<<<<<<<<<<<<
 *             # if both attribute relation triple have the same relation name and value
 *             if attribute1[i][0].lower() == attribute2[j][0].lower() \
 */
    __pyx_t_5 = PyObject_Length(__pyx_v_attribute2); if (unlikely(__pyx_t_5 == ((Py_ssize_t)-1))) __PYX_ERR(0, 155, __pyx_L1_error)
    __pyx_t_6 = __pyx_t_5;
    for (__pyx_t_7 = 0; __pyx_t_7 < __pyx_t_6; __pyx_t_7+=1) {
      __pyx_v_j = __pyx_t_7;

      /* "_smatch.pyx":157
 *         for j in range(0, len(attribute2)):
 *             # if both attribute relation triple have the same relation name and value
 *             if attribute1[i][0].lower() == attribute2[j][0].lower() \             # <<<<<<<<<<<<<<
 *                     and attribute1[i][2].lower() == attribute2[j][2].lower():
 *                 node1_index = int(attribute1[i][1][len(prefix1):])
 */
      __pyx_t_10 = __Pyx_GetItemInt(__pyx_v_attribute1, __pyx_v_i, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 157, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_10);
      __pyx_t_11 = __Pyx_GetItemInt(__pyx_t_10, 0, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 157, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_11);
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_10 = __Pyx_PyObject_GetAttrStr(__pyx_t_11, __pyx_n_s_lower); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 157, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_10);
      __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      __pyx_t_11 = NULL;
      if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_10))) {
        __pyx_t_11 = PyMethod_GET_SELF(__pyx_t_10);
        if (likely(__pyx_t_11)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_10);
          __Pyx_INCREF(__pyx_t_11);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_10, function);
        }
      }
      if (__pyx_t_11) {
        __pyx_t_9 = __Pyx_PyObject_CallOneArg(__pyx_t_10, __pyx_t_11); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 157, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      } else {
        __pyx_t_9 = __Pyx_PyObject_CallNoArg(__pyx_t_10); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 157, __pyx_L1_error)
      }
      __Pyx_GOTREF(__pyx_t_9);
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_11 = __Pyx_GetItemInt(__pyx_v_attribute2, __pyx_v_j, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 157, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_11);
      __pyx_t_12 = __Pyx_GetItemInt(__pyx_t_11, 0, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_12)) __PYX_ERR(0, 157, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_12);
      __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      __pyx_t_11 = __Pyx_PyObject_GetAttrStr(__pyx_t_12, __pyx_n_s_lower); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 157, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_11);
      __Pyx_DECREF(__pyx_t_12); __pyx_t_12 = 0;
      __pyx_t_12 = NULL;
      if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_11))) {
        __pyx_t_12 = PyMethod_GET_SELF(__pyx_t_11);
        if (likely(__pyx_t_12)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_11);
          __Pyx_INCREF(__pyx_t_12);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_11, function);
        }
      }
      if (__pyx_t_12) {
        __pyx_t_10 = __Pyx_PyObject_CallOneArg(__pyx_t_11, __pyx_t_12); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 157, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_12); __pyx_t_12 = 0;
      } else {
        __pyx_t_10 = __Pyx_PyObject_CallNoArg(__pyx_t_11); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 157, __pyx_L1_error)
      }
      __Pyx_GOTREF(__pyx_t_10);
      __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      __pyx_t_11 = PyObject_RichCompare(__pyx_t_9, __pyx_t_10, Py_EQ); __Pyx_XGOTREF(__pyx_t_11); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 157, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_13 = __Pyx_PyObject_IsTrue(__pyx_t_11); if (unlikely(__pyx_t_13 < 0)) __PYX_ERR(0, 157, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      if (__pyx_t_13) {
      } else {
        __pyx_t_8 = __pyx_t_13;
        goto __pyx_L15_bool_binop_done;
      }

      /* "_smatch.pyx":158
 *             # if both attribute relation triple have the same relation name and value
 *             if attribute1[i][0].lower() == attribute2[j][0].lower() \
 *                     and attribute1[i][2].lower() == attribute2[j][2].lower():             # <<<<<<<<<<<<<<
 *                 node1_index = int(attribute1[i][1][len(prefix1):])
 *                 node2_index = int(attribute2[j][1][len(prefix2):])
 */
      __pyx_t_10 = __Pyx_GetItemInt(__pyx_v_attribute1, __pyx_v_i, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 158, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_10);
      __pyx_t_9 = __Pyx_GetItemInt(__pyx_t_10, 2, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 158, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_9);
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_10 = __Pyx_PyObject_GetAttrStr(__pyx_t_9, __pyx_n_s_lower); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 158, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_10);
      __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      __pyx_t_9 = NULL;
      if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_10))) {
        __pyx_t_9 = PyMethod_GET_SELF(__pyx_t_10);
        if (likely(__pyx_t_9)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_10);
          __Pyx_INCREF(__pyx_t_9);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_10, function);
        }
      }
      if (__pyx_t_9) {
        __pyx_t_11 = __Pyx_PyObject_CallOneArg(__pyx_t_10, __pyx_t_9); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 158, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      } else {
        __pyx_t_11 = __Pyx_PyObject_CallNoArg(__pyx_t_10); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 158, __pyx_L1_error)
      }
      __Pyx_GOTREF(__pyx_t_11);
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_9 = __Pyx_GetItemInt(__pyx_v_attribute2, __pyx_v_j, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 158, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_9);
      __pyx_t_12 = __Pyx_GetItemInt(__pyx_t_9, 2, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_12)) __PYX_ERR(0, 158, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_12);
      __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      __pyx_t_9 = __Pyx_PyObject_GetAttrStr(__pyx_t_12, __pyx_n_s_lower); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 158, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_9);
      __Pyx_DECREF(__pyx_t_12); __pyx_t_12 = 0;
      __pyx_t_12 = NULL;
      if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_9))) {
        __pyx_t_12 = PyMethod_GET_SELF(__pyx_t_9);
        if (likely(__pyx_t_12)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_9);
          __Pyx_INCREF(__pyx_t_12);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_9, function);
        }
      }
      if (__pyx_t_12) {
        __pyx_t_10 = __Pyx_PyObject_CallOneArg(__pyx_t_9, __pyx_t_12); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 158, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_12); __pyx_t_12 = 0;
      } else {
        __pyx_t_10 = __Pyx_PyObject_CallNoArg(__pyx_t_9); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 158, __pyx_L1_error)
      }
      __Pyx_GOTREF(__pyx_t_10);
      __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      __pyx_t_9 = PyObject_RichCompare(__pyx_t_11, __pyx_t_10, Py_EQ); __Pyx_XGOTREF(__pyx_t_9); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 158, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_13 = __Pyx_PyObject_IsTrue(__pyx_t_9); if (unlikely(__pyx_t_13 < 0)) __PYX_ERR(0, 158, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      __pyx_t_8 = __pyx_t_13;
      __pyx_L15_bool_binop_done:;

      /* "_smatch.pyx":157
 *         for j in range(0, len(attribute2)):
 *             # if both attribute relation triple have the same relation name and value
 *             if attribute1[i][0].lower() == attribute2[j][0].lower() \             # <<<<<<<<<<<<<<
 *                     and attribute1[i][2].lower() == attribute2[j][2].lower():
 *                 node1_index = int(attribute1[i][1][len(prefix1):])
 */
      if (__pyx_t_8) {

        /* "_smatch.pyx":159
 *             if attribute1[i][0].lower() == attribute2[j][0].lower() \
 *                     and attribute1[i][2].lower() == attribute2[j][2].lower():
 *                 node1_index = int(attribute1[i][1][len(prefix1):])             # <<<<<<<<<<<<<<
 *                 node2_index = int(attribute2[j][1][len(prefix2):])
 *                 candidate_mapping[node1_index].insert(node2_index)
 */
        __pyx_t_9 = __Pyx_GetItemInt(__pyx_v_attribute1, __pyx_v_i, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 159, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_9);
        __pyx_t_10 = __Pyx_GetItemInt(__pyx_t_9, 1, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 159, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
        __pyx_t_14 = PyObject_Length(__pyx_v_prefix1); if (unlikely(__pyx_t_14 == ((Py_ssize_t)-1))) __PYX_ERR(0, 159, __pyx_L1_error)
        __pyx_t_9 = __Pyx_PyObject_GetSlice(__pyx_t_10, __pyx_t_14, 0, NULL, NULL, NULL, 1, 0, 1); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 159, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_9);
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        __pyx_t_10 = __Pyx_PyNumber_Int(__pyx_t_9); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 159, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
        __Pyx_XDECREF_SET(__pyx_v_node1_index, __pyx_t_10);
        __pyx_t_10 = 0;

        /* "_smatch.pyx":160
 *                     and attribute1[i][2].lower() == attribute2[j][2].lower():
 *                 node1_index = int(attribute1[i][1][len(prefix1):])
 *                 node2_index = int(attribute2[j][1][len(prefix2):])             # <<<<<<<<<<<<<<
 *                 candidate_mapping[node1_index].insert(node2_index)
 *                 node_pair = _hash_pair(node1_index, node2_index)
 */
        __pyx_t_10 = __Pyx_GetItemInt(__pyx_v_attribute2, __pyx_v_j, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 160, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __pyx_t_9 = __Pyx_GetItemInt(__pyx_t_10, 1, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 160, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_9);
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        __pyx_t_14 = PyObject_Length(__pyx_v_prefix2); if (unlikely(__pyx_t_14 == ((Py_ssize_t)-1))) __PYX_ERR(0, 160, __pyx_L1_error)
        __pyx_t_10 = __Pyx_PyObject_GetSlice(__pyx_t_9, __pyx_t_14, 0, NULL, NULL, NULL, 1, 0, 1); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 160, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
        __pyx_t_9 = __Pyx_PyNumber_Int(__pyx_t_10); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 160, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_9);
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        __Pyx_XDECREF_SET(__pyx_v_node2_index, __pyx_t_9);
        __pyx_t_9 = 0;

        /* "_smatch.pyx":161
 *                 node1_index = int(attribute1[i][1][len(prefix1):])
 *                 node2_index = int(attribute2[j][1][len(prefix2):])
 *                 candidate_mapping[node1_index].insert(node2_index)             # <<<<<<<<<<<<<<
 *                 node_pair = _hash_pair(node1_index, node2_index)
 *                 weight_dict[node_pair][-1] += 1
 */
        __pyx_t_15 = __Pyx_PyInt_As_size_t(__pyx_v_node1_index); if (unlikely((__pyx_t_15 == (size_t)-1) && PyErr_Occurred())) __PYX_ERR(0, 161, __pyx_L1_error)
        __pyx_t_17 = __Pyx_PyInt_As_int(__pyx_v_node2_index); if (unlikely((__pyx_t_17 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 161, __pyx_L1_error)
        (void)((__pyx_v_candidate_mapping[__pyx_t_15]).insert(__pyx_t_17));

        /* "_smatch.pyx":162
 *                 node2_index = int(attribute2[j][1][len(prefix2):])
 *                 candidate_mapping[node1_index].insert(node2_index)
 *                 node_pair = _hash_pair(node1_index, node2_index)             # <<<<<<<<<<<<<<
 *                 weight_dict[node_pair][-1] += 1
 *     for i in range(0, len(relation1)):
 */
        __pyx_t_17 = __Pyx_PyInt_As_int(__pyx_v_node1_index); if (unlikely((__pyx_t_17 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 162, __pyx_L1_error)
        __pyx_t_16 = __Pyx_PyInt_As_int(__pyx_v_node2_index); if (unlikely((__pyx_t_16 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 162, __pyx_L1_error)
        __pyx_v_node_pair = _hash_pair(__pyx_t_17, __pyx_t_16);

        /* "_smatch.pyx":163
 *                 candidate_mapping[node1_index].insert(node2_index)
 *                 node_pair = _hash_pair(node1_index, node2_index)
 *                 weight_dict[node_pair][-1] += 1             # <<<<<<<<<<<<<<
 *     for i in range(0, len(relation1)):
 *         for j in range(0, len(relation2)):
 */
        __pyx_t_16 = __pyx_v_node_pair;
        __pyx_t_17 = -1;
        ((__pyx_v_weight_dict[__pyx_t_16])[__pyx_t_17]) = (((__pyx_v_weight_dict[__pyx_t_16])[__pyx_t_17]) + 1);

        /* "_smatch.pyx":157
 *         for j in range(0, len(attribute2)):
 *             # if both attribute relation triple have the same relation name and value
 *             if attribute1[i][0].lower() == attribute2[j][0].lower() \             # <<<<<<<<<<<<<<
 *                     and attribute1[i][2].lower() == attribute2[j][2].lower():
 *                 node1_index = int(attribute1[i][1][len(prefix1):])
 */
      }
    }
  }

  /* "_smatch.pyx":164
 *                 node_pair = _hash_pair(node1_index, node2_index)
 *                 weight_dict[node_pair][-1] += 1
 *     for i in range(0, len(relation1)):             # <<<<<<<<<<<<<<
 *         for j in range(0, len(relation2)):
 *             # if both relation share the same name
 */
  __pyx_t_1 = PyObject_Length(__pyx_v_relation1); if (unlikely(__pyx_t_1 == ((Py_ssize_t)-1))) __PYX_ERR(0, 164, __pyx_L1_error)
  __pyx_t_2 = __pyx_t_1;
  for (__pyx_t_3 = 0; __pyx_t_3 < __pyx_t_2; __pyx_t_3+=1) {
    __pyx_v_i = __pyx_t_3;

    /* "_smatch.pyx":165
 *                 weight_dict[node_pair][-1] += 1
 *     for i in range(0, len(relation1)):
 *         for j in range(0, len(relation2)):             # <<<<<<<<<<<<<<
 *             # if both relation share the same name
 *             if relation1[i][0].lower() == relation2[j][0].lower():
 */
    __pyx_t_5 = PyObject_Length(__pyx_v_relation2); if (unlikely(__pyx_t_5 == ((Py_ssize_t)-1))) __PYX_ERR(0, 165, __pyx_L1_error)
    __pyx_t_6 = __pyx_t_5;
    for (__pyx_t_7 = 0; __pyx_t_7 < __pyx_t_6; __pyx_t_7+=1) {
      __pyx_v_j = __pyx_t_7;

      /* "_smatch.pyx":167
 *         for j in range(0, len(relation2)):
 *             # if both relation share the same name
 *             if relation1[i][0].lower() == relation2[j][0].lower():             # <<<<<<<<<<<<<<
 *                 node1_index_amr1 = int(relation1[i][1][len(prefix1):])
 *                 node1_index_amr2 = int(relation2[j][1][len(prefix2):])
 */
      __pyx_t_10 = __Pyx_GetItemInt(__pyx_v_relation1, __pyx_v_i, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 167, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_10);
      __pyx_t_11 = __Pyx_GetItemInt(__pyx_t_10, 0, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 167, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_11);
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_10 = __Pyx_PyObject_GetAttrStr(__pyx_t_11, __pyx_n_s_lower); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 167, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_10);
      __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      __pyx_t_11 = NULL;
      if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_10))) {
        __pyx_t_11 = PyMethod_GET_SELF(__pyx_t_10);
        if (likely(__pyx_t_11)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_10);
          __Pyx_INCREF(__pyx_t_11);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_10, function);
        }
      }
      if (__pyx_t_11) {
        __pyx_t_9 = __Pyx_PyObject_CallOneArg(__pyx_t_10, __pyx_t_11); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 167, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      } else {
        __pyx_t_9 = __Pyx_PyObject_CallNoArg(__pyx_t_10); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 167, __pyx_L1_error)
      }
      __Pyx_GOTREF(__pyx_t_9);
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_11 = __Pyx_GetItemInt(__pyx_v_relation2, __pyx_v_j, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 167, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_11);
      __pyx_t_12 = __Pyx_GetItemInt(__pyx_t_11, 0, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_12)) __PYX_ERR(0, 167, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_12);
      __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      __pyx_t_11 = __Pyx_PyObject_GetAttrStr(__pyx_t_12, __pyx_n_s_lower); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 167, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_11);
      __Pyx_DECREF(__pyx_t_12); __pyx_t_12 = 0;
      __pyx_t_12 = NULL;
      if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_11))) {
        __pyx_t_12 = PyMethod_GET_SELF(__pyx_t_11);
        if (likely(__pyx_t_12)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_11);
          __Pyx_INCREF(__pyx_t_12);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_11, function);
        }
      }
      if (__pyx_t_12) {
        __pyx_t_10 = __Pyx_PyObject_CallOneArg(__pyx_t_11, __pyx_t_12); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 167, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_12); __pyx_t_12 = 0;
      } else {
        __pyx_t_10 = __Pyx_PyObject_CallNoArg(__pyx_t_11); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 167, __pyx_L1_error)
      }
      __Pyx_GOTREF(__pyx_t_10);
      __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      __pyx_t_11 = PyObject_RichCompare(__pyx_t_9, __pyx_t_10, Py_EQ); __Pyx_XGOTREF(__pyx_t_11); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 167, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_8 = __Pyx_PyObject_IsTrue(__pyx_t_11); if (unlikely(__pyx_t_8 < 0)) __PYX_ERR(0, 167, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
      if (__pyx_t_8) {

        /* "_smatch.pyx":168
 *             # if both relation share the same name
 *             if relation1[i][0].lower() == relation2[j][0].lower():
 *                 node1_index_amr1 = int(relation1[i][1][len(prefix1):])             # <<<<<<<<<<<<<<
 *                 node1_index_amr2 = int(relation2[j][1][len(prefix2):])
 *                 node2_index_amr1 = int(relation1[i][2][len(prefix1):])
 */
        __pyx_t_11 = __Pyx_GetItemInt(__pyx_v_relation1, __pyx_v_i, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 168, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_11);
        __pyx_t_10 = __Pyx_GetItemInt(__pyx_t_11, 1, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 168, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
        __pyx_t_14 = PyObject_Length(__pyx_v_prefix1); if (unlikely(__pyx_t_14 == ((Py_ssize_t)-1))) __PYX_ERR(0, 168, __pyx_L1_error)
        __pyx_t_11 = __Pyx_PyObject_GetSlice(__pyx_t_10, __pyx_t_14, 0, NULL, NULL, NULL, 1, 0, 1); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 168, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_11);
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        __pyx_t_10 = __Pyx_PyNumber_Int(__pyx_t_11); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 168, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
        __Pyx_XDECREF_SET(__pyx_v_node1_index_amr1, __pyx_t_10);
        __pyx_t_10 = 0;

        /* "_smatch.pyx":169
 *             if relation1[i][0].lower() == relation2[j][0].lower():
 *                 node1_index_amr1 = int(relation1[i][1][len(prefix1):])
 *                 node1_index_amr2 = int(relation2[j][1][len(prefix2):])             # <<<<<<<<<<<<<<
 *                 node2_index_amr1 = int(relation1[i][2][len(prefix1):])
 *                 node2_index_amr2 = int(relation2[j][2][len(prefix2):])
 */
        __pyx_t_10 = __Pyx_GetItemInt(__pyx_v_relation2, __pyx_v_j, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 169, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __pyx_t_11 = __Pyx_GetItemInt(__pyx_t_10, 1, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 169, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_11);
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        __pyx_t_14 = PyObject_Length(__pyx_v_prefix2); if (unlikely(__pyx_t_14 == ((Py_ssize_t)-1))) __PYX_ERR(0, 169, __pyx_L1_error)
        __pyx_t_10 = __Pyx_PyObject_GetSlice(__pyx_t_11, __pyx_t_14, 0, NULL, NULL, NULL, 1, 0, 1); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 169, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
        __pyx_t_11 = __Pyx_PyNumber_Int(__pyx_t_10); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 169, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_11);
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        __Pyx_XDECREF_SET(__pyx_v_node1_index_amr2, __pyx_t_11);
        __pyx_t_11 = 0;

        /* "_smatch.pyx":170
 *                 node1_index_amr1 = int(relation1[i][1][len(prefix1):])
 *                 node1_index_amr2 = int(relation2[j][1][len(prefix2):])
 *                 node2_index_amr1 = int(relation1[i][2][len(prefix1):])             # <<<<<<<<<<<<<<
 *                 node2_index_amr2 = int(relation2[j][2][len(prefix2):])
 *                 # add mapping between two nodes
 */
        __pyx_t_11 = __Pyx_GetItemInt(__pyx_v_relation1, __pyx_v_i, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 170, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_11);
        __pyx_t_10 = __Pyx_GetItemInt(__pyx_t_11, 2, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 170, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
        __pyx_t_14 = PyObject_Length(__pyx_v_prefix1); if (unlikely(__pyx_t_14 == ((Py_ssize_t)-1))) __PYX_ERR(0, 170, __pyx_L1_error)
        __pyx_t_11 = __Pyx_PyObject_GetSlice(__pyx_t_10, __pyx_t_14, 0, NULL, NULL, NULL, 1, 0, 1); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 170, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_11);
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        __pyx_t_10 = __Pyx_PyNumber_Int(__pyx_t_11); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 170, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
        __Pyx_XDECREF_SET(__pyx_v_node2_index_amr1, __pyx_t_10);
        __pyx_t_10 = 0;

        /* "_smatch.pyx":171
 *                 node1_index_amr2 = int(relation2[j][1][len(prefix2):])
 *                 node2_index_amr1 = int(relation1[i][2][len(prefix1):])
 *                 node2_index_amr2 = int(relation2[j][2][len(prefix2):])             # <<<<<<<<<<<<<<
 *                 # add mapping between two nodes
 *                 candidate_mapping[node1_index_amr1].insert(node1_index_amr2)
 */
        __pyx_t_10 = __Pyx_GetItemInt(__pyx_v_relation2, __pyx_v_j, Py_ssize_t, 1, PyInt_FromSsize_t, 0, 1, 0); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 171, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __pyx_t_11 = __Pyx_GetItemInt(__pyx_t_10, 2, long, 1, __Pyx_PyInt_From_long, 0, 0, 0); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 171, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_11);
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        __pyx_t_14 = PyObject_Length(__pyx_v_prefix2); if (unlikely(__pyx_t_14 == ((Py_ssize_t)-1))) __PYX_ERR(0, 171, __pyx_L1_error)
        __pyx_t_10 = __Pyx_PyObject_GetSlice(__pyx_t_11, __pyx_t_14, 0, NULL, NULL, NULL, 1, 0, 1); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 171, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
        __pyx_t_11 = __Pyx_PyNumber_Int(__pyx_t_10); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 171, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_11);
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        __Pyx_XDECREF_SET(__pyx_v_node2_index_amr2, __pyx_t_11);
        __pyx_t_11 = 0;

        /* "_smatch.pyx":173
 *                 node2_index_amr2 = int(relation2[j][2][len(prefix2):])
 *                 # add mapping between two nodes
 *                 candidate_mapping[node1_index_amr1].insert(node1_index_amr2)             # <<<<<<<<<<<<<<
 *                 candidate_mapping[node2_index_amr1].insert(node2_index_amr2)
 *                 node_pair1 = _hash_pair(node1_index_amr1, node1_index_amr2)
 */
        __pyx_t_15 = __Pyx_PyInt_As_size_t(__pyx_v_node1_index_amr1); if (unlikely((__pyx_t_15 == (size_t)-1) && PyErr_Occurred())) __PYX_ERR(0, 173, __pyx_L1_error)
        __pyx_t_16 = __Pyx_PyInt_As_int(__pyx_v_node1_index_amr2); if (unlikely((__pyx_t_16 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 173, __pyx_L1_error)
        (void)((__pyx_v_candidate_mapping[__pyx_t_15]).insert(__pyx_t_16));

        /* "_smatch.pyx":174
 *                 # add mapping between two nodes
 *                 candidate_mapping[node1_index_amr1].insert(node1_index_amr2)
 *                 candidate_mapping[node2_index_amr1].insert(node2_index_amr2)             # <<<<<<<<<<<<<<
 *                 node_pair1 = _hash_pair(node1_index_amr1, node1_index_amr2)
 *                 node_pair2 = _hash_pair(node2_index_amr1, node2_index_amr2)
 */
        __pyx_t_15 = __Pyx_PyInt_As_size_t(__pyx_v_node2_index_amr1); if (unlikely((__pyx_t_15 == (size_t)-1) && PyErr_Occurred())) __PYX_ERR(0, 174, __pyx_L1_error)
        __pyx_t_16 = __Pyx_PyInt_As_int(__pyx_v_node2_index_amr2); if (unlikely((__pyx_t_16 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 174, __pyx_L1_error)
        (void)((__pyx_v_candidate_mapping[__pyx_t_15]).insert(__pyx_t_16));

        /* "_smatch.pyx":175
 *                 candidate_mapping[node1_index_amr1].insert(node1_index_amr2)
 *                 candidate_mapping[node2_index_amr1].insert(node2_index_amr2)
 *                 node_pair1 = _hash_pair(node1_index_amr1, node1_index_amr2)             # <<<<<<<<<<<<<<
 *                 node_pair2 = _hash_pair(node2_index_amr1, node2_index_amr2)
 *                 if node_pair2 != node_pair1:
 */
        __pyx_t_16 = __Pyx_PyInt_As_int(__pyx_v_node1_index_amr1); if (unlikely((__pyx_t_16 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 175, __pyx_L1_error)
        __pyx_t_17 = __Pyx_PyInt_As_int(__pyx_v_node1_index_amr2); if (unlikely((__pyx_t_17 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 175, __pyx_L1_error)
        __pyx_v_node_pair1 = _hash_pair(__pyx_t_16, __pyx_t_17);

        /* "_smatch.pyx":176
 *                 candidate_mapping[node2_index_amr1].insert(node2_index_amr2)
 *                 node_pair1 = _hash_pair(node1_index_amr1, node1_index_amr2)
 *                 node_pair2 = _hash_pair(node2_index_amr1, node2_index_amr2)             # <<<<<<<<<<<<<<
 *                 if node_pair2 != node_pair1:
 *                     # update weight_dict weight. Note that we need to update both entries for future search
 */
        __pyx_t_17 = __Pyx_PyInt_As_int(__pyx_v_node2_index_amr1); if (unlikely((__pyx_t_17 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 176, __pyx_L1_error)
        __pyx_t_16 = __Pyx_PyInt_As_int(__pyx_v_node2_index_amr2); if (unlikely((__pyx_t_16 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 176, __pyx_L1_error)
        __pyx_v_node_pair2 = _hash_pair(__pyx_t_17, __pyx_t_16);

        /* "_smatch.pyx":177
 *                 node_pair1 = _hash_pair(node1_index_amr1, node1_index_amr2)
 *                 node_pair2 = _hash_pair(node2_index_amr1, node2_index_amr2)
 *                 if node_pair2 != node_pair1:             # <<<<<<<<<<<<<<
 *                     # update weight_dict weight. Note that we need to update both entries for future search
 *                     # i.e weight_dict[node_pair1][node_pair2]
 */
        __pyx_t_8 = ((__pyx_v_node_pair2 != __pyx_v_node_pair1) != 0);
        if (__pyx_t_8) {

          /* "_smatch.pyx":181
 *                     # i.e weight_dict[node_pair1][node_pair2]
 *                     #     weight_dict[node_pair2][node_pair1]
 *                     if node1_index_amr1 > node2_index_amr1:             # <<<<<<<<<<<<<<
 *                         # swap node_pair1 and node_pair2
 *                         node_pair1 = _hash_pair(node2_index_amr1, node2_index_amr2)
 */
          __pyx_t_11 = PyObject_RichCompare(__pyx_v_node1_index_amr1, __pyx_v_node2_index_amr1, Py_GT); __Pyx_XGOTREF(__pyx_t_11); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 181, __pyx_L1_error)
          __pyx_t_8 = __Pyx_PyObject_IsTrue(__pyx_t_11); if (unlikely(__pyx_t_8 < 0)) __PYX_ERR(0, 181, __pyx_L1_error)
          __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
          if (__pyx_t_8) {

            /* "_smatch.pyx":183
 *                     if node1_index_amr1 > node2_index_amr1:
 *                         # swap node_pair1 and node_pair2
 *                         node_pair1 = _hash_pair(node2_index_amr1, node2_index_amr2)             # <<<<<<<<<<<<<<
 *                         node_pair2 = _hash_pair(node1_index_amr1, node1_index_amr2)
 *                     if weight_dict.count(node_pair1):
 */
            __pyx_t_16 = __Pyx_PyInt_As_int(__pyx_v_node2_index_amr1); if (unlikely((__pyx_t_16 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 183, __pyx_L1_error)
            __pyx_t_17 = __Pyx_PyInt_As_int(__pyx_v_node2_index_amr2); if (unlikely((__pyx_t_17 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 183, __pyx_L1_error)
            __pyx_v_node_pair1 = _hash_pair(__pyx_t_16, __pyx_t_17);

            /* "_smatch.pyx":184
 *                         # swap node_pair1 and node_pair2
 *                         node_pair1 = _hash_pair(node2_index_amr1, node2_index_amr2)
 *                         node_pair2 = _hash_pair(node1_index_amr1, node1_index_amr2)             # <<<<<<<<<<<<<<
 *                     if weight_dict.count(node_pair1):
 *                         weight_dict[node_pair1][node_pair2] += 1
 */
            __pyx_t_17 = __Pyx_PyInt_As_int(__pyx_v_node1_index_amr1); if (unlikely((__pyx_t_17 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 184, __pyx_L1_error)
            __pyx_t_16 = __Pyx_PyInt_As_int(__pyx_v_node1_index_amr2); if (unlikely((__pyx_t_16 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 184, __pyx_L1_error)
            __pyx_v_node_pair2 = _hash_pair(__pyx_t_17, __pyx_t_16);

            /* "_smatch.pyx":181
 *                     # i.e weight_dict[node_pair1][node_pair2]
 *                     #     weight_dict[node_pair2][node_pair1]
 *                     if node1_index_amr1 > node2_index_amr1:             # <<<<<<<<<<<<<<
 *                         # swap node_pair1 and node_pair2
 *                         node_pair1 = _hash_pair(node2_index_amr1, node2_index_amr2)
 */
          }

          /* "_smatch.pyx":185
 *                         node_pair1 = _hash_pair(node2_index_amr1, node2_index_amr2)
 *                         node_pair2 = _hash_pair(node1_index_amr1, node1_index_amr2)
 *                     if weight_dict.count(node_pair1):             # <<<<<<<<<<<<<<
 *                         weight_dict[node_pair1][node_pair2] += 1
 *                     else:
 */
          __pyx_t_8 = (__pyx_v_weight_dict.count(__pyx_v_node_pair1) != 0);
          if (__pyx_t_8) {

            /* "_smatch.pyx":186
 *                         node_pair2 = _hash_pair(node1_index_amr1, node1_index_amr2)
 *                     if weight_dict.count(node_pair1):
 *                         weight_dict[node_pair1][node_pair2] += 1             # <<<<<<<<<<<<<<
 *                     else:
 *                         weight_dict[node_pair1][-1] = 0
 */
            __pyx_t_16 = __pyx_v_node_pair1;
            __pyx_t_17 = __pyx_v_node_pair2;
            ((__pyx_v_weight_dict[__pyx_t_16])[__pyx_t_17]) = (((__pyx_v_weight_dict[__pyx_t_16])[__pyx_t_17]) + 1);

            /* "_smatch.pyx":185
 *                         node_pair1 = _hash_pair(node2_index_amr1, node2_index_amr2)
 *                         node_pair2 = _hash_pair(node1_index_amr1, node1_index_amr2)
 *                     if weight_dict.count(node_pair1):             # <<<<<<<<<<<<<<
 *                         weight_dict[node_pair1][node_pair2] += 1
 *                     else:
 */
            goto __pyx_L24;
          }

          /* "_smatch.pyx":188
 *                         weight_dict[node_pair1][node_pair2] += 1
 *                     else:
 *                         weight_dict[node_pair1][-1] = 0             # <<<<<<<<<<<<<<
 *                         weight_dict[node_pair1][node_pair2] = 1
 *                     if weight_dict.count(node_pair2):
 */
          /*else*/ {
            ((__pyx_v_weight_dict[__pyx_v_node_pair1])[-1]) = 0;

            /* "_smatch.pyx":189
 *                     else:
 *                         weight_dict[node_pair1][-1] = 0
 *                         weight_dict[node_pair1][node_pair2] = 1             # <<<<<<<<<<<<<<
 *                     if weight_dict.count(node_pair2):
 *                         weight_dict[node_pair2][node_pair1] += 1
 */
            ((__pyx_v_weight_dict[__pyx_v_node_pair1])[__pyx_v_node_pair2]) = 1;
          }
          __pyx_L24:;

          /* "_smatch.pyx":190
 *                         weight_dict[node_pair1][-1] = 0
 *                         weight_dict[node_pair1][node_pair2] = 1
 *                     if weight_dict.count(node_pair2):             # <<<<<<<<<<<<<<
 *                         weight_dict[node_pair2][node_pair1] += 1
 *                     else:
 */
          __pyx_t_8 = (__pyx_v_weight_dict.count(__pyx_v_node_pair2) != 0);
          if (__pyx_t_8) {

            /* "_smatch.pyx":191
 *                         weight_dict[node_pair1][node_pair2] = 1
 *                     if weight_dict.count(node_pair2):
 *                         weight_dict[node_pair2][node_pair1] += 1             # <<<<<<<<<<<<<<
 *                     else:
 *                         weight_dict[node_pair2][-1] = 0
 */
            __pyx_t_16 = __pyx_v_node_pair2;
            __pyx_t_17 = __pyx_v_node_pair1;
            ((__pyx_v_weight_dict[__pyx_t_16])[__pyx_t_17]) = (((__pyx_v_weight_dict[__pyx_t_16])[__pyx_t_17]) + 1);

            /* "_smatch.pyx":190
 *                         weight_dict[node_pair1][-1] = 0
 *                         weight_dict[node_pair1][node_pair2] = 1
 *                     if weight_dict.count(node_pair2):             # <<<<<<<<<<<<<<
 *                         weight_dict[node_pair2][node_pair1] += 1
 *                     else:
 */
            goto __pyx_L25;
          }

          /* "_smatch.pyx":193
 *                         weight_dict[node_pair2][node_pair1] += 1
 *                     else:
 *                         weight_dict[node_pair2][-1] = 0             # <<<<<<<<<<<<<<
 *                         weight_dict[node_pair2][node_pair1] = 1
 *                 else:
 */
          /*else*/ {
            ((__pyx_v_weight_dict[__pyx_v_node_pair2])[-1]) = 0;

            /* "_smatch.pyx":194
 *                     else:
 *                         weight_dict[node_pair2][-1] = 0
 *                         weight_dict[node_pair2][node_pair1] = 1             # <<<<<<<<<<<<<<
 *                 else:
 *                     # two node pairs are the same. So we only update weight_dict once.
 */
            ((__pyx_v_weight_dict[__pyx_v_node_pair2])[__pyx_v_node_pair1]) = 1;
          }
          __pyx_L25:;

          /* "_smatch.pyx":177
 *                 node_pair1 = _hash_pair(node1_index_amr1, node1_index_amr2)
 *                 node_pair2 = _hash_pair(node2_index_amr1, node2_index_amr2)
 *                 if node_pair2 != node_pair1:             # <<<<<<<<<<<<<<
 *                     # update weight_dict weight. Note that we need to update both entries for future search
 *                     # i.e weight_dict[node_pair1][node_pair2]
 */
          goto __pyx_L22;
        }

        /* "_smatch.pyx":198
 *                     # two node pairs are the same. So we only update weight_dict once.
 *                     # this generally should not happen.
 *                     weight_dict[node_pair1][-1] += 1             # <<<<<<<<<<<<<<
 * 
 * 
 */
        /*else*/ {
          __pyx_t_16 = __pyx_v_node_pair1;
          __pyx_t_17 = -1;
          ((__pyx_v_weight_dict[__pyx_t_16])[__pyx_t_17]) = (((__pyx_v_weight_dict[__pyx_t_16])[__pyx_t_17]) + 1);
        }
        __pyx_L22:;

        /* "_smatch.pyx":167
 *         for j in range(0, len(relation2)):
 *             # if both relation share the same name
 *             if relation1[i][0].lower() == relation2[j][0].lower():             # <<<<<<<<<<<<<<
 *                 node1_index_amr1 = int(relation1[i][1][len(prefix1):])
 *                 node1_index_amr2 = int(relation2[j][1][len(prefix2):])
 */
      }
    }
  }

  /* "_smatch.pyx":104
 * 
 * @cython.boundscheck(False)
 * cdef void compute_pool(instance1, attribute1, relation1,             # <<<<<<<<<<<<<<
 *                        instance2, attribute2, relation2,
 *                        prefix1, prefix2,
 */

  /* function exit code */
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_9);
  __Pyx_XDECREF(__pyx_t_10);
  __Pyx_XDECREF(__pyx_t_11);
  __Pyx_XDECREF(__pyx_t_12);
  __Pyx_WriteUnraisable("_smatch.compute_pool", __pyx_clineno, __pyx_lineno, __pyx_filename, 1, 0);
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_node1_index);
  __Pyx_XDECREF(__pyx_v_node2_index);
  __Pyx_XDECREF(__pyx_v_node1_index_amr1);
  __Pyx_XDECREF(__pyx_v_node1_index_amr2);
  __Pyx_XDECREF(__pyx_v_node2_index_amr1);
  __Pyx_XDECREF(__pyx_v_node2_index_amr2);
  __Pyx_RefNannyFinishContext();
}

/* "_smatch.pyx":202
 * 
 * @cython.boundscheck(False)
 * cdef int compute_match(const vector[int] & mapping,             # <<<<<<<<<<<<<<
 *                        unordered_map[int, unordered_map[int, int]] & weight_dict,
 *                        verbose=False):
 */

static int __pyx_f_7_smatch_compute_match(std::vector<int>  const &__pyx_v_mapping, std::unordered_map<int,std::unordered_map<int,int> >  &__pyx_v_weight_dict, struct __pyx_opt_args_7_smatch_compute_match *__pyx_optional_args) {

  /* "_smatch.pyx":204
 * cdef int compute_match(const vector[int] & mapping,
 *                        unordered_map[int, unordered_map[int, int]] & weight_dict,
 *                        verbose=False):             # <<<<<<<<<<<<<<
 *     """
 *     Given a node mapping, compute match number based on weight_dict.
 */
  PyObject *__pyx_v_verbose = ((PyObject *)Py_False);
  PyObject *__pyx_v_match_num = 0;
  PyObject *__pyx_v_i = NULL;
  PyObject *__pyx_v_m = NULL;
  int __pyx_v_current_node_pair;
  std::pair<int,int>  __pyx_v_key;
  int __pyx_v_first;
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  int __pyx_t_1;
  PyObject *__pyx_t_2 = NULL;
  PyObject *__pyx_t_3 = NULL;
  PyObject *__pyx_t_4 = NULL;
  Py_ssize_t __pyx_t_5;
  PyObject *(*__pyx_t_6)(PyObject *);
  int __pyx_t_7;
  int __pyx_t_8;
  PyObject *__pyx_t_9 = NULL;
  PyObject *__pyx_t_10 = NULL;
  std::unordered_map<int,int> ::iterator __pyx_t_11;
  std::unordered_map<int,int>  *__pyx_t_12;
  std::pair<int,int>  __pyx_t_13;
  PyObject *__pyx_t_14 = NULL;
  __Pyx_RefNannySetupContext("compute_match", 0);
  if (__pyx_optional_args) {
    if (__pyx_optional_args->__pyx_n > 0) {
      __pyx_v_verbose = __pyx_optional_args->verbose;
    }
  }

  /* "_smatch.pyx":215
 *     """
 *     # If this mapping has been investigated before, retrieve the value instead of re-computing.
 *     if verbose:             # <<<<<<<<<<<<<<
 *         print >> DEBUG_LOG, "Computing match for mapping"
 *         print >> DEBUG_LOG, mapping
 */
  __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 215, __pyx_L1_error)
  if (__pyx_t_1) {

    /* "_smatch.pyx":216
 *     # If this mapping has been investigated before, retrieve the value instead of re-computing.
 *     if verbose:
 *         print >> DEBUG_LOG, "Computing match for mapping"             # <<<<<<<<<<<<<<
 *         print >> DEBUG_LOG, mapping
 *     cdef match_num = 0
 */
    __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 216, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    if (__Pyx_PrintOne(__pyx_t_2, __pyx_kp_s_Computing_match_for_mapping) < 0) __PYX_ERR(0, 216, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

    /* "_smatch.pyx":217
 *     if verbose:
 *         print >> DEBUG_LOG, "Computing match for mapping"
 *         print >> DEBUG_LOG, mapping             # <<<<<<<<<<<<<<
 *     cdef match_num = 0
 *     # i is node index in AMR 1, m is node index in AMR 2
 */
    __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 217, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_3 = __pyx_convert_vector_to_py_int(__pyx_v_mapping); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 217, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    if (__Pyx_PrintOne(__pyx_t_2, __pyx_t_3) < 0) __PYX_ERR(0, 217, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

    /* "_smatch.pyx":215
 *     """
 *     # If this mapping has been investigated before, retrieve the value instead of re-computing.
 *     if verbose:             # <<<<<<<<<<<<<<
 *         print >> DEBUG_LOG, "Computing match for mapping"
 *         print >> DEBUG_LOG, mapping
 */
  }

  /* "_smatch.pyx":218
 *         print >> DEBUG_LOG, "Computing match for mapping"
 *         print >> DEBUG_LOG, mapping
 *     cdef match_num = 0             # <<<<<<<<<<<<<<
 *     # i is node index in AMR 1, m is node index in AMR 2
 *     for i, m in enumerate(mapping):
 */
  __Pyx_INCREF(__pyx_int_0);
  __pyx_v_match_num = __pyx_int_0;

  /* "_smatch.pyx":220
 *     cdef match_num = 0
 *     # i is node index in AMR 1, m is node index in AMR 2
 *     for i, m in enumerate(mapping):             # <<<<<<<<<<<<<<
 *         if m == -1:
 *             # no node maps to this node
 */
  __Pyx_INCREF(__pyx_int_0);
  __pyx_t_2 = __pyx_int_0;
  __pyx_t_3 = __pyx_convert_vector_to_py_int(__pyx_v_mapping); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 220, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_3);
  if (likely(PyList_CheckExact(__pyx_t_3)) || PyTuple_CheckExact(__pyx_t_3)) {
    __pyx_t_4 = __pyx_t_3; __Pyx_INCREF(__pyx_t_4); __pyx_t_5 = 0;
    __pyx_t_6 = NULL;
  } else {
    __pyx_t_5 = -1; __pyx_t_4 = PyObject_GetIter(__pyx_t_3); if (unlikely(!__pyx_t_4)) __PYX_ERR(0, 220, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_4);
    __pyx_t_6 = Py_TYPE(__pyx_t_4)->tp_iternext; if (unlikely(!__pyx_t_6)) __PYX_ERR(0, 220, __pyx_L1_error)
  }
  __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
  for (;;) {
    if (likely(!__pyx_t_6)) {
      if (likely(PyList_CheckExact(__pyx_t_4))) {
        if (__pyx_t_5 >= PyList_GET_SIZE(__pyx_t_4)) break;
        #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
        __pyx_t_3 = PyList_GET_ITEM(__pyx_t_4, __pyx_t_5); __Pyx_INCREF(__pyx_t_3); __pyx_t_5++; if (unlikely(0 < 0)) __PYX_ERR(0, 220, __pyx_L1_error)
        #else
        __pyx_t_3 = PySequence_ITEM(__pyx_t_4, __pyx_t_5); __pyx_t_5++; if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 220, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_3);
        #endif
      } else {
        if (__pyx_t_5 >= PyTuple_GET_SIZE(__pyx_t_4)) break;
        #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
        __pyx_t_3 = PyTuple_GET_ITEM(__pyx_t_4, __pyx_t_5); __Pyx_INCREF(__pyx_t_3); __pyx_t_5++; if (unlikely(0 < 0)) __PYX_ERR(0, 220, __pyx_L1_error)
        #else
        __pyx_t_3 = PySequence_ITEM(__pyx_t_4, __pyx_t_5); __pyx_t_5++; if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 220, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_3);
        #endif
      }
    } else {
      __pyx_t_3 = __pyx_t_6(__pyx_t_4);
      if (unlikely(!__pyx_t_3)) {
        PyObject* exc_type = PyErr_Occurred();
        if (exc_type) {
          if (likely(__Pyx_PyErr_GivenExceptionMatches(exc_type, PyExc_StopIteration))) PyErr_Clear();
          else __PYX_ERR(0, 220, __pyx_L1_error)
        }
        break;
      }
      __Pyx_GOTREF(__pyx_t_3);
    }
    __Pyx_XDECREF_SET(__pyx_v_m, __pyx_t_3);
    __pyx_t_3 = 0;
    __Pyx_INCREF(__pyx_t_2);
    __Pyx_XDECREF_SET(__pyx_v_i, __pyx_t_2);
    __pyx_t_3 = __Pyx_PyInt_AddObjC(__pyx_t_2, __pyx_int_1, 1, 0); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 220, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    __Pyx_DECREF(__pyx_t_2);
    __pyx_t_2 = __pyx_t_3;
    __pyx_t_3 = 0;

    /* "_smatch.pyx":221
 *     # i is node index in AMR 1, m is node index in AMR 2
 *     for i, m in enumerate(mapping):
 *         if m == -1:             # <<<<<<<<<<<<<<
 *             # no node maps to this node
 *             continue
 */
    __pyx_t_3 = __Pyx_PyInt_EqObjC(__pyx_v_m, __pyx_int_neg_1, -1L, 0); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 221, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_t_3); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 221, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
    if (__pyx_t_1) {

      /* "_smatch.pyx":223
 *         if m == -1:
 *             # no node maps to this node
 *             continue             # <<<<<<<<<<<<<<
 *         # node i in AMR 1 maps to node m in AMR 2
 *         current_node_pair = _hash_pair(i, m)
 */
      goto __pyx_L4_continue;

      /* "_smatch.pyx":221
 *     # i is node index in AMR 1, m is node index in AMR 2
 *     for i, m in enumerate(mapping):
 *         if m == -1:             # <<<<<<<<<<<<<<
 *             # no node maps to this node
 *             continue
 */
    }

    /* "_smatch.pyx":225
 *             continue
 *         # node i in AMR 1 maps to node m in AMR 2
 *         current_node_pair = _hash_pair(i, m)             # <<<<<<<<<<<<<<
 *         if weight_dict.count(current_node_pair) == 0:
 *             continue
 */
    __pyx_t_7 = __Pyx_PyInt_As_int(__pyx_v_i); if (unlikely((__pyx_t_7 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 225, __pyx_L1_error)
    __pyx_t_8 = __Pyx_PyInt_As_int(__pyx_v_m); if (unlikely((__pyx_t_8 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 225, __pyx_L1_error)
    __pyx_v_current_node_pair = _hash_pair(__pyx_t_7, __pyx_t_8);

    /* "_smatch.pyx":226
 *         # node i in AMR 1 maps to node m in AMR 2
 *         current_node_pair = _hash_pair(i, m)
 *         if weight_dict.count(current_node_pair) == 0:             # <<<<<<<<<<<<<<
 *             continue
 *         if verbose:
 */
    __pyx_t_1 = ((__pyx_v_weight_dict.count(__pyx_v_current_node_pair) == 0) != 0);
    if (__pyx_t_1) {

      /* "_smatch.pyx":227
 *         current_node_pair = _hash_pair(i, m)
 *         if weight_dict.count(current_node_pair) == 0:
 *             continue             # <<<<<<<<<<<<<<
 *         if verbose:
 *             print >> DEBUG_LOG, "node_pair", current_node_pair
 */
      goto __pyx_L4_continue;

      /* "_smatch.pyx":226
 *         # node i in AMR 1 maps to node m in AMR 2
 *         current_node_pair = _hash_pair(i, m)
 *         if weight_dict.count(current_node_pair) == 0:             # <<<<<<<<<<<<<<
 *             continue
 *         if verbose:
 */
    }

    /* "_smatch.pyx":228
 *         if weight_dict.count(current_node_pair) == 0:
 *             continue
 *         if verbose:             # <<<<<<<<<<<<<<
 *             print >> DEBUG_LOG, "node_pair", current_node_pair
 *         for key in weight_dict[current_node_pair]:
 */
    __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 228, __pyx_L1_error)
    if (__pyx_t_1) {

      /* "_smatch.pyx":229
 *             continue
 *         if verbose:
 *             print >> DEBUG_LOG, "node_pair", current_node_pair             # <<<<<<<<<<<<<<
 *         for key in weight_dict[current_node_pair]:
 *             if key.first == -1:
 */
      __pyx_t_3 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 229, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_3);
      __pyx_t_9 = __Pyx_PyInt_From_int(__pyx_v_current_node_pair); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 229, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_9);
      __pyx_t_10 = PyTuple_New(2); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 229, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_10);
      __Pyx_INCREF(__pyx_n_s_node_pair);
      __Pyx_GIVEREF(__pyx_n_s_node_pair);
      PyTuple_SET_ITEM(__pyx_t_10, 0, __pyx_n_s_node_pair);
      __Pyx_GIVEREF(__pyx_t_9);
      PyTuple_SET_ITEM(__pyx_t_10, 1, __pyx_t_9);
      __pyx_t_9 = 0;
      if (__Pyx_Print(__pyx_t_3, __pyx_t_10, 1) < 0) __PYX_ERR(0, 229, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;

      /* "_smatch.pyx":228
 *         if weight_dict.count(current_node_pair) == 0:
 *             continue
 *         if verbose:             # <<<<<<<<<<<<<<
 *             print >> DEBUG_LOG, "node_pair", current_node_pair
 *         for key in weight_dict[current_node_pair]:
 */
    }

    /* "_smatch.pyx":230
 *         if verbose:
 *             print >> DEBUG_LOG, "node_pair", current_node_pair
 *         for key in weight_dict[current_node_pair]:             # <<<<<<<<<<<<<<
 *             if key.first == -1:
 *                 # matching triple resulting from instance/attribute triples
 */
    __pyx_t_12 = &(__pyx_v_weight_dict[__pyx_v_current_node_pair]);
    __pyx_t_11 = __pyx_t_12->begin();
    for (;;) {
      if (!(__pyx_t_11 != __pyx_t_12->end())) break;
      __pyx_t_13 = *__pyx_t_11;
      ++__pyx_t_11;
      __pyx_v_key = __pyx_t_13;

      /* "_smatch.pyx":231
 *             print >> DEBUG_LOG, "node_pair", current_node_pair
 *         for key in weight_dict[current_node_pair]:
 *             if key.first == -1:             # <<<<<<<<<<<<<<
 *                 # matching triple resulting from instance/attribute triples
 *                 match_num += key.second
 */
      __pyx_t_1 = ((__pyx_v_key.first == -1L) != 0);
      if (__pyx_t_1) {

        /* "_smatch.pyx":233
 *             if key.first == -1:
 *                 # matching triple resulting from instance/attribute triples
 *                 match_num += key.second             # <<<<<<<<<<<<<<
 *                 if verbose:
 *                     print >> DEBUG_LOG, "instance/attribute match", key.second
 */
        __pyx_t_3 = __Pyx_PyInt_From_int(__pyx_v_key.second); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 233, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_3);
        __pyx_t_10 = PyNumber_InPlaceAdd(__pyx_v_match_num, __pyx_t_3); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 233, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
        __Pyx_DECREF_SET(__pyx_v_match_num, __pyx_t_10);
        __pyx_t_10 = 0;

        /* "_smatch.pyx":234
 *                 # matching triple resulting from instance/attribute triples
 *                 match_num += key.second
 *                 if verbose:             # <<<<<<<<<<<<<<
 *                     print >> DEBUG_LOG, "instance/attribute match", key.second
 *                 continue
 */
        __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 234, __pyx_L1_error)
        if (__pyx_t_1) {

          /* "_smatch.pyx":235
 *                 match_num += key.second
 *                 if verbose:
 *                     print >> DEBUG_LOG, "instance/attribute match", key.second             # <<<<<<<<<<<<<<
 *                 continue
 *             # only consider node index larger than i to avoid duplicates
 */
          __pyx_t_10 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 235, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_10);
          __pyx_t_3 = __Pyx_PyInt_From_int(__pyx_v_key.second); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 235, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_3);
          __pyx_t_9 = PyTuple_New(2); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 235, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_9);
          __Pyx_INCREF(__pyx_kp_s_instance_attribute_match);
          __Pyx_GIVEREF(__pyx_kp_s_instance_attribute_match);
          PyTuple_SET_ITEM(__pyx_t_9, 0, __pyx_kp_s_instance_attribute_match);
          __Pyx_GIVEREF(__pyx_t_3);
          PyTuple_SET_ITEM(__pyx_t_9, 1, __pyx_t_3);
          __pyx_t_3 = 0;
          if (__Pyx_Print(__pyx_t_10, __pyx_t_9, 1) < 0) __PYX_ERR(0, 235, __pyx_L1_error)
          __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
          __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;

          /* "_smatch.pyx":234
 *                 # matching triple resulting from instance/attribute triples
 *                 match_num += key.second
 *                 if verbose:             # <<<<<<<<<<<<<<
 *                     print >> DEBUG_LOG, "instance/attribute match", key.second
 *                 continue
 */
        }

        /* "_smatch.pyx":236
 *                 if verbose:
 *                     print >> DEBUG_LOG, "instance/attribute match", key.second
 *                 continue             # <<<<<<<<<<<<<<
 *             # only consider node index larger than i to avoid duplicates
 *             # as we store both weight_dict[node_pair1][node_pair2] and
 */
        goto __pyx_L9_continue;

        /* "_smatch.pyx":231
 *             print >> DEBUG_LOG, "node_pair", current_node_pair
 *         for key in weight_dict[current_node_pair]:
 *             if key.first == -1:             # <<<<<<<<<<<<<<
 *                 # matching triple resulting from instance/attribute triples
 *                 match_num += key.second
 */
      }

      /* "_smatch.pyx":240
 *             # as we store both weight_dict[node_pair1][node_pair2] and
 *             #     weight_dict[node_pair2][node_pair1] for a relation
 *             first = _get_0(key.first)             # <<<<<<<<<<<<<<
 *             if first < i:
 *                 continue
 */
      __pyx_v_first = _get_0(__pyx_v_key.first);

      /* "_smatch.pyx":241
 *             #     weight_dict[node_pair2][node_pair1] for a relation
 *             first = _get_0(key.first)
 *             if first < i:             # <<<<<<<<<<<<<<
 *                 continue
 *             elif mapping[first] == _get_1(key.first):
 */
      __pyx_t_10 = __Pyx_PyInt_From_int(__pyx_v_first); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 241, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_10);
      __pyx_t_9 = PyObject_RichCompare(__pyx_t_10, __pyx_v_i, Py_LT); __Pyx_XGOTREF(__pyx_t_9); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 241, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_t_9); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 241, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      if (__pyx_t_1) {

        /* "_smatch.pyx":242
 *             first = _get_0(key.first)
 *             if first < i:
 *                 continue             # <<<<<<<<<<<<<<
 *             elif mapping[first] == _get_1(key.first):
 *                 match_num += key.second
 */
        goto __pyx_L9_continue;

        /* "_smatch.pyx":241
 *             #     weight_dict[node_pair2][node_pair1] for a relation
 *             first = _get_0(key.first)
 *             if first < i:             # <<<<<<<<<<<<<<
 *                 continue
 *             elif mapping[first] == _get_1(key.first):
 */
      }

      /* "_smatch.pyx":243
 *             if first < i:
 *                 continue
 *             elif mapping[first] == _get_1(key.first):             # <<<<<<<<<<<<<<
 *                 match_num += key.second
 *                 if verbose:
 */
      __pyx_t_1 = (((__pyx_v_mapping[__pyx_v_first]) == _get_1(__pyx_v_key.first)) != 0);
      if (__pyx_t_1) {

        /* "_smatch.pyx":244
 *                 continue
 *             elif mapping[first] == _get_1(key.first):
 *                 match_num += key.second             # <<<<<<<<<<<<<<
 *                 if verbose:
 *                     print >> DEBUG_LOG, "relation match with", key, key.second
 */
        __pyx_t_9 = __Pyx_PyInt_From_int(__pyx_v_key.second); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 244, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_9);
        __pyx_t_10 = PyNumber_InPlaceAdd(__pyx_v_match_num, __pyx_t_9); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 244, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
        __Pyx_DECREF_SET(__pyx_v_match_num, __pyx_t_10);
        __pyx_t_10 = 0;

        /* "_smatch.pyx":245
 *             elif mapping[first] == _get_1(key.first):
 *                 match_num += key.second
 *                 if verbose:             # <<<<<<<<<<<<<<
 *                     print >> DEBUG_LOG, "relation match with", key, key.second
 *     if verbose:
 */
        __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 245, __pyx_L1_error)
        if (__pyx_t_1) {

          /* "_smatch.pyx":246
 *                 match_num += key.second
 *                 if verbose:
 *                     print >> DEBUG_LOG, "relation match with", key, key.second             # <<<<<<<<<<<<<<
 *     if verbose:
 *         print >> DEBUG_LOG, "match computing complete, result:", match_num
 */
          __pyx_t_10 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 246, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_10);
          __pyx_t_9 = __pyx_convert_pair_to_py_int____int(__pyx_v_key); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 246, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_9);
          __pyx_t_3 = __Pyx_PyInt_From_int(__pyx_v_key.second); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 246, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_3);
          __pyx_t_14 = PyTuple_New(3); if (unlikely(!__pyx_t_14)) __PYX_ERR(0, 246, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_14);
          __Pyx_INCREF(__pyx_kp_s_relation_match_with);
          __Pyx_GIVEREF(__pyx_kp_s_relation_match_with);
          PyTuple_SET_ITEM(__pyx_t_14, 0, __pyx_kp_s_relation_match_with);
          __Pyx_GIVEREF(__pyx_t_9);
          PyTuple_SET_ITEM(__pyx_t_14, 1, __pyx_t_9);
          __Pyx_GIVEREF(__pyx_t_3);
          PyTuple_SET_ITEM(__pyx_t_14, 2, __pyx_t_3);
          __pyx_t_9 = 0;
          __pyx_t_3 = 0;
          if (__Pyx_Print(__pyx_t_10, __pyx_t_14, 1) < 0) __PYX_ERR(0, 246, __pyx_L1_error)
          __Pyx_DECREF(__pyx_t_14); __pyx_t_14 = 0;
          __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;

          /* "_smatch.pyx":245
 *             elif mapping[first] == _get_1(key.first):
 *                 match_num += key.second
 *                 if verbose:             # <<<<<<<<<<<<<<
 *                     print >> DEBUG_LOG, "relation match with", key, key.second
 *     if verbose:
 */
        }

        /* "_smatch.pyx":243
 *             if first < i:
 *                 continue
 *             elif mapping[first] == _get_1(key.first):             # <<<<<<<<<<<<<<
 *                 match_num += key.second
 *                 if verbose:
 */
      }

      /* "_smatch.pyx":230
 *         if verbose:
 *             print >> DEBUG_LOG, "node_pair", current_node_pair
 *         for key in weight_dict[current_node_pair]:             # <<<<<<<<<<<<<<
 *             if key.first == -1:
 *                 # matching triple resulting from instance/attribute triples
 */
      __pyx_L9_continue:;
    }

    /* "_smatch.pyx":220
 *     cdef match_num = 0
 *     # i is node index in AMR 1, m is node index in AMR 2
 *     for i, m in enumerate(mapping):             # <<<<<<<<<<<<<<
 *         if m == -1:
 *             # no node maps to this node
 */
    __pyx_L4_continue:;
  }
  __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

  /* "_smatch.pyx":247
 *                 if verbose:
 *                     print >> DEBUG_LOG, "relation match with", key, key.second
 *     if verbose:             # <<<<<<<<<<<<<<
 *         print >> DEBUG_LOG, "match computing complete, result:", match_num
 *     return match_num
 */
  __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 247, __pyx_L1_error)
  if (__pyx_t_1) {

    /* "_smatch.pyx":248
 *                     print >> DEBUG_LOG, "relation match with", key, key.second
 *     if verbose:
 *         print >> DEBUG_LOG, "match computing complete, result:", match_num             # <<<<<<<<<<<<<<
 *     return match_num
 * 
 */
    __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 248, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_4 = PyTuple_New(2); if (unlikely(!__pyx_t_4)) __PYX_ERR(0, 248, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_4);
    __Pyx_INCREF(__pyx_kp_s_match_computing_complete_result);
    __Pyx_GIVEREF(__pyx_kp_s_match_computing_complete_result);
    PyTuple_SET_ITEM(__pyx_t_4, 0, __pyx_kp_s_match_computing_complete_result);
    __Pyx_INCREF(__pyx_v_match_num);
    __Pyx_GIVEREF(__pyx_v_match_num);
    PyTuple_SET_ITEM(__pyx_t_4, 1, __pyx_v_match_num);
    if (__Pyx_Print(__pyx_t_2, __pyx_t_4, 1) < 0) __PYX_ERR(0, 248, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

    /* "_smatch.pyx":247
 *                 if verbose:
 *                     print >> DEBUG_LOG, "relation match with", key, key.second
 *     if verbose:             # <<<<<<<<<<<<<<
 *         print >> DEBUG_LOG, "match computing complete, result:", match_num
 *     return match_num
 */
  }

  /* "_smatch.pyx":249
 *     if verbose:
 *         print >> DEBUG_LOG, "match computing complete, result:", match_num
 *     return match_num             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __pyx_t_8 = __Pyx_PyInt_As_int(__pyx_v_match_num); if (unlikely((__pyx_t_8 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 249, __pyx_L1_error)
  __pyx_r = __pyx_t_8;
  goto __pyx_L0;

  /* "_smatch.pyx":202
 * 
 * @cython.boundscheck(False)
 * cdef int compute_match(const vector[int] & mapping,             # <<<<<<<<<<<<<<
 *                        unordered_map[int, unordered_map[int, int]] & weight_dict,
 *                        verbose=False):
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_2);
  __Pyx_XDECREF(__pyx_t_3);
  __Pyx_XDECREF(__pyx_t_4);
  __Pyx_XDECREF(__pyx_t_9);
  __Pyx_XDECREF(__pyx_t_10);
  __Pyx_XDECREF(__pyx_t_14);
  __Pyx_WriteUnraisable("_smatch.compute_match", __pyx_clineno, __pyx_lineno, __pyx_filename, 1, 0);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_match_num);
  __Pyx_XDECREF(__pyx_v_i);
  __Pyx_XDECREF(__pyx_v_m);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_smatch.pyx":253
 * 
 * @cython.boundscheck(False)
 * cdef int get_best_gain(vector[int] & mapping,             # <<<<<<<<<<<<<<
 *                        vector[unordered_set[int]] & candidate_mappings,
 *                        unordered_map[int, unordered_map[int, int]] & weight_dict,
 */

static int __pyx_f_7_smatch_get_best_gain(std::vector<int>  &__pyx_v_mapping, std::vector<std::unordered_set<int> >  &__pyx_v_candidate_mappings, std::unordered_map<int,std::unordered_map<int,int> >  &__pyx_v_weight_dict, int __pyx_v_instance_len, int __pyx_v_cur_match_num, std::vector<int>  &__pyx_v_cur_mapping, struct __pyx_opt_args_7_smatch_get_best_gain *__pyx_optional_args) {

  /* "_smatch.pyx":258
 *                        int instance_len,
 *                        int cur_match_num,
 *                        vector[int] & cur_mapping, verbose=False):             # <<<<<<<<<<<<<<
 *     """
 *     Hill-climbing method to return the best gain swap/move can get
 */
  PyObject *__pyx_v_verbose = ((PyObject *)Py_False);
  int __pyx_v_largest_gain;
  int __pyx_v_mv_gain;
  int __pyx_v_sw_gain;
  int __pyx_v_use_swap;
  int __pyx_v_node1;
  int __pyx_v_node2;
  PyObject *__pyx_v_unmatched = NULL;
  PyObject *__pyx_v_nid = NULL;
  PyObject *__pyx_v_i = NULL;
  PyObject *__pyx_v_nm = NULL;
  PyObject *__pyx_v_new_mapping = NULL;
  int __pyx_v_new_match_num;
  PyObject *__pyx_v_m = NULL;
  PyObject *__pyx_v_j = NULL;
  int __pyx_v_m2;
  int __pyx_v_temp;
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  PyObject *__pyx_t_2 = NULL;
  std::vector<int> ::iterator __pyx_t_3;
  int __pyx_t_4;
  int __pyx_t_5;
  int __pyx_t_6;
  int __pyx_t_7;
  PyObject *__pyx_t_8 = NULL;
  Py_ssize_t __pyx_t_9;
  PyObject *(*__pyx_t_10)(PyObject *);
  Py_ssize_t __pyx_t_11;
  Py_ssize_t __pyx_t_12;
  PyObject *__pyx_t_13 = NULL;
  int __pyx_t_14;
  std::vector<std::unordered_set<int> > ::size_type __pyx_t_15;
  PyObject *__pyx_t_16 = NULL;
  int __pyx_t_17;
  int __pyx_t_18;
  PyObject *__pyx_t_19 = NULL;
  std::vector<int>  __pyx_t_20;
  PyObject *__pyx_t_21 = NULL;
  PyObject *__pyx_t_22 = NULL;
  PyObject *(*__pyx_t_23)(PyObject *);
  std::vector<int> ::size_type __pyx_t_24;
  __Pyx_RefNannySetupContext("get_best_gain", 0);
  if (__pyx_optional_args) {
    if (__pyx_optional_args->__pyx_n > 0) {
      __pyx_v_verbose = __pyx_optional_args->verbose;
    }
  }

  /* "_smatch.pyx":271
 * 
 *     """
 *     cdef int largest_gain = 0             # <<<<<<<<<<<<<<
 *     cdef int mv_gain = 0
 *     cdef int sw_gain = 0
 */
  __pyx_v_largest_gain = 0;

  /* "_smatch.pyx":272
 *     """
 *     cdef int largest_gain = 0
 *     cdef int mv_gain = 0             # <<<<<<<<<<<<<<
 *     cdef int sw_gain = 0
 *     cur_mapping.clear()
 */
  __pyx_v_mv_gain = 0;

  /* "_smatch.pyx":273
 *     cdef int largest_gain = 0
 *     cdef int mv_gain = 0
 *     cdef int sw_gain = 0             # <<<<<<<<<<<<<<
 *     cur_mapping.clear()
 *     # True: using swap; False: using move
 */
  __pyx_v_sw_gain = 0;

  /* "_smatch.pyx":274
 *     cdef int mv_gain = 0
 *     cdef int sw_gain = 0
 *     cur_mapping.clear()             # <<<<<<<<<<<<<<
 *     # True: using swap; False: using move
 *     cdef bint use_swap = 1
 */
  __pyx_v_cur_mapping.clear();

  /* "_smatch.pyx":276
 *     cur_mapping.clear()
 *     # True: using swap; False: using move
 *     cdef bint use_swap = 1             # <<<<<<<<<<<<<<
 *     # the node to be moved/swapped
 *     cdef int node1 = -1
 */
  __pyx_v_use_swap = 1;

  /* "_smatch.pyx":278
 *     cdef bint use_swap = 1
 *     # the node to be moved/swapped
 *     cdef int node1 = -1             # <<<<<<<<<<<<<<
 *     # store the other node affected. In swap, this other node is the node swapping with node1. In move, this other
 *     # node is the node node1 will move to.
 */
  __pyx_v_node1 = -1;

  /* "_smatch.pyx":281
 *     # store the other node affected. In swap, this other node is the node swapping with node1. In move, this other
 *     # node is the node node1 will move to.
 *     cdef int node2 = -1             # <<<<<<<<<<<<<<
 *     # unmatched nodes in AMR 2
 *     unmatched = set(range(0, instance_len))
 */
  __pyx_v_node2 = -1;

  /* "_smatch.pyx":283
 *     cdef int node2 = -1
 *     # unmatched nodes in AMR 2
 *     unmatched = set(range(0, instance_len))             # <<<<<<<<<<<<<<
 *     # exclude nodes in current mapping
 *     # get unmatched nodes
 */
  __pyx_t_1 = __Pyx_PyInt_From_int(__pyx_v_instance_len); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 283, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_2 = PyTuple_New(2); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 283, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __Pyx_INCREF(__pyx_int_0);
  __Pyx_GIVEREF(__pyx_int_0);
  PyTuple_SET_ITEM(__pyx_t_2, 0, __pyx_int_0);
  __Pyx_GIVEREF(__pyx_t_1);
  PyTuple_SET_ITEM(__pyx_t_2, 1, __pyx_t_1);
  __pyx_t_1 = 0;
  __pyx_t_1 = __Pyx_PyObject_Call(__pyx_builtin_range, __pyx_t_2, NULL); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 283, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  __pyx_t_2 = PySet_New(__pyx_t_1); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 283, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_v_unmatched = ((PyObject*)__pyx_t_2);
  __pyx_t_2 = 0;

  /* "_smatch.pyx":286
 *     # exclude nodes in current mapping
 *     # get unmatched nodes
 *     for nid in mapping:             # <<<<<<<<<<<<<<
 *         if nid in unmatched:
 *             unmatched.remove(nid)
 */
  __pyx_t_3 = __pyx_v_mapping.begin();
  for (;;) {
    if (!(__pyx_t_3 != __pyx_v_mapping.end())) break;
    __pyx_t_4 = *__pyx_t_3;
    ++__pyx_t_3;
    __pyx_t_2 = __Pyx_PyInt_From_int(__pyx_t_4); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 286, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __Pyx_XDECREF_SET(__pyx_v_nid, __pyx_t_2);
    __pyx_t_2 = 0;

    /* "_smatch.pyx":287
 *     # get unmatched nodes
 *     for nid in mapping:
 *         if nid in unmatched:             # <<<<<<<<<<<<<<
 *             unmatched.remove(nid)
 *     for i, nid in enumerate(mapping):
 */
    __pyx_t_5 = (__Pyx_PySet_ContainsTF(__pyx_v_nid, __pyx_v_unmatched, Py_EQ)); if (unlikely(__pyx_t_5 < 0)) __PYX_ERR(0, 287, __pyx_L1_error)
    __pyx_t_6 = (__pyx_t_5 != 0);
    if (__pyx_t_6) {

      /* "_smatch.pyx":288
 *     for nid in mapping:
 *         if nid in unmatched:
 *             unmatched.remove(nid)             # <<<<<<<<<<<<<<
 *     for i, nid in enumerate(mapping):
 *         # current node i in AMR 1 maps to node nid in AMR 2
 */
      __pyx_t_7 = __Pyx_PySet_Remove(__pyx_v_unmatched, __pyx_v_nid); if (unlikely(__pyx_t_7 == ((int)-1))) __PYX_ERR(0, 288, __pyx_L1_error)

      /* "_smatch.pyx":287
 *     # get unmatched nodes
 *     for nid in mapping:
 *         if nid in unmatched:             # <<<<<<<<<<<<<<
 *             unmatched.remove(nid)
 *     for i, nid in enumerate(mapping):
 */
    }

    /* "_smatch.pyx":286
 *     # exclude nodes in current mapping
 *     # get unmatched nodes
 *     for nid in mapping:             # <<<<<<<<<<<<<<
 *         if nid in unmatched:
 *             unmatched.remove(nid)
 */
  }

  /* "_smatch.pyx":289
 *         if nid in unmatched:
 *             unmatched.remove(nid)
 *     for i, nid in enumerate(mapping):             # <<<<<<<<<<<<<<
 *         # current node i in AMR 1 maps to node nid in AMR 2
 *         for nm in unmatched:
 */
  __Pyx_INCREF(__pyx_int_0);
  __pyx_t_2 = __pyx_int_0;
  __pyx_t_1 = __pyx_convert_vector_to_py_int(__pyx_v_mapping); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 289, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (likely(PyList_CheckExact(__pyx_t_1)) || PyTuple_CheckExact(__pyx_t_1)) {
    __pyx_t_8 = __pyx_t_1; __Pyx_INCREF(__pyx_t_8); __pyx_t_9 = 0;
    __pyx_t_10 = NULL;
  } else {
    __pyx_t_9 = -1; __pyx_t_8 = PyObject_GetIter(__pyx_t_1); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 289, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_8);
    __pyx_t_10 = Py_TYPE(__pyx_t_8)->tp_iternext; if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 289, __pyx_L1_error)
  }
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  for (;;) {
    if (likely(!__pyx_t_10)) {
      if (likely(PyList_CheckExact(__pyx_t_8))) {
        if (__pyx_t_9 >= PyList_GET_SIZE(__pyx_t_8)) break;
        #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
        __pyx_t_1 = PyList_GET_ITEM(__pyx_t_8, __pyx_t_9); __Pyx_INCREF(__pyx_t_1); __pyx_t_9++; if (unlikely(0 < 0)) __PYX_ERR(0, 289, __pyx_L1_error)
        #else
        __pyx_t_1 = PySequence_ITEM(__pyx_t_8, __pyx_t_9); __pyx_t_9++; if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 289, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_1);
        #endif
      } else {
        if (__pyx_t_9 >= PyTuple_GET_SIZE(__pyx_t_8)) break;
        #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
        __pyx_t_1 = PyTuple_GET_ITEM(__pyx_t_8, __pyx_t_9); __Pyx_INCREF(__pyx_t_1); __pyx_t_9++; if (unlikely(0 < 0)) __PYX_ERR(0, 289, __pyx_L1_error)
        #else
        __pyx_t_1 = PySequence_ITEM(__pyx_t_8, __pyx_t_9); __pyx_t_9++; if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 289, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_1);
        #endif
      }
    } else {
      __pyx_t_1 = __pyx_t_10(__pyx_t_8);
      if (unlikely(!__pyx_t_1)) {
        PyObject* exc_type = PyErr_Occurred();
        if (exc_type) {
          if (likely(__Pyx_PyErr_GivenExceptionMatches(exc_type, PyExc_StopIteration))) PyErr_Clear();
          else __PYX_ERR(0, 289, __pyx_L1_error)
        }
        break;
      }
      __Pyx_GOTREF(__pyx_t_1);
    }
    __Pyx_XDECREF_SET(__pyx_v_nid, __pyx_t_1);
    __pyx_t_1 = 0;
    __Pyx_INCREF(__pyx_t_2);
    __Pyx_XDECREF_SET(__pyx_v_i, __pyx_t_2);
    __pyx_t_1 = __Pyx_PyInt_AddObjC(__pyx_t_2, __pyx_int_1, 1, 0); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 289, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __Pyx_DECREF(__pyx_t_2);
    __pyx_t_2 = __pyx_t_1;
    __pyx_t_1 = 0;

    /* "_smatch.pyx":291
 *     for i, nid in enumerate(mapping):
 *         # current node i in AMR 1 maps to node nid in AMR 2
 *         for nm in unmatched:             # <<<<<<<<<<<<<<
 *             if candidate_mappings[i].count(nm):
 *                 # remap i to another unmatched node (move)
 */
    __pyx_t_11 = 0;
    __pyx_t_13 = __Pyx_set_iterator(__pyx_v_unmatched, 1, (&__pyx_t_12), (&__pyx_t_4)); if (unlikely(!__pyx_t_13)) __PYX_ERR(0, 291, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_13);
    __Pyx_XDECREF(__pyx_t_1);
    __pyx_t_1 = __pyx_t_13;
    __pyx_t_13 = 0;
    while (1) {
      __pyx_t_14 = __Pyx_set_iter_next(__pyx_t_1, __pyx_t_12, &__pyx_t_11, &__pyx_t_13, __pyx_t_4);
      if (unlikely(__pyx_t_14 == 0)) break;
      if (unlikely(__pyx_t_14 == -1)) __PYX_ERR(0, 291, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_13);
      __Pyx_XDECREF_SET(__pyx_v_nm, __pyx_t_13);
      __pyx_t_13 = 0;

      /* "_smatch.pyx":292
 *         # current node i in AMR 1 maps to node nid in AMR 2
 *         for nm in unmatched:
 *             if candidate_mappings[i].count(nm):             # <<<<<<<<<<<<<<
 *                 # remap i to another unmatched node (move)
 *                 # (i, m) -> (i, nm)
 */
      __pyx_t_15 = __Pyx_PyInt_As_size_t(__pyx_v_i); if (unlikely((__pyx_t_15 == (size_t)-1) && PyErr_Occurred())) __PYX_ERR(0, 292, __pyx_L1_error)
      __pyx_t_14 = __Pyx_PyInt_As_int(__pyx_v_nm); if (unlikely((__pyx_t_14 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 292, __pyx_L1_error)
      __pyx_t_6 = ((__pyx_v_candidate_mappings[__pyx_t_15]).count(__pyx_t_14) != 0);
      if (__pyx_t_6) {

        /* "_smatch.pyx":295
 *                 # remap i to another unmatched node (move)
 *                 # (i, m) -> (i, nm)
 *                 if verbose:             # <<<<<<<<<<<<<<
 *                     print >> DEBUG_LOG, "Remap node", i, "from ", nid, "to", nm
 *                 mv_gain = move_gain(mapping, i, nid, nm, weight_dict, cur_match_num)
 */
        __pyx_t_6 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_6 < 0)) __PYX_ERR(0, 295, __pyx_L1_error)
        if (__pyx_t_6) {

          /* "_smatch.pyx":296
 *                 # (i, m) -> (i, nm)
 *                 if verbose:
 *                     print >> DEBUG_LOG, "Remap node", i, "from ", nid, "to", nm             # <<<<<<<<<<<<<<
 *                 mv_gain = move_gain(mapping, i, nid, nm, weight_dict, cur_match_num)
 *                 if verbose:
 */
          __pyx_t_13 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_13)) __PYX_ERR(0, 296, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_13);
          __pyx_t_16 = PyTuple_New(6); if (unlikely(!__pyx_t_16)) __PYX_ERR(0, 296, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_16);
          __Pyx_INCREF(__pyx_kp_s_Remap_node);
          __Pyx_GIVEREF(__pyx_kp_s_Remap_node);
          PyTuple_SET_ITEM(__pyx_t_16, 0, __pyx_kp_s_Remap_node);
          __Pyx_INCREF(__pyx_v_i);
          __Pyx_GIVEREF(__pyx_v_i);
          PyTuple_SET_ITEM(__pyx_t_16, 1, __pyx_v_i);
          __Pyx_INCREF(__pyx_kp_s_from);
          __Pyx_GIVEREF(__pyx_kp_s_from);
          PyTuple_SET_ITEM(__pyx_t_16, 2, __pyx_kp_s_from);
          __Pyx_INCREF(__pyx_v_nid);
          __Pyx_GIVEREF(__pyx_v_nid);
          PyTuple_SET_ITEM(__pyx_t_16, 3, __pyx_v_nid);
          __Pyx_INCREF(__pyx_n_s_to);
          __Pyx_GIVEREF(__pyx_n_s_to);
          PyTuple_SET_ITEM(__pyx_t_16, 4, __pyx_n_s_to);
          __Pyx_INCREF(__pyx_v_nm);
          __Pyx_GIVEREF(__pyx_v_nm);
          PyTuple_SET_ITEM(__pyx_t_16, 5, __pyx_v_nm);
          if (__Pyx_Print(__pyx_t_13, __pyx_t_16, 1) < 0) __PYX_ERR(0, 296, __pyx_L1_error)
          __Pyx_DECREF(__pyx_t_16); __pyx_t_16 = 0;
          __Pyx_DECREF(__pyx_t_13); __pyx_t_13 = 0;

          /* "_smatch.pyx":295
 *                 # remap i to another unmatched node (move)
 *                 # (i, m) -> (i, nm)
 *                 if verbose:             # <<<<<<<<<<<<<<
 *                     print >> DEBUG_LOG, "Remap node", i, "from ", nid, "to", nm
 *                 mv_gain = move_gain(mapping, i, nid, nm, weight_dict, cur_match_num)
 */
        }

        /* "_smatch.pyx":297
 *                 if verbose:
 *                     print >> DEBUG_LOG, "Remap node", i, "from ", nid, "to", nm
 *                 mv_gain = move_gain(mapping, i, nid, nm, weight_dict, cur_match_num)             # <<<<<<<<<<<<<<
 *                 if verbose:
 *                     print >> DEBUG_LOG, "Move gain:", mv_gain
 */
        __pyx_t_14 = __Pyx_PyInt_As_int(__pyx_v_i); if (unlikely((__pyx_t_14 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 297, __pyx_L1_error)
        __pyx_t_17 = __Pyx_PyInt_As_int(__pyx_v_nid); if (unlikely((__pyx_t_17 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 297, __pyx_L1_error)
        __pyx_t_18 = __Pyx_PyInt_As_int(__pyx_v_nm); if (unlikely((__pyx_t_18 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 297, __pyx_L1_error)
        __pyx_v_mv_gain = move_gain(__pyx_v_mapping, __pyx_t_14, __pyx_t_17, __pyx_t_18, __pyx_v_weight_dict, __pyx_v_cur_match_num);

        /* "_smatch.pyx":298
 *                     print >> DEBUG_LOG, "Remap node", i, "from ", nid, "to", nm
 *                 mv_gain = move_gain(mapping, i, nid, nm, weight_dict, cur_match_num)
 *                 if verbose:             # <<<<<<<<<<<<<<
 *                     print >> DEBUG_LOG, "Move gain:", mv_gain
 *                     new_mapping = mapping[:]
 */
        __pyx_t_6 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_6 < 0)) __PYX_ERR(0, 298, __pyx_L1_error)
        if (__pyx_t_6) {

          /* "_smatch.pyx":299
 *                 mv_gain = move_gain(mapping, i, nid, nm, weight_dict, cur_match_num)
 *                 if verbose:
 *                     print >> DEBUG_LOG, "Move gain:", mv_gain             # <<<<<<<<<<<<<<
 *                     new_mapping = mapping[:]
 *                     new_mapping[i] = nm
 */
          __pyx_t_13 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_13)) __PYX_ERR(0, 299, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_13);
          __pyx_t_16 = __Pyx_PyInt_From_int(__pyx_v_mv_gain); if (unlikely(!__pyx_t_16)) __PYX_ERR(0, 299, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_16);
          __pyx_t_19 = PyTuple_New(2); if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 299, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_19);
          __Pyx_INCREF(__pyx_kp_s_Move_gain);
          __Pyx_GIVEREF(__pyx_kp_s_Move_gain);
          PyTuple_SET_ITEM(__pyx_t_19, 0, __pyx_kp_s_Move_gain);
          __Pyx_GIVEREF(__pyx_t_16);
          PyTuple_SET_ITEM(__pyx_t_19, 1, __pyx_t_16);
          __pyx_t_16 = 0;
          if (__Pyx_Print(__pyx_t_13, __pyx_t_19, 1) < 0) __PYX_ERR(0, 299, __pyx_L1_error)
          __Pyx_DECREF(__pyx_t_19); __pyx_t_19 = 0;
          __Pyx_DECREF(__pyx_t_13); __pyx_t_13 = 0;

          /* "_smatch.pyx":300
 *                 if verbose:
 *                     print >> DEBUG_LOG, "Move gain:", mv_gain
 *                     new_mapping = mapping[:]             # <<<<<<<<<<<<<<
 *                     new_mapping[i] = nm
 *                     new_match_num = compute_match(new_mapping, weight_dict)
 */
          __pyx_t_13 = __pyx_convert_vector_to_py_int(__pyx_v_mapping); if (unlikely(!__pyx_t_13)) __PYX_ERR(0, 300, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_13);
          __pyx_t_19 = __Pyx_PyObject_GetSlice(__pyx_t_13, 0, 0, NULL, NULL, &__pyx_slice_, 0, 0, 1); if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 300, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_19);
          __Pyx_DECREF(__pyx_t_13); __pyx_t_13 = 0;
          if (!(likely(PyBytes_CheckExact(__pyx_t_19))||((__pyx_t_19) == Py_None)||(PyErr_Format(PyExc_TypeError, "Expected %.16s, got %.200s", "bytes", Py_TYPE(__pyx_t_19)->tp_name), 0))) __PYX_ERR(0, 300, __pyx_L1_error)
          __Pyx_XDECREF_SET(__pyx_v_new_mapping, ((PyObject*)__pyx_t_19));
          __pyx_t_19 = 0;

          /* "_smatch.pyx":301
 *                     print >> DEBUG_LOG, "Move gain:", mv_gain
 *                     new_mapping = mapping[:]
 *                     new_mapping[i] = nm             # <<<<<<<<<<<<<<
 *                     new_match_num = compute_match(new_mapping, weight_dict)
 *                     if new_match_num != cur_match_num + mv_gain:
 */
          if (unlikely(PyObject_SetItem(__pyx_v_new_mapping, __pyx_v_i, __pyx_v_nm) < 0)) __PYX_ERR(0, 301, __pyx_L1_error)

          /* "_smatch.pyx":302
 *                     new_mapping = mapping[:]
 *                     new_mapping[i] = nm
 *                     new_match_num = compute_match(new_mapping, weight_dict)             # <<<<<<<<<<<<<<
 *                     if new_match_num != cur_match_num + mv_gain:
 *                         print >> ERROR_LOG, mapping, new_mapping
 */
          __pyx_t_20 = __pyx_convert_vector_from_py_int(__pyx_v_new_mapping); if (unlikely(PyErr_Occurred())) __PYX_ERR(0, 302, __pyx_L1_error)
          __pyx_v_new_match_num = __pyx_f_7_smatch_compute_match(__pyx_t_20, __pyx_v_weight_dict, NULL);

          /* "_smatch.pyx":303
 *                     new_mapping[i] = nm
 *                     new_match_num = compute_match(new_mapping, weight_dict)
 *                     if new_match_num != cur_match_num + mv_gain:             # <<<<<<<<<<<<<<
 *                         print >> ERROR_LOG, mapping, new_mapping
 *                         print >> ERROR_LOG, "Inconsistency in computing: move gain", cur_match_num, mv_gain, \
 */
          __pyx_t_6 = ((__pyx_v_new_match_num != (__pyx_v_cur_match_num + __pyx_v_mv_gain)) != 0);
          if (__pyx_t_6) {

            /* "_smatch.pyx":304
 *                     new_match_num = compute_match(new_mapping, weight_dict)
 *                     if new_match_num != cur_match_num + mv_gain:
 *                         print >> ERROR_LOG, mapping, new_mapping             # <<<<<<<<<<<<<<
 *                         print >> ERROR_LOG, "Inconsistency in computing: move gain", cur_match_num, mv_gain, \
 *                             new_match_num
 */
            __pyx_t_19 = __Pyx_GetModuleGlobalName(__pyx_n_s_ERROR_LOG); if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 304, __pyx_L1_error)
            __Pyx_GOTREF(__pyx_t_19);
            __pyx_t_13 = __pyx_convert_vector_to_py_int(__pyx_v_mapping); if (unlikely(!__pyx_t_13)) __PYX_ERR(0, 304, __pyx_L1_error)
            __Pyx_GOTREF(__pyx_t_13);
            __pyx_t_16 = PyTuple_New(2); if (unlikely(!__pyx_t_16)) __PYX_ERR(0, 304, __pyx_L1_error)
            __Pyx_GOTREF(__pyx_t_16);
            __Pyx_GIVEREF(__pyx_t_13);
            PyTuple_SET_ITEM(__pyx_t_16, 0, __pyx_t_13);
            __Pyx_INCREF(__pyx_v_new_mapping);
            __Pyx_GIVEREF(__pyx_v_new_mapping);
            PyTuple_SET_ITEM(__pyx_t_16, 1, __pyx_v_new_mapping);
            __pyx_t_13 = 0;
            if (__Pyx_Print(__pyx_t_19, __pyx_t_16, 1) < 0) __PYX_ERR(0, 304, __pyx_L1_error)
            __Pyx_DECREF(__pyx_t_16); __pyx_t_16 = 0;
            __Pyx_DECREF(__pyx_t_19); __pyx_t_19 = 0;

            /* "_smatch.pyx":305
 *                     if new_match_num != cur_match_num + mv_gain:
 *                         print >> ERROR_LOG, mapping, new_mapping
 *                         print >> ERROR_LOG, "Inconsistency in computing: move gain", cur_match_num, mv_gain, \             # <<<<<<<<<<<<<<
 *                             new_match_num
 *                 if mv_gain > largest_gain:
 */
            __pyx_t_19 = __Pyx_GetModuleGlobalName(__pyx_n_s_ERROR_LOG); if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 305, __pyx_L1_error)
            __Pyx_GOTREF(__pyx_t_19);
            __pyx_t_16 = __Pyx_PyInt_From_int(__pyx_v_cur_match_num); if (unlikely(!__pyx_t_16)) __PYX_ERR(0, 305, __pyx_L1_error)
            __Pyx_GOTREF(__pyx_t_16);
            __pyx_t_13 = __Pyx_PyInt_From_int(__pyx_v_mv_gain); if (unlikely(!__pyx_t_13)) __PYX_ERR(0, 305, __pyx_L1_error)
            __Pyx_GOTREF(__pyx_t_13);

            /* "_smatch.pyx":306
 *                         print >> ERROR_LOG, mapping, new_mapping
 *                         print >> ERROR_LOG, "Inconsistency in computing: move gain", cur_match_num, mv_gain, \
 *                             new_match_num             # <<<<<<<<<<<<<<
 *                 if mv_gain > largest_gain:
 *                     largest_gain = mv_gain
 */
            __pyx_t_21 = __Pyx_PyInt_From_int(__pyx_v_new_match_num); if (unlikely(!__pyx_t_21)) __PYX_ERR(0, 306, __pyx_L1_error)
            __Pyx_GOTREF(__pyx_t_21);

            /* "_smatch.pyx":305
 *                     if new_match_num != cur_match_num + mv_gain:
 *                         print >> ERROR_LOG, mapping, new_mapping
 *                         print >> ERROR_LOG, "Inconsistency in computing: move gain", cur_match_num, mv_gain, \             # <<<<<<<<<<<<<<
 *                             new_match_num
 *                 if mv_gain > largest_gain:
 */
            __pyx_t_22 = PyTuple_New(4); if (unlikely(!__pyx_t_22)) __PYX_ERR(0, 305, __pyx_L1_error)
            __Pyx_GOTREF(__pyx_t_22);
            __Pyx_INCREF(__pyx_kp_s_Inconsistency_in_computing_move);
            __Pyx_GIVEREF(__pyx_kp_s_Inconsistency_in_computing_move);
            PyTuple_SET_ITEM(__pyx_t_22, 0, __pyx_kp_s_Inconsistency_in_computing_move);
            __Pyx_GIVEREF(__pyx_t_16);
            PyTuple_SET_ITEM(__pyx_t_22, 1, __pyx_t_16);
            __Pyx_GIVEREF(__pyx_t_13);
            PyTuple_SET_ITEM(__pyx_t_22, 2, __pyx_t_13);
            __Pyx_GIVEREF(__pyx_t_21);
            PyTuple_SET_ITEM(__pyx_t_22, 3, __pyx_t_21);
            __pyx_t_16 = 0;
            __pyx_t_13 = 0;
            __pyx_t_21 = 0;
            if (__Pyx_Print(__pyx_t_19, __pyx_t_22, 1) < 0) __PYX_ERR(0, 305, __pyx_L1_error)
            __Pyx_DECREF(__pyx_t_22); __pyx_t_22 = 0;
            __Pyx_DECREF(__pyx_t_19); __pyx_t_19 = 0;

            /* "_smatch.pyx":303
 *                     new_mapping[i] = nm
 *                     new_match_num = compute_match(new_mapping, weight_dict)
 *                     if new_match_num != cur_match_num + mv_gain:             # <<<<<<<<<<<<<<
 *                         print >> ERROR_LOG, mapping, new_mapping
 *                         print >> ERROR_LOG, "Inconsistency in computing: move gain", cur_match_num, mv_gain, \
 */
          }

          /* "_smatch.pyx":298
 *                     print >> DEBUG_LOG, "Remap node", i, "from ", nid, "to", nm
 *                 mv_gain = move_gain(mapping, i, nid, nm, weight_dict, cur_match_num)
 *                 if verbose:             # <<<<<<<<<<<<<<
 *                     print >> DEBUG_LOG, "Move gain:", mv_gain
 *                     new_mapping = mapping[:]
 */
        }

        /* "_smatch.pyx":307
 *                         print >> ERROR_LOG, "Inconsistency in computing: move gain", cur_match_num, mv_gain, \
 *                             new_match_num
 *                 if mv_gain > largest_gain:             # <<<<<<<<<<<<<<
 *                     largest_gain = mv_gain
 *                     node1 = i
 */
        __pyx_t_6 = ((__pyx_v_mv_gain > __pyx_v_largest_gain) != 0);
        if (__pyx_t_6) {

          /* "_smatch.pyx":308
 *                             new_match_num
 *                 if mv_gain > largest_gain:
 *                     largest_gain = mv_gain             # <<<<<<<<<<<<<<
 *                     node1 = i
 *                     node2 = nm
 */
          __pyx_v_largest_gain = __pyx_v_mv_gain;

          /* "_smatch.pyx":309
 *                 if mv_gain > largest_gain:
 *                     largest_gain = mv_gain
 *                     node1 = i             # <<<<<<<<<<<<<<
 *                     node2 = nm
 *                     use_swap = 0
 */
          __pyx_t_18 = __Pyx_PyInt_As_int(__pyx_v_i); if (unlikely((__pyx_t_18 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 309, __pyx_L1_error)
          __pyx_v_node1 = __pyx_t_18;

          /* "_smatch.pyx":310
 *                     largest_gain = mv_gain
 *                     node1 = i
 *                     node2 = nm             # <<<<<<<<<<<<<<
 *                     use_swap = 0
 *     # compute swap gain
 */
          __pyx_t_18 = __Pyx_PyInt_As_int(__pyx_v_nm); if (unlikely((__pyx_t_18 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 310, __pyx_L1_error)
          __pyx_v_node2 = __pyx_t_18;

          /* "_smatch.pyx":311
 *                     node1 = i
 *                     node2 = nm
 *                     use_swap = 0             # <<<<<<<<<<<<<<
 *     # compute swap gain
 *     for i, m in enumerate(mapping):
 */
          __pyx_v_use_swap = 0;

          /* "_smatch.pyx":307
 *                         print >> ERROR_LOG, "Inconsistency in computing: move gain", cur_match_num, mv_gain, \
 *                             new_match_num
 *                 if mv_gain > largest_gain:             # <<<<<<<<<<<<<<
 *                     largest_gain = mv_gain
 *                     node1 = i
 */
        }

        /* "_smatch.pyx":292
 *         # current node i in AMR 1 maps to node nid in AMR 2
 *         for nm in unmatched:
 *             if candidate_mappings[i].count(nm):             # <<<<<<<<<<<<<<
 *                 # remap i to another unmatched node (move)
 *                 # (i, m) -> (i, nm)
 */
      }
    }
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

    /* "_smatch.pyx":289
 *         if nid in unmatched:
 *             unmatched.remove(nid)
 *     for i, nid in enumerate(mapping):             # <<<<<<<<<<<<<<
 *         # current node i in AMR 1 maps to node nid in AMR 2
 *         for nm in unmatched:
 */
  }
  __Pyx_DECREF(__pyx_t_8); __pyx_t_8 = 0;
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

  /* "_smatch.pyx":313
 *                     use_swap = 0
 *     # compute swap gain
 *     for i, m in enumerate(mapping):             # <<<<<<<<<<<<<<
 *         for j in range(i+1, len(mapping)):
 *             m2 = mapping[j]
 */
  __Pyx_INCREF(__pyx_int_0);
  __pyx_t_2 = __pyx_int_0;
  __pyx_t_8 = __pyx_convert_vector_to_py_int(__pyx_v_mapping); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 313, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_8);
  if (likely(PyList_CheckExact(__pyx_t_8)) || PyTuple_CheckExact(__pyx_t_8)) {
    __pyx_t_1 = __pyx_t_8; __Pyx_INCREF(__pyx_t_1); __pyx_t_9 = 0;
    __pyx_t_10 = NULL;
  } else {
    __pyx_t_9 = -1; __pyx_t_1 = PyObject_GetIter(__pyx_t_8); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 313, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __pyx_t_10 = Py_TYPE(__pyx_t_1)->tp_iternext; if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 313, __pyx_L1_error)
  }
  __Pyx_DECREF(__pyx_t_8); __pyx_t_8 = 0;
  for (;;) {
    if (likely(!__pyx_t_10)) {
      if (likely(PyList_CheckExact(__pyx_t_1))) {
        if (__pyx_t_9 >= PyList_GET_SIZE(__pyx_t_1)) break;
        #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
        __pyx_t_8 = PyList_GET_ITEM(__pyx_t_1, __pyx_t_9); __Pyx_INCREF(__pyx_t_8); __pyx_t_9++; if (unlikely(0 < 0)) __PYX_ERR(0, 313, __pyx_L1_error)
        #else
        __pyx_t_8 = PySequence_ITEM(__pyx_t_1, __pyx_t_9); __pyx_t_9++; if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 313, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_8);
        #endif
      } else {
        if (__pyx_t_9 >= PyTuple_GET_SIZE(__pyx_t_1)) break;
        #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
        __pyx_t_8 = PyTuple_GET_ITEM(__pyx_t_1, __pyx_t_9); __Pyx_INCREF(__pyx_t_8); __pyx_t_9++; if (unlikely(0 < 0)) __PYX_ERR(0, 313, __pyx_L1_error)
        #else
        __pyx_t_8 = PySequence_ITEM(__pyx_t_1, __pyx_t_9); __pyx_t_9++; if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 313, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_8);
        #endif
      }
    } else {
      __pyx_t_8 = __pyx_t_10(__pyx_t_1);
      if (unlikely(!__pyx_t_8)) {
        PyObject* exc_type = PyErr_Occurred();
        if (exc_type) {
          if (likely(__Pyx_PyErr_GivenExceptionMatches(exc_type, PyExc_StopIteration))) PyErr_Clear();
          else __PYX_ERR(0, 313, __pyx_L1_error)
        }
        break;
      }
      __Pyx_GOTREF(__pyx_t_8);
    }
    __Pyx_XDECREF_SET(__pyx_v_m, __pyx_t_8);
    __pyx_t_8 = 0;
    __Pyx_INCREF(__pyx_t_2);
    __Pyx_XDECREF_SET(__pyx_v_i, __pyx_t_2);
    __pyx_t_8 = __Pyx_PyInt_AddObjC(__pyx_t_2, __pyx_int_1, 1, 0); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 313, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_8);
    __Pyx_DECREF(__pyx_t_2);
    __pyx_t_2 = __pyx_t_8;
    __pyx_t_8 = 0;

    /* "_smatch.pyx":314
 *     # compute swap gain
 *     for i, m in enumerate(mapping):
 *         for j in range(i+1, len(mapping)):             # <<<<<<<<<<<<<<
 *             m2 = mapping[j]
 *             # swap operation (i, m) (j, m2) -> (i, m2) (j, m)
 */
    __pyx_t_8 = __Pyx_PyInt_AddObjC(__pyx_v_i, __pyx_int_1, 1, 0); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 314, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_8);
    __pyx_t_19 = __pyx_convert_vector_to_py_int(__pyx_v_mapping); if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 314, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_19);
    __pyx_t_12 = PyObject_Length(__pyx_t_19); if (unlikely(__pyx_t_12 == ((Py_ssize_t)-1))) __PYX_ERR(0, 314, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_19); __pyx_t_19 = 0;
    __pyx_t_19 = PyInt_FromSsize_t(__pyx_t_12); if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 314, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_19);
    __pyx_t_22 = PyTuple_New(2); if (unlikely(!__pyx_t_22)) __PYX_ERR(0, 314, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_22);
    __Pyx_GIVEREF(__pyx_t_8);
    PyTuple_SET_ITEM(__pyx_t_22, 0, __pyx_t_8);
    __Pyx_GIVEREF(__pyx_t_19);
    PyTuple_SET_ITEM(__pyx_t_22, 1, __pyx_t_19);
    __pyx_t_8 = 0;
    __pyx_t_19 = 0;
    __pyx_t_19 = __Pyx_PyObject_Call(__pyx_builtin_range, __pyx_t_22, NULL); if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 314, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_19);
    __Pyx_DECREF(__pyx_t_22); __pyx_t_22 = 0;
    if (likely(PyList_CheckExact(__pyx_t_19)) || PyTuple_CheckExact(__pyx_t_19)) {
      __pyx_t_22 = __pyx_t_19; __Pyx_INCREF(__pyx_t_22); __pyx_t_12 = 0;
      __pyx_t_23 = NULL;
    } else {
      __pyx_t_12 = -1; __pyx_t_22 = PyObject_GetIter(__pyx_t_19); if (unlikely(!__pyx_t_22)) __PYX_ERR(0, 314, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_22);
      __pyx_t_23 = Py_TYPE(__pyx_t_22)->tp_iternext; if (unlikely(!__pyx_t_23)) __PYX_ERR(0, 314, __pyx_L1_error)
    }
    __Pyx_DECREF(__pyx_t_19); __pyx_t_19 = 0;
    for (;;) {
      if (likely(!__pyx_t_23)) {
        if (likely(PyList_CheckExact(__pyx_t_22))) {
          if (__pyx_t_12 >= PyList_GET_SIZE(__pyx_t_22)) break;
          #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
          __pyx_t_19 = PyList_GET_ITEM(__pyx_t_22, __pyx_t_12); __Pyx_INCREF(__pyx_t_19); __pyx_t_12++; if (unlikely(0 < 0)) __PYX_ERR(0, 314, __pyx_L1_error)
          #else
          __pyx_t_19 = PySequence_ITEM(__pyx_t_22, __pyx_t_12); __pyx_t_12++; if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 314, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_19);
          #endif
        } else {
          if (__pyx_t_12 >= PyTuple_GET_SIZE(__pyx_t_22)) break;
          #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
          __pyx_t_19 = PyTuple_GET_ITEM(__pyx_t_22, __pyx_t_12); __Pyx_INCREF(__pyx_t_19); __pyx_t_12++; if (unlikely(0 < 0)) __PYX_ERR(0, 314, __pyx_L1_error)
          #else
          __pyx_t_19 = PySequence_ITEM(__pyx_t_22, __pyx_t_12); __pyx_t_12++; if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 314, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_19);
          #endif
        }
      } else {
        __pyx_t_19 = __pyx_t_23(__pyx_t_22);
        if (unlikely(!__pyx_t_19)) {
          PyObject* exc_type = PyErr_Occurred();
          if (exc_type) {
            if (likely(__Pyx_PyErr_GivenExceptionMatches(exc_type, PyExc_StopIteration))) PyErr_Clear();
            else __PYX_ERR(0, 314, __pyx_L1_error)
          }
          break;
        }
        __Pyx_GOTREF(__pyx_t_19);
      }
      __Pyx_XDECREF_SET(__pyx_v_j, __pyx_t_19);
      __pyx_t_19 = 0;

      /* "_smatch.pyx":315
 *     for i, m in enumerate(mapping):
 *         for j in range(i+1, len(mapping)):
 *             m2 = mapping[j]             # <<<<<<<<<<<<<<
 *             # swap operation (i, m) (j, m2) -> (i, m2) (j, m)
 *             # j starts from i+1, to avoid duplicate swap
 */
      __pyx_t_24 = __Pyx_PyInt_As_size_t(__pyx_v_j); if (unlikely((__pyx_t_24 == (size_t)-1) && PyErr_Occurred())) __PYX_ERR(0, 315, __pyx_L1_error)
      __pyx_v_m2 = (__pyx_v_mapping[__pyx_t_24]);

      /* "_smatch.pyx":318
 *             # swap operation (i, m) (j, m2) -> (i, m2) (j, m)
 *             # j starts from i+1, to avoid duplicate swap
 *             if verbose:             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "Swap node", i, "and", j
 *                 print >> DEBUG_LOG, "Before swapping:", i, "-", m, ",", j, "-", m2
 */
      __pyx_t_6 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_6 < 0)) __PYX_ERR(0, 318, __pyx_L1_error)
      if (__pyx_t_6) {

        /* "_smatch.pyx":319
 *             # j starts from i+1, to avoid duplicate swap
 *             if verbose:
 *                 print >> DEBUG_LOG, "Swap node", i, "and", j             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "Before swapping:", i, "-", m, ",", j, "-", m2
 *                 print >> DEBUG_LOG, mapping
 */
        __pyx_t_19 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 319, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_19);
        __pyx_t_8 = PyTuple_New(4); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 319, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_8);
        __Pyx_INCREF(__pyx_kp_s_Swap_node);
        __Pyx_GIVEREF(__pyx_kp_s_Swap_node);
        PyTuple_SET_ITEM(__pyx_t_8, 0, __pyx_kp_s_Swap_node);
        __Pyx_INCREF(__pyx_v_i);
        __Pyx_GIVEREF(__pyx_v_i);
        PyTuple_SET_ITEM(__pyx_t_8, 1, __pyx_v_i);
        __Pyx_INCREF(__pyx_n_s_and);
        __Pyx_GIVEREF(__pyx_n_s_and);
        PyTuple_SET_ITEM(__pyx_t_8, 2, __pyx_n_s_and);
        __Pyx_INCREF(__pyx_v_j);
        __Pyx_GIVEREF(__pyx_v_j);
        PyTuple_SET_ITEM(__pyx_t_8, 3, __pyx_v_j);
        if (__Pyx_Print(__pyx_t_19, __pyx_t_8, 1) < 0) __PYX_ERR(0, 319, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_8); __pyx_t_8 = 0;
        __Pyx_DECREF(__pyx_t_19); __pyx_t_19 = 0;

        /* "_smatch.pyx":320
 *             if verbose:
 *                 print >> DEBUG_LOG, "Swap node", i, "and", j
 *                 print >> DEBUG_LOG, "Before swapping:", i, "-", m, ",", j, "-", m2             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, mapping
 *                 print >> DEBUG_LOG, "After swapping:", i, "-", m2, ",", j, "-", m
 */
        __pyx_t_19 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 320, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_19);
        __pyx_t_8 = __Pyx_PyInt_From_int(__pyx_v_m2); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 320, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_8);
        __pyx_t_21 = PyTuple_New(8); if (unlikely(!__pyx_t_21)) __PYX_ERR(0, 320, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_21);
        __Pyx_INCREF(__pyx_kp_s_Before_swapping);
        __Pyx_GIVEREF(__pyx_kp_s_Before_swapping);
        PyTuple_SET_ITEM(__pyx_t_21, 0, __pyx_kp_s_Before_swapping);
        __Pyx_INCREF(__pyx_v_i);
        __Pyx_GIVEREF(__pyx_v_i);
        PyTuple_SET_ITEM(__pyx_t_21, 1, __pyx_v_i);
        __Pyx_INCREF(__pyx_kp_s__2);
        __Pyx_GIVEREF(__pyx_kp_s__2);
        PyTuple_SET_ITEM(__pyx_t_21, 2, __pyx_kp_s__2);
        __Pyx_INCREF(__pyx_v_m);
        __Pyx_GIVEREF(__pyx_v_m);
        PyTuple_SET_ITEM(__pyx_t_21, 3, __pyx_v_m);
        __Pyx_INCREF(__pyx_kp_s__3);
        __Pyx_GIVEREF(__pyx_kp_s__3);
        PyTuple_SET_ITEM(__pyx_t_21, 4, __pyx_kp_s__3);
        __Pyx_INCREF(__pyx_v_j);
        __Pyx_GIVEREF(__pyx_v_j);
        PyTuple_SET_ITEM(__pyx_t_21, 5, __pyx_v_j);
        __Pyx_INCREF(__pyx_kp_s__2);
        __Pyx_GIVEREF(__pyx_kp_s__2);
        PyTuple_SET_ITEM(__pyx_t_21, 6, __pyx_kp_s__2);
        __Pyx_GIVEREF(__pyx_t_8);
        PyTuple_SET_ITEM(__pyx_t_21, 7, __pyx_t_8);
        __pyx_t_8 = 0;
        if (__Pyx_Print(__pyx_t_19, __pyx_t_21, 1) < 0) __PYX_ERR(0, 320, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_21); __pyx_t_21 = 0;
        __Pyx_DECREF(__pyx_t_19); __pyx_t_19 = 0;

        /* "_smatch.pyx":321
 *                 print >> DEBUG_LOG, "Swap node", i, "and", j
 *                 print >> DEBUG_LOG, "Before swapping:", i, "-", m, ",", j, "-", m2
 *                 print >> DEBUG_LOG, mapping             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "After swapping:", i, "-", m2, ",", j, "-", m
 *             sw_gain = swap_gain(mapping, i, m, j, m2, weight_dict, cur_match_num)
 */
        __pyx_t_19 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 321, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_19);
        __pyx_t_21 = __pyx_convert_vector_to_py_int(__pyx_v_mapping); if (unlikely(!__pyx_t_21)) __PYX_ERR(0, 321, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_21);
        if (__Pyx_PrintOne(__pyx_t_19, __pyx_t_21) < 0) __PYX_ERR(0, 321, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_21); __pyx_t_21 = 0;
        __Pyx_DECREF(__pyx_t_19); __pyx_t_19 = 0;

        /* "_smatch.pyx":322
 *                 print >> DEBUG_LOG, "Before swapping:", i, "-", m, ",", j, "-", m2
 *                 print >> DEBUG_LOG, mapping
 *                 print >> DEBUG_LOG, "After swapping:", i, "-", m2, ",", j, "-", m             # <<<<<<<<<<<<<<
 *             sw_gain = swap_gain(mapping, i, m, j, m2, weight_dict, cur_match_num)
 *             if verbose:
 */
        __pyx_t_19 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 322, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_19);
        __pyx_t_21 = __Pyx_PyInt_From_int(__pyx_v_m2); if (unlikely(!__pyx_t_21)) __PYX_ERR(0, 322, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_21);
        __pyx_t_8 = PyTuple_New(8); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 322, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_8);
        __Pyx_INCREF(__pyx_kp_s_After_swapping);
        __Pyx_GIVEREF(__pyx_kp_s_After_swapping);
        PyTuple_SET_ITEM(__pyx_t_8, 0, __pyx_kp_s_After_swapping);
        __Pyx_INCREF(__pyx_v_i);
        __Pyx_GIVEREF(__pyx_v_i);
        PyTuple_SET_ITEM(__pyx_t_8, 1, __pyx_v_i);
        __Pyx_INCREF(__pyx_kp_s__2);
        __Pyx_GIVEREF(__pyx_kp_s__2);
        PyTuple_SET_ITEM(__pyx_t_8, 2, __pyx_kp_s__2);
        __Pyx_GIVEREF(__pyx_t_21);
        PyTuple_SET_ITEM(__pyx_t_8, 3, __pyx_t_21);
        __Pyx_INCREF(__pyx_kp_s__3);
        __Pyx_GIVEREF(__pyx_kp_s__3);
        PyTuple_SET_ITEM(__pyx_t_8, 4, __pyx_kp_s__3);
        __Pyx_INCREF(__pyx_v_j);
        __Pyx_GIVEREF(__pyx_v_j);
        PyTuple_SET_ITEM(__pyx_t_8, 5, __pyx_v_j);
        __Pyx_INCREF(__pyx_kp_s__2);
        __Pyx_GIVEREF(__pyx_kp_s__2);
        PyTuple_SET_ITEM(__pyx_t_8, 6, __pyx_kp_s__2);
        __Pyx_INCREF(__pyx_v_m);
        __Pyx_GIVEREF(__pyx_v_m);
        PyTuple_SET_ITEM(__pyx_t_8, 7, __pyx_v_m);
        __pyx_t_21 = 0;
        if (__Pyx_Print(__pyx_t_19, __pyx_t_8, 1) < 0) __PYX_ERR(0, 322, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_8); __pyx_t_8 = 0;
        __Pyx_DECREF(__pyx_t_19); __pyx_t_19 = 0;

        /* "_smatch.pyx":318
 *             # swap operation (i, m) (j, m2) -> (i, m2) (j, m)
 *             # j starts from i+1, to avoid duplicate swap
 *             if verbose:             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "Swap node", i, "and", j
 *                 print >> DEBUG_LOG, "Before swapping:", i, "-", m, ",", j, "-", m2
 */
      }

      /* "_smatch.pyx":323
 *                 print >> DEBUG_LOG, mapping
 *                 print >> DEBUG_LOG, "After swapping:", i, "-", m2, ",", j, "-", m
 *             sw_gain = swap_gain(mapping, i, m, j, m2, weight_dict, cur_match_num)             # <<<<<<<<<<<<<<
 *             if verbose:
 *                 print >> DEBUG_LOG, "Swap gain:", sw_gain
 */
      __pyx_t_4 = __Pyx_PyInt_As_int(__pyx_v_i); if (unlikely((__pyx_t_4 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 323, __pyx_L1_error)
      __pyx_t_18 = __Pyx_PyInt_As_int(__pyx_v_m); if (unlikely((__pyx_t_18 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 323, __pyx_L1_error)
      __pyx_t_17 = __Pyx_PyInt_As_int(__pyx_v_j); if (unlikely((__pyx_t_17 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 323, __pyx_L1_error)
      __pyx_v_sw_gain = swap_gain(__pyx_v_mapping, __pyx_t_4, __pyx_t_18, __pyx_t_17, __pyx_v_m2, __pyx_v_weight_dict, __pyx_v_cur_match_num);

      /* "_smatch.pyx":324
 *                 print >> DEBUG_LOG, "After swapping:", i, "-", m2, ",", j, "-", m
 *             sw_gain = swap_gain(mapping, i, m, j, m2, weight_dict, cur_match_num)
 *             if verbose:             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "Swap gain:", sw_gain
 *                 new_mapping = mapping[:]
 */
      __pyx_t_6 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_6 < 0)) __PYX_ERR(0, 324, __pyx_L1_error)
      if (__pyx_t_6) {

        /* "_smatch.pyx":325
 *             sw_gain = swap_gain(mapping, i, m, j, m2, weight_dict, cur_match_num)
 *             if verbose:
 *                 print >> DEBUG_LOG, "Swap gain:", sw_gain             # <<<<<<<<<<<<<<
 *                 new_mapping = mapping[:]
 *                 new_mapping[i] = m2
 */
        __pyx_t_19 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 325, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_19);
        __pyx_t_8 = __Pyx_PyInt_From_int(__pyx_v_sw_gain); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 325, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_8);
        __pyx_t_21 = PyTuple_New(2); if (unlikely(!__pyx_t_21)) __PYX_ERR(0, 325, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_21);
        __Pyx_INCREF(__pyx_kp_s_Swap_gain);
        __Pyx_GIVEREF(__pyx_kp_s_Swap_gain);
        PyTuple_SET_ITEM(__pyx_t_21, 0, __pyx_kp_s_Swap_gain);
        __Pyx_GIVEREF(__pyx_t_8);
        PyTuple_SET_ITEM(__pyx_t_21, 1, __pyx_t_8);
        __pyx_t_8 = 0;
        if (__Pyx_Print(__pyx_t_19, __pyx_t_21, 1) < 0) __PYX_ERR(0, 325, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_21); __pyx_t_21 = 0;
        __Pyx_DECREF(__pyx_t_19); __pyx_t_19 = 0;

        /* "_smatch.pyx":326
 *             if verbose:
 *                 print >> DEBUG_LOG, "Swap gain:", sw_gain
 *                 new_mapping = mapping[:]             # <<<<<<<<<<<<<<
 *                 new_mapping[i] = m2
 *                 new_mapping[j] = m
 */
        __pyx_t_19 = __pyx_convert_vector_to_py_int(__pyx_v_mapping); if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 326, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_19);
        __pyx_t_21 = __Pyx_PyObject_GetSlice(__pyx_t_19, 0, 0, NULL, NULL, &__pyx_slice__4, 0, 0, 1); if (unlikely(!__pyx_t_21)) __PYX_ERR(0, 326, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_21);
        __Pyx_DECREF(__pyx_t_19); __pyx_t_19 = 0;
        if (!(likely(PyBytes_CheckExact(__pyx_t_21))||((__pyx_t_21) == Py_None)||(PyErr_Format(PyExc_TypeError, "Expected %.16s, got %.200s", "bytes", Py_TYPE(__pyx_t_21)->tp_name), 0))) __PYX_ERR(0, 326, __pyx_L1_error)
        __Pyx_XDECREF_SET(__pyx_v_new_mapping, ((PyObject*)__pyx_t_21));
        __pyx_t_21 = 0;

        /* "_smatch.pyx":327
 *                 print >> DEBUG_LOG, "Swap gain:", sw_gain
 *                 new_mapping = mapping[:]
 *                 new_mapping[i] = m2             # <<<<<<<<<<<<<<
 *                 new_mapping[j] = m
 *                 print >> DEBUG_LOG, new_mapping
 */
        __pyx_t_21 = __Pyx_PyInt_From_int(__pyx_v_m2); if (unlikely(!__pyx_t_21)) __PYX_ERR(0, 327, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_21);
        if (unlikely(PyObject_SetItem(__pyx_v_new_mapping, __pyx_v_i, __pyx_t_21) < 0)) __PYX_ERR(0, 327, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_21); __pyx_t_21 = 0;

        /* "_smatch.pyx":328
 *                 new_mapping = mapping[:]
 *                 new_mapping[i] = m2
 *                 new_mapping[j] = m             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, new_mapping
 *                 new_match_num = compute_match(new_mapping, weight_dict)
 */
        if (unlikely(PyObject_SetItem(__pyx_v_new_mapping, __pyx_v_j, __pyx_v_m) < 0)) __PYX_ERR(0, 328, __pyx_L1_error)

        /* "_smatch.pyx":329
 *                 new_mapping[i] = m2
 *                 new_mapping[j] = m
 *                 print >> DEBUG_LOG, new_mapping             # <<<<<<<<<<<<<<
 *                 new_match_num = compute_match(new_mapping, weight_dict)
 *                 if new_match_num != cur_match_num + sw_gain:
 */
        __pyx_t_21 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_21)) __PYX_ERR(0, 329, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_21);
        if (__Pyx_PrintOne(__pyx_t_21, __pyx_v_new_mapping) < 0) __PYX_ERR(0, 329, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_21); __pyx_t_21 = 0;

        /* "_smatch.pyx":330
 *                 new_mapping[j] = m
 *                 print >> DEBUG_LOG, new_mapping
 *                 new_match_num = compute_match(new_mapping, weight_dict)             # <<<<<<<<<<<<<<
 *                 if new_match_num != cur_match_num + sw_gain:
 *                     # print >> ERROR_LOG, match, new_match
 */
        __pyx_t_20 = __pyx_convert_vector_from_py_int(__pyx_v_new_mapping); if (unlikely(PyErr_Occurred())) __PYX_ERR(0, 330, __pyx_L1_error)
        __pyx_v_new_match_num = __pyx_f_7_smatch_compute_match(__pyx_t_20, __pyx_v_weight_dict, NULL);

        /* "_smatch.pyx":331
 *                 print >> DEBUG_LOG, new_mapping
 *                 new_match_num = compute_match(new_mapping, weight_dict)
 *                 if new_match_num != cur_match_num + sw_gain:             # <<<<<<<<<<<<<<
 *                     # print >> ERROR_LOG, match, new_match
 *                     print >> ERROR_LOG, "Inconsistency in computing: swap gain", cur_match_num, sw_gain, new_match_num
 */
        __pyx_t_6 = ((__pyx_v_new_match_num != (__pyx_v_cur_match_num + __pyx_v_sw_gain)) != 0);
        if (__pyx_t_6) {

          /* "_smatch.pyx":333
 *                 if new_match_num != cur_match_num + sw_gain:
 *                     # print >> ERROR_LOG, match, new_match
 *                     print >> ERROR_LOG, "Inconsistency in computing: swap gain", cur_match_num, sw_gain, new_match_num             # <<<<<<<<<<<<<<
 *             if sw_gain > largest_gain:
 *                 largest_gain = sw_gain
 */
          __pyx_t_21 = __Pyx_GetModuleGlobalName(__pyx_n_s_ERROR_LOG); if (unlikely(!__pyx_t_21)) __PYX_ERR(0, 333, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_21);
          __pyx_t_19 = __Pyx_PyInt_From_int(__pyx_v_cur_match_num); if (unlikely(!__pyx_t_19)) __PYX_ERR(0, 333, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_19);
          __pyx_t_8 = __Pyx_PyInt_From_int(__pyx_v_sw_gain); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 333, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_8);
          __pyx_t_13 = __Pyx_PyInt_From_int(__pyx_v_new_match_num); if (unlikely(!__pyx_t_13)) __PYX_ERR(0, 333, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_13);
          __pyx_t_16 = PyTuple_New(4); if (unlikely(!__pyx_t_16)) __PYX_ERR(0, 333, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_16);
          __Pyx_INCREF(__pyx_kp_s_Inconsistency_in_computing_swap);
          __Pyx_GIVEREF(__pyx_kp_s_Inconsistency_in_computing_swap);
          PyTuple_SET_ITEM(__pyx_t_16, 0, __pyx_kp_s_Inconsistency_in_computing_swap);
          __Pyx_GIVEREF(__pyx_t_19);
          PyTuple_SET_ITEM(__pyx_t_16, 1, __pyx_t_19);
          __Pyx_GIVEREF(__pyx_t_8);
          PyTuple_SET_ITEM(__pyx_t_16, 2, __pyx_t_8);
          __Pyx_GIVEREF(__pyx_t_13);
          PyTuple_SET_ITEM(__pyx_t_16, 3, __pyx_t_13);
          __pyx_t_19 = 0;
          __pyx_t_8 = 0;
          __pyx_t_13 = 0;
          if (__Pyx_Print(__pyx_t_21, __pyx_t_16, 1) < 0) __PYX_ERR(0, 333, __pyx_L1_error)
          __Pyx_DECREF(__pyx_t_16); __pyx_t_16 = 0;
          __Pyx_DECREF(__pyx_t_21); __pyx_t_21 = 0;

          /* "_smatch.pyx":331
 *                 print >> DEBUG_LOG, new_mapping
 *                 new_match_num = compute_match(new_mapping, weight_dict)
 *                 if new_match_num != cur_match_num + sw_gain:             # <<<<<<<<<<<<<<
 *                     # print >> ERROR_LOG, match, new_match
 *                     print >> ERROR_LOG, "Inconsistency in computing: swap gain", cur_match_num, sw_gain, new_match_num
 */
        }

        /* "_smatch.pyx":324
 *                 print >> DEBUG_LOG, "After swapping:", i, "-", m2, ",", j, "-", m
 *             sw_gain = swap_gain(mapping, i, m, j, m2, weight_dict, cur_match_num)
 *             if verbose:             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "Swap gain:", sw_gain
 *                 new_mapping = mapping[:]
 */
      }

      /* "_smatch.pyx":334
 *                     # print >> ERROR_LOG, match, new_match
 *                     print >> ERROR_LOG, "Inconsistency in computing: swap gain", cur_match_num, sw_gain, new_match_num
 *             if sw_gain > largest_gain:             # <<<<<<<<<<<<<<
 *                 largest_gain = sw_gain
 *                 node1 = i
 */
      __pyx_t_6 = ((__pyx_v_sw_gain > __pyx_v_largest_gain) != 0);
      if (__pyx_t_6) {

        /* "_smatch.pyx":335
 *                     print >> ERROR_LOG, "Inconsistency in computing: swap gain", cur_match_num, sw_gain, new_match_num
 *             if sw_gain > largest_gain:
 *                 largest_gain = sw_gain             # <<<<<<<<<<<<<<
 *                 node1 = i
 *                 node2 = j
 */
        __pyx_v_largest_gain = __pyx_v_sw_gain;

        /* "_smatch.pyx":336
 *             if sw_gain > largest_gain:
 *                 largest_gain = sw_gain
 *                 node1 = i             # <<<<<<<<<<<<<<
 *                 node2 = j
 *                 use_swap = 1
 */
        __pyx_t_17 = __Pyx_PyInt_As_int(__pyx_v_i); if (unlikely((__pyx_t_17 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 336, __pyx_L1_error)
        __pyx_v_node1 = __pyx_t_17;

        /* "_smatch.pyx":337
 *                 largest_gain = sw_gain
 *                 node1 = i
 *                 node2 = j             # <<<<<<<<<<<<<<
 *                 use_swap = 1
 *     # generate a new mapping based on swap/move
 */
        __pyx_t_17 = __Pyx_PyInt_As_int(__pyx_v_j); if (unlikely((__pyx_t_17 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 337, __pyx_L1_error)
        __pyx_v_node2 = __pyx_t_17;

        /* "_smatch.pyx":338
 *                 node1 = i
 *                 node2 = j
 *                 use_swap = 1             # <<<<<<<<<<<<<<
 *     # generate a new mapping based on swap/move
 *     cur_mapping.assign(mapping.begin(), mapping.end())
 */
        __pyx_v_use_swap = 1;

        /* "_smatch.pyx":334
 *                     # print >> ERROR_LOG, match, new_match
 *                     print >> ERROR_LOG, "Inconsistency in computing: swap gain", cur_match_num, sw_gain, new_match_num
 *             if sw_gain > largest_gain:             # <<<<<<<<<<<<<<
 *                 largest_gain = sw_gain
 *                 node1 = i
 */
      }

      /* "_smatch.pyx":314
 *     # compute swap gain
 *     for i, m in enumerate(mapping):
 *         for j in range(i+1, len(mapping)):             # <<<<<<<<<<<<<<
 *             m2 = mapping[j]
 *             # swap operation (i, m) (j, m2) -> (i, m2) (j, m)
 */
    }
    __Pyx_DECREF(__pyx_t_22); __pyx_t_22 = 0;

    /* "_smatch.pyx":313
 *                     use_swap = 0
 *     # compute swap gain
 *     for i, m in enumerate(mapping):             # <<<<<<<<<<<<<<
 *         for j in range(i+1, len(mapping)):
 *             m2 = mapping[j]
 */
  }
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

  /* "_smatch.pyx":340
 *                 use_swap = 1
 *     # generate a new mapping based on swap/move
 *     cur_mapping.assign(mapping.begin(), mapping.end())             # <<<<<<<<<<<<<<
 *     if node1 >= 0:
 *         if use_swap:
 */
  try {
    __pyx_v_cur_mapping.assign(__pyx_v_mapping.begin(), __pyx_v_mapping.end());
  } catch(...) {
    __Pyx_CppExn2PyErr();
    __PYX_ERR(0, 340, __pyx_L1_error)
  }

  /* "_smatch.pyx":341
 *     # generate a new mapping based on swap/move
 *     cur_mapping.assign(mapping.begin(), mapping.end())
 *     if node1 >= 0:             # <<<<<<<<<<<<<<
 *         if use_swap:
 *             if verbose:
 */
  __pyx_t_6 = ((__pyx_v_node1 >= 0) != 0);
  if (__pyx_t_6) {

    /* "_smatch.pyx":342
 *     cur_mapping.assign(mapping.begin(), mapping.end())
 *     if node1 >= 0:
 *         if use_swap:             # <<<<<<<<<<<<<<
 *             if verbose:
 *                 print >> DEBUG_LOG, "Use swap gain"
 */
    __pyx_t_6 = (__pyx_v_use_swap != 0);
    if (__pyx_t_6) {

      /* "_smatch.pyx":343
 *     if node1 >= 0:
 *         if use_swap:
 *             if verbose:             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "Use swap gain"
 *             temp = cur_mapping[node1]
 */
      __pyx_t_6 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_6 < 0)) __PYX_ERR(0, 343, __pyx_L1_error)
      if (__pyx_t_6) {

        /* "_smatch.pyx":344
 *         if use_swap:
 *             if verbose:
 *                 print >> DEBUG_LOG, "Use swap gain"             # <<<<<<<<<<<<<<
 *             temp = cur_mapping[node1]
 *             cur_mapping[node1] = cur_mapping[node2]
 */
        __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 344, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_2);
        if (__Pyx_PrintOne(__pyx_t_2, __pyx_kp_s_Use_swap_gain) < 0) __PYX_ERR(0, 344, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

        /* "_smatch.pyx":343
 *     if node1 >= 0:
 *         if use_swap:
 *             if verbose:             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "Use swap gain"
 *             temp = cur_mapping[node1]
 */
      }

      /* "_smatch.pyx":345
 *             if verbose:
 *                 print >> DEBUG_LOG, "Use swap gain"
 *             temp = cur_mapping[node1]             # <<<<<<<<<<<<<<
 *             cur_mapping[node1] = cur_mapping[node2]
 *             cur_mapping[node2] = temp
 */
      __pyx_v_temp = (__pyx_v_cur_mapping[__pyx_v_node1]);

      /* "_smatch.pyx":346
 *                 print >> DEBUG_LOG, "Use swap gain"
 *             temp = cur_mapping[node1]
 *             cur_mapping[node1] = cur_mapping[node2]             # <<<<<<<<<<<<<<
 *             cur_mapping[node2] = temp
 *         else:
 */
      (__pyx_v_cur_mapping[__pyx_v_node1]) = (__pyx_v_cur_mapping[__pyx_v_node2]);

      /* "_smatch.pyx":347
 *             temp = cur_mapping[node1]
 *             cur_mapping[node1] = cur_mapping[node2]
 *             cur_mapping[node2] = temp             # <<<<<<<<<<<<<<
 *         else:
 *             if verbose:
 */
      (__pyx_v_cur_mapping[__pyx_v_node2]) = __pyx_v_temp;

      /* "_smatch.pyx":342
 *     cur_mapping.assign(mapping.begin(), mapping.end())
 *     if node1 >= 0:
 *         if use_swap:             # <<<<<<<<<<<<<<
 *             if verbose:
 *                 print >> DEBUG_LOG, "Use swap gain"
 */
      goto __pyx_L24;
    }

    /* "_smatch.pyx":349
 *             cur_mapping[node2] = temp
 *         else:
 *             if verbose:             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "Use move gain"
 *             cur_mapping[node1] = node2
 */
    /*else*/ {
      __pyx_t_6 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_6 < 0)) __PYX_ERR(0, 349, __pyx_L1_error)
      if (__pyx_t_6) {

        /* "_smatch.pyx":350
 *         else:
 *             if verbose:
 *                 print >> DEBUG_LOG, "Use move gain"             # <<<<<<<<<<<<<<
 *             cur_mapping[node1] = node2
 *     else:
 */
        __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 350, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_2);
        if (__Pyx_PrintOne(__pyx_t_2, __pyx_kp_s_Use_move_gain) < 0) __PYX_ERR(0, 350, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

        /* "_smatch.pyx":349
 *             cur_mapping[node2] = temp
 *         else:
 *             if verbose:             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "Use move gain"
 *             cur_mapping[node1] = node2
 */
      }

      /* "_smatch.pyx":351
 *             if verbose:
 *                 print >> DEBUG_LOG, "Use move gain"
 *             cur_mapping[node1] = node2             # <<<<<<<<<<<<<<
 *     else:
 *         if verbose:
 */
      (__pyx_v_cur_mapping[__pyx_v_node1]) = __pyx_v_node2;
    }
    __pyx_L24:;

    /* "_smatch.pyx":341
 *     # generate a new mapping based on swap/move
 *     cur_mapping.assign(mapping.begin(), mapping.end())
 *     if node1 >= 0:             # <<<<<<<<<<<<<<
 *         if use_swap:
 *             if verbose:
 */
    goto __pyx_L23;
  }

  /* "_smatch.pyx":353
 *             cur_mapping[node1] = node2
 *     else:
 *         if verbose:             # <<<<<<<<<<<<<<
 *             print >> DEBUG_LOG, "no move/swap gain found"
 *     if verbose:
 */
  /*else*/ {
    __pyx_t_6 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_6 < 0)) __PYX_ERR(0, 353, __pyx_L1_error)
    if (__pyx_t_6) {

      /* "_smatch.pyx":354
 *     else:
 *         if verbose:
 *             print >> DEBUG_LOG, "no move/swap gain found"             # <<<<<<<<<<<<<<
 *     if verbose:
 *         print >> DEBUG_LOG, "Original mapping", mapping
 */
      __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 354, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_2);
      if (__Pyx_PrintOne(__pyx_t_2, __pyx_kp_s_no_move_swap_gain_found) < 0) __PYX_ERR(0, 354, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

      /* "_smatch.pyx":353
 *             cur_mapping[node1] = node2
 *     else:
 *         if verbose:             # <<<<<<<<<<<<<<
 *             print >> DEBUG_LOG, "no move/swap gain found"
 *     if verbose:
 */
    }
  }
  __pyx_L23:;

  /* "_smatch.pyx":355
 *         if verbose:
 *             print >> DEBUG_LOG, "no move/swap gain found"
 *     if verbose:             # <<<<<<<<<<<<<<
 *         print >> DEBUG_LOG, "Original mapping", mapping
 *         print >> DEBUG_LOG, "Current mapping", cur_mapping
 */
  __pyx_t_6 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_6 < 0)) __PYX_ERR(0, 355, __pyx_L1_error)
  if (__pyx_t_6) {

    /* "_smatch.pyx":356
 *             print >> DEBUG_LOG, "no move/swap gain found"
 *     if verbose:
 *         print >> DEBUG_LOG, "Original mapping", mapping             # <<<<<<<<<<<<<<
 *         print >> DEBUG_LOG, "Current mapping", cur_mapping
 *     return largest_gain
 */
    __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 356, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_1 = __pyx_convert_vector_to_py_int(__pyx_v_mapping); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 356, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __pyx_t_22 = PyTuple_New(2); if (unlikely(!__pyx_t_22)) __PYX_ERR(0, 356, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_22);
    __Pyx_INCREF(__pyx_kp_s_Original_mapping);
    __Pyx_GIVEREF(__pyx_kp_s_Original_mapping);
    PyTuple_SET_ITEM(__pyx_t_22, 0, __pyx_kp_s_Original_mapping);
    __Pyx_GIVEREF(__pyx_t_1);
    PyTuple_SET_ITEM(__pyx_t_22, 1, __pyx_t_1);
    __pyx_t_1 = 0;
    if (__Pyx_Print(__pyx_t_2, __pyx_t_22, 1) < 0) __PYX_ERR(0, 356, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_22); __pyx_t_22 = 0;
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

    /* "_smatch.pyx":357
 *     if verbose:
 *         print >> DEBUG_LOG, "Original mapping", mapping
 *         print >> DEBUG_LOG, "Current mapping", cur_mapping             # <<<<<<<<<<<<<<
 *     return largest_gain
 * 
 */
    __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 357, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_22 = __pyx_convert_vector_to_py_int(__pyx_v_cur_mapping); if (unlikely(!__pyx_t_22)) __PYX_ERR(0, 357, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_22);
    __pyx_t_1 = PyTuple_New(2); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 357, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __Pyx_INCREF(__pyx_kp_s_Current_mapping);
    __Pyx_GIVEREF(__pyx_kp_s_Current_mapping);
    PyTuple_SET_ITEM(__pyx_t_1, 0, __pyx_kp_s_Current_mapping);
    __Pyx_GIVEREF(__pyx_t_22);
    PyTuple_SET_ITEM(__pyx_t_1, 1, __pyx_t_22);
    __pyx_t_22 = 0;
    if (__Pyx_Print(__pyx_t_2, __pyx_t_1, 1) < 0) __PYX_ERR(0, 357, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

    /* "_smatch.pyx":355
 *         if verbose:
 *             print >> DEBUG_LOG, "no move/swap gain found"
 *     if verbose:             # <<<<<<<<<<<<<<
 *         print >> DEBUG_LOG, "Original mapping", mapping
 *         print >> DEBUG_LOG, "Current mapping", cur_mapping
 */
  }

  /* "_smatch.pyx":358
 *         print >> DEBUG_LOG, "Original mapping", mapping
 *         print >> DEBUG_LOG, "Current mapping", cur_mapping
 *     return largest_gain             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __pyx_r = __pyx_v_largest_gain;
  goto __pyx_L0;

  /* "_smatch.pyx":253
 * 
 * @cython.boundscheck(False)
 * cdef int get_best_gain(vector[int] & mapping,             # <<<<<<<<<<<<<<
 *                        vector[unordered_set[int]] & candidate_mappings,
 *                        unordered_map[int, unordered_map[int, int]] & weight_dict,
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_2);
  __Pyx_XDECREF(__pyx_t_8);
  __Pyx_XDECREF(__pyx_t_13);
  __Pyx_XDECREF(__pyx_t_16);
  __Pyx_XDECREF(__pyx_t_19);
  __Pyx_XDECREF(__pyx_t_21);
  __Pyx_XDECREF(__pyx_t_22);
  __Pyx_WriteUnraisable("_smatch.get_best_gain", __pyx_clineno, __pyx_lineno, __pyx_filename, 1, 0);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_unmatched);
  __Pyx_XDECREF(__pyx_v_nid);
  __Pyx_XDECREF(__pyx_v_i);
  __Pyx_XDECREF(__pyx_v_nm);
  __Pyx_XDECREF(__pyx_v_new_mapping);
  __Pyx_XDECREF(__pyx_v_m);
  __Pyx_XDECREF(__pyx_v_j);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_smatch.pyx":362
 * 
 * @cython.boundscheck(False)
 * cdef void remove_zero_alignments(vector[int] & mapping,             # <<<<<<<<<<<<<<
 *                                  unordered_map[int, unordered_map[int, int]] & weight_dict):
 *     for i, m in enumerate(mapping):
 */

static void __pyx_f_7_smatch_remove_zero_alignments(std::vector<int>  &__pyx_v_mapping, std::unordered_map<int,std::unordered_map<int,int> >  &__pyx_v_weight_dict) {
  PyObject *__pyx_v_i = NULL;
  PyObject *__pyx_v_m = NULL;
  PyObject *__pyx_v_match_num = NULL;
  int __pyx_v_current_node_pair;
  std::pair<int,int>  __pyx_v_key;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  PyObject *__pyx_t_2 = NULL;
  PyObject *__pyx_t_3 = NULL;
  Py_ssize_t __pyx_t_4;
  PyObject *(*__pyx_t_5)(PyObject *);
  int __pyx_t_6;
  int __pyx_t_7;
  int __pyx_t_8;
  std::unordered_map<int,int> ::iterator __pyx_t_9;
  std::unordered_map<int,int>  *__pyx_t_10;
  std::pair<int,int>  __pyx_t_11;
  PyObject *__pyx_t_12 = NULL;
  std::vector<int> ::size_type __pyx_t_13;
  __Pyx_RefNannySetupContext("remove_zero_alignments", 0);

  /* "_smatch.pyx":364
 * cdef void remove_zero_alignments(vector[int] & mapping,
 *                                  unordered_map[int, unordered_map[int, int]] & weight_dict):
 *     for i, m in enumerate(mapping):             # <<<<<<<<<<<<<<
 *         match_num = 0
 *         if m == -1:
 */
  __Pyx_INCREF(__pyx_int_0);
  __pyx_t_1 = __pyx_int_0;
  __pyx_t_2 = __pyx_convert_vector_to_py_int(__pyx_v_mapping); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 364, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  if (likely(PyList_CheckExact(__pyx_t_2)) || PyTuple_CheckExact(__pyx_t_2)) {
    __pyx_t_3 = __pyx_t_2; __Pyx_INCREF(__pyx_t_3); __pyx_t_4 = 0;
    __pyx_t_5 = NULL;
  } else {
    __pyx_t_4 = -1; __pyx_t_3 = PyObject_GetIter(__pyx_t_2); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 364, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    __pyx_t_5 = Py_TYPE(__pyx_t_3)->tp_iternext; if (unlikely(!__pyx_t_5)) __PYX_ERR(0, 364, __pyx_L1_error)
  }
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  for (;;) {
    if (likely(!__pyx_t_5)) {
      if (likely(PyList_CheckExact(__pyx_t_3))) {
        if (__pyx_t_4 >= PyList_GET_SIZE(__pyx_t_3)) break;
        #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
        __pyx_t_2 = PyList_GET_ITEM(__pyx_t_3, __pyx_t_4); __Pyx_INCREF(__pyx_t_2); __pyx_t_4++; if (unlikely(0 < 0)) __PYX_ERR(0, 364, __pyx_L1_error)
        #else
        __pyx_t_2 = PySequence_ITEM(__pyx_t_3, __pyx_t_4); __pyx_t_4++; if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 364, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_2);
        #endif
      } else {
        if (__pyx_t_4 >= PyTuple_GET_SIZE(__pyx_t_3)) break;
        #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
        __pyx_t_2 = PyTuple_GET_ITEM(__pyx_t_3, __pyx_t_4); __Pyx_INCREF(__pyx_t_2); __pyx_t_4++; if (unlikely(0 < 0)) __PYX_ERR(0, 364, __pyx_L1_error)
        #else
        __pyx_t_2 = PySequence_ITEM(__pyx_t_3, __pyx_t_4); __pyx_t_4++; if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 364, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_2);
        #endif
      }
    } else {
      __pyx_t_2 = __pyx_t_5(__pyx_t_3);
      if (unlikely(!__pyx_t_2)) {
        PyObject* exc_type = PyErr_Occurred();
        if (exc_type) {
          if (likely(__Pyx_PyErr_GivenExceptionMatches(exc_type, PyExc_StopIteration))) PyErr_Clear();
          else __PYX_ERR(0, 364, __pyx_L1_error)
        }
        break;
      }
      __Pyx_GOTREF(__pyx_t_2);
    }
    __Pyx_XDECREF_SET(__pyx_v_m, __pyx_t_2);
    __pyx_t_2 = 0;
    __Pyx_INCREF(__pyx_t_1);
    __Pyx_XDECREF_SET(__pyx_v_i, __pyx_t_1);
    __pyx_t_2 = __Pyx_PyInt_AddObjC(__pyx_t_1, __pyx_int_1, 1, 0); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 364, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __Pyx_DECREF(__pyx_t_1);
    __pyx_t_1 = __pyx_t_2;
    __pyx_t_2 = 0;

    /* "_smatch.pyx":365
 *                                  unordered_map[int, unordered_map[int, int]] & weight_dict):
 *     for i, m in enumerate(mapping):
 *         match_num = 0             # <<<<<<<<<<<<<<
 *         if m == -1:
 *             # no node maps to this node
 */
    __Pyx_INCREF(__pyx_int_0);
    __Pyx_XDECREF_SET(__pyx_v_match_num, __pyx_int_0);

    /* "_smatch.pyx":366
 *     for i, m in enumerate(mapping):
 *         match_num = 0
 *         if m == -1:             # <<<<<<<<<<<<<<
 *             # no node maps to this node
 *             continue
 */
    __pyx_t_2 = __Pyx_PyInt_EqObjC(__pyx_v_m, __pyx_int_neg_1, -1L, 0); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 366, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_6 = __Pyx_PyObject_IsTrue(__pyx_t_2); if (unlikely(__pyx_t_6 < 0)) __PYX_ERR(0, 366, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
    if (__pyx_t_6) {

      /* "_smatch.pyx":368
 *         if m == -1:
 *             # no node maps to this node
 *             continue             # <<<<<<<<<<<<<<
 *         # node i in AMR 1 maps to node m in AMR 2
 *         current_node_pair = _hash_pair(i, m)
 */
      goto __pyx_L3_continue;

      /* "_smatch.pyx":366
 *     for i, m in enumerate(mapping):
 *         match_num = 0
 *         if m == -1:             # <<<<<<<<<<<<<<
 *             # no node maps to this node
 *             continue
 */
    }

    /* "_smatch.pyx":370
 *             continue
 *         # node i in AMR 1 maps to node m in AMR 2
 *         current_node_pair = _hash_pair(i, m)             # <<<<<<<<<<<<<<
 *         if weight_dict.count(current_node_pair) == 0:
 *             continue
 */
    __pyx_t_7 = __Pyx_PyInt_As_int(__pyx_v_i); if (unlikely((__pyx_t_7 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 370, __pyx_L1_error)
    __pyx_t_8 = __Pyx_PyInt_As_int(__pyx_v_m); if (unlikely((__pyx_t_8 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 370, __pyx_L1_error)
    __pyx_v_current_node_pair = _hash_pair(__pyx_t_7, __pyx_t_8);

    /* "_smatch.pyx":371
 *         # node i in AMR 1 maps to node m in AMR 2
 *         current_node_pair = _hash_pair(i, m)
 *         if weight_dict.count(current_node_pair) == 0:             # <<<<<<<<<<<<<<
 *             continue
 *         for key in weight_dict[current_node_pair]:
 */
    __pyx_t_6 = ((__pyx_v_weight_dict.count(__pyx_v_current_node_pair) == 0) != 0);
    if (__pyx_t_6) {

      /* "_smatch.pyx":372
 *         current_node_pair = _hash_pair(i, m)
 *         if weight_dict.count(current_node_pair) == 0:
 *             continue             # <<<<<<<<<<<<<<
 *         for key in weight_dict[current_node_pair]:
 *             if key.first == -1:
 */
      goto __pyx_L3_continue;

      /* "_smatch.pyx":371
 *         # node i in AMR 1 maps to node m in AMR 2
 *         current_node_pair = _hash_pair(i, m)
 *         if weight_dict.count(current_node_pair) == 0:             # <<<<<<<<<<<<<<
 *             continue
 *         for key in weight_dict[current_node_pair]:
 */
    }

    /* "_smatch.pyx":373
 *         if weight_dict.count(current_node_pair) == 0:
 *             continue
 *         for key in weight_dict[current_node_pair]:             # <<<<<<<<<<<<<<
 *             if key.first == -1:
 *                 # matching triple resulting from instance/attribute triples
 */
    __pyx_t_10 = &(__pyx_v_weight_dict[__pyx_v_current_node_pair]);
    __pyx_t_9 = __pyx_t_10->begin();
    for (;;) {
      if (!(__pyx_t_9 != __pyx_t_10->end())) break;
      __pyx_t_11 = *__pyx_t_9;
      ++__pyx_t_9;
      __pyx_v_key = __pyx_t_11;

      /* "_smatch.pyx":374
 *             continue
 *         for key in weight_dict[current_node_pair]:
 *             if key.first == -1:             # <<<<<<<<<<<<<<
 *                 # matching triple resulting from instance/attribute triples
 *                 match_num += key.second
 */
      __pyx_t_6 = ((__pyx_v_key.first == -1L) != 0);
      if (__pyx_t_6) {

        /* "_smatch.pyx":376
 *             if key.first == -1:
 *                 # matching triple resulting from instance/attribute triples
 *                 match_num += key.second             # <<<<<<<<<<<<<<
 *             # only consider node index larger than i to avoid duplicates
 *             # as we store both weight_dict[node_pair1][node_pair2] and
 */
        __pyx_t_2 = __Pyx_PyInt_From_int(__pyx_v_key.second); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 376, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_2);
        __pyx_t_12 = PyNumber_InPlaceAdd(__pyx_v_match_num, __pyx_t_2); if (unlikely(!__pyx_t_12)) __PYX_ERR(0, 376, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_12);
        __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
        __Pyx_DECREF_SET(__pyx_v_match_num, __pyx_t_12);
        __pyx_t_12 = 0;

        /* "_smatch.pyx":374
 *             continue
 *         for key in weight_dict[current_node_pair]:
 *             if key.first == -1:             # <<<<<<<<<<<<<<
 *                 # matching triple resulting from instance/attribute triples
 *                 match_num += key.second
 */
        goto __pyx_L9;
      }

      /* "_smatch.pyx":380
 *             # as we store both weight_dict[node_pair1][node_pair2] and
 *             #     weight_dict[node_pair2][node_pair1] for a relation
 *             elif _get_0(key.first) < i:             # <<<<<<<<<<<<<<
 *                 continue
 *             elif mapping[_get_0(key.first)] == _get_1(key.first):
 */
      __pyx_t_12 = __Pyx_PyInt_From_int(_get_0(__pyx_v_key.first)); if (unlikely(!__pyx_t_12)) __PYX_ERR(0, 380, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_12);
      __pyx_t_2 = PyObject_RichCompare(__pyx_t_12, __pyx_v_i, Py_LT); __Pyx_XGOTREF(__pyx_t_2); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 380, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_12); __pyx_t_12 = 0;
      __pyx_t_6 = __Pyx_PyObject_IsTrue(__pyx_t_2); if (unlikely(__pyx_t_6 < 0)) __PYX_ERR(0, 380, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
      if (__pyx_t_6) {

        /* "_smatch.pyx":381
 *             #     weight_dict[node_pair2][node_pair1] for a relation
 *             elif _get_0(key.first) < i:
 *                 continue             # <<<<<<<<<<<<<<
 *             elif mapping[_get_0(key.first)] == _get_1(key.first):
 *                 match_num += key.second
 */
        goto __pyx_L7_continue;

        /* "_smatch.pyx":380
 *             # as we store both weight_dict[node_pair1][node_pair2] and
 *             #     weight_dict[node_pair2][node_pair1] for a relation
 *             elif _get_0(key.first) < i:             # <<<<<<<<<<<<<<
 *                 continue
 *             elif mapping[_get_0(key.first)] == _get_1(key.first):
 */
      }

      /* "_smatch.pyx":382
 *             elif _get_0(key.first) < i:
 *                 continue
 *             elif mapping[_get_0(key.first)] == _get_1(key.first):             # <<<<<<<<<<<<<<
 *                 match_num += key.second
 *         if match_num == 0:
 */
      __pyx_t_6 = (((__pyx_v_mapping[_get_0(__pyx_v_key.first)]) == _get_1(__pyx_v_key.first)) != 0);
      if (__pyx_t_6) {

        /* "_smatch.pyx":383
 *                 continue
 *             elif mapping[_get_0(key.first)] == _get_1(key.first):
 *                 match_num += key.second             # <<<<<<<<<<<<<<
 *         if match_num == 0:
 *             mapping[i] = -1
 */
        __pyx_t_2 = __Pyx_PyInt_From_int(__pyx_v_key.second); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 383, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_2);
        __pyx_t_12 = PyNumber_InPlaceAdd(__pyx_v_match_num, __pyx_t_2); if (unlikely(!__pyx_t_12)) __PYX_ERR(0, 383, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_12);
        __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
        __Pyx_DECREF_SET(__pyx_v_match_num, __pyx_t_12);
        __pyx_t_12 = 0;

        /* "_smatch.pyx":382
 *             elif _get_0(key.first) < i:
 *                 continue
 *             elif mapping[_get_0(key.first)] == _get_1(key.first):             # <<<<<<<<<<<<<<
 *                 match_num += key.second
 *         if match_num == 0:
 */
      }
      __pyx_L9:;

      /* "_smatch.pyx":373
 *         if weight_dict.count(current_node_pair) == 0:
 *             continue
 *         for key in weight_dict[current_node_pair]:             # <<<<<<<<<<<<<<
 *             if key.first == -1:
 *                 # matching triple resulting from instance/attribute triples
 */
      __pyx_L7_continue:;
    }

    /* "_smatch.pyx":384
 *             elif mapping[_get_0(key.first)] == _get_1(key.first):
 *                 match_num += key.second
 *         if match_num == 0:             # <<<<<<<<<<<<<<
 *             mapping[i] = -1
 * 
 */
    __pyx_t_12 = __Pyx_PyInt_EqObjC(__pyx_v_match_num, __pyx_int_0, 0, 0); if (unlikely(!__pyx_t_12)) __PYX_ERR(0, 384, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_12);
    __pyx_t_6 = __Pyx_PyObject_IsTrue(__pyx_t_12); if (unlikely(__pyx_t_6 < 0)) __PYX_ERR(0, 384, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_12); __pyx_t_12 = 0;
    if (__pyx_t_6) {

      /* "_smatch.pyx":385
 *                 match_num += key.second
 *         if match_num == 0:
 *             mapping[i] = -1             # <<<<<<<<<<<<<<
 * 
 * 
 */
      __pyx_t_13 = __Pyx_PyInt_As_size_t(__pyx_v_i); if (unlikely((__pyx_t_13 == (size_t)-1) && PyErr_Occurred())) __PYX_ERR(0, 385, __pyx_L1_error)
      (__pyx_v_mapping[__pyx_t_13]) = -1;

      /* "_smatch.pyx":384
 *             elif mapping[_get_0(key.first)] == _get_1(key.first):
 *                 match_num += key.second
 *         if match_num == 0:             # <<<<<<<<<<<<<<
 *             mapping[i] = -1
 * 
 */
    }

    /* "_smatch.pyx":364
 * cdef void remove_zero_alignments(vector[int] & mapping,
 *                                  unordered_map[int, unordered_map[int, int]] & weight_dict):
 *     for i, m in enumerate(mapping):             # <<<<<<<<<<<<<<
 *         match_num = 0
 *         if m == -1:
 */
    __pyx_L3_continue:;
  }
  __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_smatch.pyx":362
 * 
 * @cython.boundscheck(False)
 * cdef void remove_zero_alignments(vector[int] & mapping,             # <<<<<<<<<<<<<<
 *                                  unordered_map[int, unordered_map[int, int]] & weight_dict):
 *     for i, m in enumerate(mapping):
 */

  /* function exit code */
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_2);
  __Pyx_XDECREF(__pyx_t_3);
  __Pyx_XDECREF(__pyx_t_12);
  __Pyx_WriteUnraisable("_smatch.remove_zero_alignments", __pyx_clineno, __pyx_lineno, __pyx_filename, 1, 0);
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_i);
  __Pyx_XDECREF(__pyx_v_m);
  __Pyx_XDECREF(__pyx_v_match_num);
  __Pyx_RefNannyFinishContext();
}

/* "_smatch.pyx":389
 * 
 * @cython.boundscheck(False)
 * cpdef get_best_match(instance1, attribute1, relation1,             # <<<<<<<<<<<<<<
 *                      instance2, attribute2, relation2,
 *                      prefix1, prefix2, iteration_num=5, verbose=False):
 */

static PyObject *__pyx_pw_7_smatch_1get_best_match(PyObject *__pyx_self, PyObject *__pyx_args, PyObject *__pyx_kwds); /*proto*/
static PyObject *__pyx_f_7_smatch_get_best_match(PyObject *__pyx_v_instance1, PyObject *__pyx_v_attribute1, PyObject *__pyx_v_relation1, PyObject *__pyx_v_instance2, PyObject *__pyx_v_attribute2, PyObject *__pyx_v_relation2, PyObject *__pyx_v_prefix1, PyObject *__pyx_v_prefix2, CYTHON_UNUSED int __pyx_skip_dispatch, struct __pyx_opt_args_7_smatch_get_best_match *__pyx_optional_args) {
  PyObject *__pyx_v_iteration_num = ((PyObject *)__pyx_int_5);

  /* "_smatch.pyx":391
 * cpdef get_best_match(instance1, attribute1, relation1,
 *                      instance2, attribute2, relation2,
 *                      prefix1, prefix2, iteration_num=5, verbose=False):             # <<<<<<<<<<<<<<
 *     """
 *     Get the highest triple match number between two sets of triples via hill-climbing.
 */
  PyObject *__pyx_v_verbose = ((PyObject *)Py_False);
  std::vector<std::unordered_set<int> >  __pyx_v_candidate_mappings;
  std::unordered_map<int,std::unordered_map<int,int> >  __pyx_v_weight_dict;
  int __pyx_v_best_match_num;
  int __pyx_v_match_num;
  std::vector<int>  __pyx_v_best_mapping;
  std::vector<int>  __pyx_v_cur_mapping;
  std::vector<int>  __pyx_v_new_mapping;
  PyObject *__pyx_v_i = NULL;
  PyObject *__pyx_v_gain = NULL;
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  int __pyx_t_1;
  PyObject *__pyx_t_2 = NULL;
  PyObject *__pyx_t_3 = NULL;
  Py_ssize_t __pyx_t_4;
  std::vector<int>  __pyx_t_5;
  PyObject *(*__pyx_t_6)(PyObject *);
  PyObject *__pyx_t_7 = NULL;
  PyObject *__pyx_t_8 = NULL;
  Py_ssize_t __pyx_t_9;
  int __pyx_t_10;
  __Pyx_RefNannySetupContext("get_best_match", 0);
  if (__pyx_optional_args) {
    if (__pyx_optional_args->__pyx_n > 0) {
      __pyx_v_iteration_num = __pyx_optional_args->iteration_num;
      if (__pyx_optional_args->__pyx_n > 1) {
        __pyx_v_verbose = __pyx_optional_args->verbose;
      }
    }
  }

  /* "_smatch.pyx":416
 *     cdef unordered_map[int, unordered_map[int, int]] weight_dict
 * 
 *     compute_pool(instance1, attribute1, relation1, instance2, attribute2, relation2,             # <<<<<<<<<<<<<<
 *                  prefix1, prefix2, candidate_mappings, weight_dict)
 * 
 */
  __pyx_f_7_smatch_compute_pool(__pyx_v_instance1, __pyx_v_attribute1, __pyx_v_relation1, __pyx_v_instance2, __pyx_v_attribute2, __pyx_v_relation2, __pyx_v_prefix1, __pyx_v_prefix2, __pyx_v_candidate_mappings, __pyx_v_weight_dict);

  /* "_smatch.pyx":419
 *                  prefix1, prefix2, candidate_mappings, weight_dict)
 * 
 *     if verbose:             # <<<<<<<<<<<<<<
 *         print >> DEBUG_LOG, "Candidate mappings:"
 *         print >> DEBUG_LOG, candidate_mappings
 */
  __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 419, __pyx_L1_error)
  if (__pyx_t_1) {

    /* "_smatch.pyx":420
 * 
 *     if verbose:
 *         print >> DEBUG_LOG, "Candidate mappings:"             # <<<<<<<<<<<<<<
 *         print >> DEBUG_LOG, candidate_mappings
 *         print >> DEBUG_LOG, "Weight dictionary"
 */
    __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 420, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    if (__Pyx_PrintOne(__pyx_t_2, __pyx_kp_s_Candidate_mappings) < 0) __PYX_ERR(0, 420, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

    /* "_smatch.pyx":421
 *     if verbose:
 *         print >> DEBUG_LOG, "Candidate mappings:"
 *         print >> DEBUG_LOG, candidate_mappings             # <<<<<<<<<<<<<<
 *         print >> DEBUG_LOG, "Weight dictionary"
 *         print >> DEBUG_LOG, weight_dict
 */
    __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 421, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_3 = __pyx_convert_vector_to_py_std_3a__3a_unordered_set_3c_int_3e___(__pyx_v_candidate_mappings); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 421, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    if (__Pyx_PrintOne(__pyx_t_2, __pyx_t_3) < 0) __PYX_ERR(0, 421, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

    /* "_smatch.pyx":422
 *         print >> DEBUG_LOG, "Candidate mappings:"
 *         print >> DEBUG_LOG, candidate_mappings
 *         print >> DEBUG_LOG, "Weight dictionary"             # <<<<<<<<<<<<<<
 *         print >> DEBUG_LOG, weight_dict
 *     cdef int best_match_num = 0
 */
    __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 422, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    if (__Pyx_PrintOne(__pyx_t_2, __pyx_kp_s_Weight_dictionary) < 0) __PYX_ERR(0, 422, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

    /* "_smatch.pyx":423
 *         print >> DEBUG_LOG, candidate_mappings
 *         print >> DEBUG_LOG, "Weight dictionary"
 *         print >> DEBUG_LOG, weight_dict             # <<<<<<<<<<<<<<
 *     cdef int best_match_num = 0
 *     cdef int match_num = 0
 */
    __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 423, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_3 = __pyx_convert_unordered_map_to_py_int____std_3a__3a_unordered_map_3c_int_2c_int_3e___(__pyx_v_weight_dict); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 423, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    if (__Pyx_PrintOne(__pyx_t_2, __pyx_t_3) < 0) __PYX_ERR(0, 423, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

    /* "_smatch.pyx":419
 *                  prefix1, prefix2, candidate_mappings, weight_dict)
 * 
 *     if verbose:             # <<<<<<<<<<<<<<
 *         print >> DEBUG_LOG, "Candidate mappings:"
 *         print >> DEBUG_LOG, candidate_mappings
 */
  }

  /* "_smatch.pyx":424
 *         print >> DEBUG_LOG, "Weight dictionary"
 *         print >> DEBUG_LOG, weight_dict
 *     cdef int best_match_num = 0             # <<<<<<<<<<<<<<
 *     cdef int match_num = 0
 *     # initialize best match mapping
 */
  __pyx_v_best_match_num = 0;

  /* "_smatch.pyx":425
 *         print >> DEBUG_LOG, weight_dict
 *     cdef int best_match_num = 0
 *     cdef int match_num = 0             # <<<<<<<<<<<<<<
 *     # initialize best match mapping
 *     # the ith entry is the node index in AMR 2 which maps to the ith node in AMR 1
 */
  __pyx_v_match_num = 0;

  /* "_smatch.pyx":428
 *     # initialize best match mapping
 *     # the ith entry is the node index in AMR 2 which maps to the ith node in AMR 1
 *     cdef vector[int] best_mapping = vector[int](len(instance1), -1)             # <<<<<<<<<<<<<<
 *     cdef vector[int] cur_mapping
 *     cdef vector[int] new_mapping
 */
  __pyx_t_4 = PyObject_Length(__pyx_v_instance1); if (unlikely(__pyx_t_4 == ((Py_ssize_t)-1))) __PYX_ERR(0, 428, __pyx_L1_error)
  try {
    __pyx_t_5 = std::vector<int> (__pyx_t_4, -1);
  } catch(...) {
    __Pyx_CppExn2PyErr();
    __PYX_ERR(0, 428, __pyx_L1_error)
  }
  __pyx_v_best_mapping = __pyx_t_5;

  /* "_smatch.pyx":431
 *     cdef vector[int] cur_mapping
 *     cdef vector[int] new_mapping
 *     for i in range(iteration_num):             # <<<<<<<<<<<<<<
 *         if verbose:
 *             print >> DEBUG_LOG, "Iteration", i
 */
  __pyx_t_2 = __Pyx_PyObject_CallOneArg(__pyx_builtin_range, __pyx_v_iteration_num); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 431, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  if (likely(PyList_CheckExact(__pyx_t_2)) || PyTuple_CheckExact(__pyx_t_2)) {
    __pyx_t_3 = __pyx_t_2; __Pyx_INCREF(__pyx_t_3); __pyx_t_4 = 0;
    __pyx_t_6 = NULL;
  } else {
    __pyx_t_4 = -1; __pyx_t_3 = PyObject_GetIter(__pyx_t_2); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 431, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    __pyx_t_6 = Py_TYPE(__pyx_t_3)->tp_iternext; if (unlikely(!__pyx_t_6)) __PYX_ERR(0, 431, __pyx_L1_error)
  }
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  for (;;) {
    if (likely(!__pyx_t_6)) {
      if (likely(PyList_CheckExact(__pyx_t_3))) {
        if (__pyx_t_4 >= PyList_GET_SIZE(__pyx_t_3)) break;
        #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
        __pyx_t_2 = PyList_GET_ITEM(__pyx_t_3, __pyx_t_4); __Pyx_INCREF(__pyx_t_2); __pyx_t_4++; if (unlikely(0 < 0)) __PYX_ERR(0, 431, __pyx_L1_error)
        #else
        __pyx_t_2 = PySequence_ITEM(__pyx_t_3, __pyx_t_4); __pyx_t_4++; if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 431, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_2);
        #endif
      } else {
        if (__pyx_t_4 >= PyTuple_GET_SIZE(__pyx_t_3)) break;
        #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
        __pyx_t_2 = PyTuple_GET_ITEM(__pyx_t_3, __pyx_t_4); __Pyx_INCREF(__pyx_t_2); __pyx_t_4++; if (unlikely(0 < 0)) __PYX_ERR(0, 431, __pyx_L1_error)
        #else
        __pyx_t_2 = PySequence_ITEM(__pyx_t_3, __pyx_t_4); __pyx_t_4++; if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 431, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_2);
        #endif
      }
    } else {
      __pyx_t_2 = __pyx_t_6(__pyx_t_3);
      if (unlikely(!__pyx_t_2)) {
        PyObject* exc_type = PyErr_Occurred();
        if (exc_type) {
          if (likely(__Pyx_PyErr_GivenExceptionMatches(exc_type, PyExc_StopIteration))) PyErr_Clear();
          else __PYX_ERR(0, 431, __pyx_L1_error)
        }
        break;
      }
      __Pyx_GOTREF(__pyx_t_2);
    }
    __Pyx_XDECREF_SET(__pyx_v_i, __pyx_t_2);
    __pyx_t_2 = 0;

    /* "_smatch.pyx":432
 *     cdef vector[int] new_mapping
 *     for i in range(iteration_num):
 *         if verbose:             # <<<<<<<<<<<<<<
 *             print >> DEBUG_LOG, "Iteration", i
 *         if i == 0:
 */
    __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 432, __pyx_L1_error)
    if (__pyx_t_1) {

      /* "_smatch.pyx":433
 *     for i in range(iteration_num):
 *         if verbose:
 *             print >> DEBUG_LOG, "Iteration", i             # <<<<<<<<<<<<<<
 *         if i == 0:
 *             # smart initialization used for the first round
 */
      __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 433, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_2);
      __pyx_t_7 = PyTuple_New(2); if (unlikely(!__pyx_t_7)) __PYX_ERR(0, 433, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_7);
      __Pyx_INCREF(__pyx_n_s_Iteration);
      __Pyx_GIVEREF(__pyx_n_s_Iteration);
      PyTuple_SET_ITEM(__pyx_t_7, 0, __pyx_n_s_Iteration);
      __Pyx_INCREF(__pyx_v_i);
      __Pyx_GIVEREF(__pyx_v_i);
      PyTuple_SET_ITEM(__pyx_t_7, 1, __pyx_v_i);
      if (__Pyx_Print(__pyx_t_2, __pyx_t_7, 1) < 0) __PYX_ERR(0, 433, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_7); __pyx_t_7 = 0;
      __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

      /* "_smatch.pyx":432
 *     cdef vector[int] new_mapping
 *     for i in range(iteration_num):
 *         if verbose:             # <<<<<<<<<<<<<<
 *             print >> DEBUG_LOG, "Iteration", i
 *         if i == 0:
 */
    }

    /* "_smatch.pyx":434
 *         if verbose:
 *             print >> DEBUG_LOG, "Iteration", i
 *         if i == 0:             # <<<<<<<<<<<<<<
 *             # smart initialization used for the first round
 *             smart_init_mapping(candidate_mappings, instance1, instance2, cur_mapping)
 */
    __pyx_t_2 = __Pyx_PyInt_EqObjC(__pyx_v_i, __pyx_int_0, 0, 0); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 434, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_t_2); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 434, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
    if (__pyx_t_1) {

      /* "_smatch.pyx":436
 *         if i == 0:
 *             # smart initialization used for the first round
 *             smart_init_mapping(candidate_mappings, instance1, instance2, cur_mapping)             # <<<<<<<<<<<<<<
 *         else:
 *             # random initialization for the other round
 */
      __pyx_f_7_smatch_smart_init_mapping(__pyx_v_candidate_mappings, __pyx_v_instance1, __pyx_v_instance2, __pyx_v_cur_mapping);

      /* "_smatch.pyx":434
 *         if verbose:
 *             print >> DEBUG_LOG, "Iteration", i
 *         if i == 0:             # <<<<<<<<<<<<<<
 *             # smart initialization used for the first round
 *             smart_init_mapping(candidate_mappings, instance1, instance2, cur_mapping)
 */
      goto __pyx_L7;
    }

    /* "_smatch.pyx":439
 *         else:
 *             # random initialization for the other round
 *             random_init_mapping(candidate_mappings, cur_mapping)             # <<<<<<<<<<<<<<
 *         # compute current triple match number
 *         match_num = compute_match(cur_mapping, weight_dict)
 */
    /*else*/ {
      __pyx_f_7_smatch_random_init_mapping(__pyx_v_candidate_mappings, __pyx_v_cur_mapping);
    }
    __pyx_L7:;

    /* "_smatch.pyx":441
 *             random_init_mapping(candidate_mappings, cur_mapping)
 *         # compute current triple match number
 *         match_num = compute_match(cur_mapping, weight_dict)             # <<<<<<<<<<<<<<
 *         if verbose:
 *             print >> DEBUG_LOG, "Node mapping at start", cur_mapping
 */
    __pyx_v_match_num = __pyx_f_7_smatch_compute_match(__pyx_v_cur_mapping, __pyx_v_weight_dict, NULL);

    /* "_smatch.pyx":442
 *         # compute current triple match number
 *         match_num = compute_match(cur_mapping, weight_dict)
 *         if verbose:             # <<<<<<<<<<<<<<
 *             print >> DEBUG_LOG, "Node mapping at start", cur_mapping
 *             print >> DEBUG_LOG, "Triple match number at start:", match_num
 */
    __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 442, __pyx_L1_error)
    if (__pyx_t_1) {

      /* "_smatch.pyx":443
 *         match_num = compute_match(cur_mapping, weight_dict)
 *         if verbose:
 *             print >> DEBUG_LOG, "Node mapping at start", cur_mapping             # <<<<<<<<<<<<<<
 *             print >> DEBUG_LOG, "Triple match number at start:", match_num
 *         while True:
 */
      __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 443, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_2);
      __pyx_t_7 = __pyx_convert_vector_to_py_int(__pyx_v_cur_mapping); if (unlikely(!__pyx_t_7)) __PYX_ERR(0, 443, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_7);
      __pyx_t_8 = PyTuple_New(2); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 443, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_8);
      __Pyx_INCREF(__pyx_kp_s_Node_mapping_at_start);
      __Pyx_GIVEREF(__pyx_kp_s_Node_mapping_at_start);
      PyTuple_SET_ITEM(__pyx_t_8, 0, __pyx_kp_s_Node_mapping_at_start);
      __Pyx_GIVEREF(__pyx_t_7);
      PyTuple_SET_ITEM(__pyx_t_8, 1, __pyx_t_7);
      __pyx_t_7 = 0;
      if (__Pyx_Print(__pyx_t_2, __pyx_t_8, 1) < 0) __PYX_ERR(0, 443, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_8); __pyx_t_8 = 0;
      __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

      /* "_smatch.pyx":444
 *         if verbose:
 *             print >> DEBUG_LOG, "Node mapping at start", cur_mapping
 *             print >> DEBUG_LOG, "Triple match number at start:", match_num             # <<<<<<<<<<<<<<
 *         while True:
 *             # get best gain
 */
      __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 444, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_2);
      __pyx_t_8 = __Pyx_PyInt_From_int(__pyx_v_match_num); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 444, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_8);
      __pyx_t_7 = PyTuple_New(2); if (unlikely(!__pyx_t_7)) __PYX_ERR(0, 444, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_7);
      __Pyx_INCREF(__pyx_kp_s_Triple_match_number_at_start);
      __Pyx_GIVEREF(__pyx_kp_s_Triple_match_number_at_start);
      PyTuple_SET_ITEM(__pyx_t_7, 0, __pyx_kp_s_Triple_match_number_at_start);
      __Pyx_GIVEREF(__pyx_t_8);
      PyTuple_SET_ITEM(__pyx_t_7, 1, __pyx_t_8);
      __pyx_t_8 = 0;
      if (__Pyx_Print(__pyx_t_2, __pyx_t_7, 1) < 0) __PYX_ERR(0, 444, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_7); __pyx_t_7 = 0;
      __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

      /* "_smatch.pyx":442
 *         # compute current triple match number
 *         match_num = compute_match(cur_mapping, weight_dict)
 *         if verbose:             # <<<<<<<<<<<<<<
 *             print >> DEBUG_LOG, "Node mapping at start", cur_mapping
 *             print >> DEBUG_LOG, "Triple match number at start:", match_num
 */
    }

    /* "_smatch.pyx":445
 *             print >> DEBUG_LOG, "Node mapping at start", cur_mapping
 *             print >> DEBUG_LOG, "Triple match number at start:", match_num
 *         while True:             # <<<<<<<<<<<<<<
 *             # get best gain
 *             gain = get_best_gain(cur_mapping, candidate_mappings, weight_dict,
 */
    while (1) {

      /* "_smatch.pyx":448
 *             # get best gain
 *             gain = get_best_gain(cur_mapping, candidate_mappings, weight_dict,
 *                                  len(instance2), match_num, new_mapping)             # <<<<<<<<<<<<<<
 *             if verbose:
 *                 print >> DEBUG_LOG, "Gain after the hill-climbing", gain
 */
      __pyx_t_9 = PyObject_Length(__pyx_v_instance2); if (unlikely(__pyx_t_9 == ((Py_ssize_t)-1))) __PYX_ERR(0, 448, __pyx_L1_error)

      /* "_smatch.pyx":447
 *         while True:
 *             # get best gain
 *             gain = get_best_gain(cur_mapping, candidate_mappings, weight_dict,             # <<<<<<<<<<<<<<
 *                                  len(instance2), match_num, new_mapping)
 *             if verbose:
 */
      __pyx_t_2 = __Pyx_PyInt_From_int(__pyx_f_7_smatch_get_best_gain(__pyx_v_cur_mapping, __pyx_v_candidate_mappings, __pyx_v_weight_dict, __pyx_t_9, __pyx_v_match_num, __pyx_v_new_mapping, NULL)); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 447, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_2);
      __Pyx_XDECREF_SET(__pyx_v_gain, __pyx_t_2);
      __pyx_t_2 = 0;

      /* "_smatch.pyx":449
 *             gain = get_best_gain(cur_mapping, candidate_mappings, weight_dict,
 *                                  len(instance2), match_num, new_mapping)
 *             if verbose:             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "Gain after the hill-climbing", gain
 *             # hill-climbing until there will be no gain for new node mapping
 */
      __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 449, __pyx_L1_error)
      if (__pyx_t_1) {

        /* "_smatch.pyx":450
 *                                  len(instance2), match_num, new_mapping)
 *             if verbose:
 *                 print >> DEBUG_LOG, "Gain after the hill-climbing", gain             # <<<<<<<<<<<<<<
 *             # hill-climbing until there will be no gain for new node mapping
 *             if gain <= 0:
 */
        __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 450, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_2);
        __pyx_t_7 = PyTuple_New(2); if (unlikely(!__pyx_t_7)) __PYX_ERR(0, 450, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_7);
        __Pyx_INCREF(__pyx_kp_s_Gain_after_the_hill_climbing);
        __Pyx_GIVEREF(__pyx_kp_s_Gain_after_the_hill_climbing);
        PyTuple_SET_ITEM(__pyx_t_7, 0, __pyx_kp_s_Gain_after_the_hill_climbing);
        __Pyx_INCREF(__pyx_v_gain);
        __Pyx_GIVEREF(__pyx_v_gain);
        PyTuple_SET_ITEM(__pyx_t_7, 1, __pyx_v_gain);
        if (__Pyx_Print(__pyx_t_2, __pyx_t_7, 1) < 0) __PYX_ERR(0, 450, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_7); __pyx_t_7 = 0;
        __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

        /* "_smatch.pyx":449
 *             gain = get_best_gain(cur_mapping, candidate_mappings, weight_dict,
 *                                  len(instance2), match_num, new_mapping)
 *             if verbose:             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "Gain after the hill-climbing", gain
 *             # hill-climbing until there will be no gain for new node mapping
 */
      }

      /* "_smatch.pyx":452
 *                 print >> DEBUG_LOG, "Gain after the hill-climbing", gain
 *             # hill-climbing until there will be no gain for new node mapping
 *             if gain <= 0:             # <<<<<<<<<<<<<<
 *                 break
 *             # otherwise update match_num and mapping
 */
      __pyx_t_2 = PyObject_RichCompare(__pyx_v_gain, __pyx_int_0, Py_LE); __Pyx_XGOTREF(__pyx_t_2); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 452, __pyx_L1_error)
      __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_t_2); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 452, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
      if (__pyx_t_1) {

        /* "_smatch.pyx":453
 *             # hill-climbing until there will be no gain for new node mapping
 *             if gain <= 0:
 *                 break             # <<<<<<<<<<<<<<
 *             # otherwise update match_num and mapping
 *             match_num += gain
 */
        goto __pyx_L10_break;

        /* "_smatch.pyx":452
 *                 print >> DEBUG_LOG, "Gain after the hill-climbing", gain
 *             # hill-climbing until there will be no gain for new node mapping
 *             if gain <= 0:             # <<<<<<<<<<<<<<
 *                 break
 *             # otherwise update match_num and mapping
 */
      }

      /* "_smatch.pyx":455
 *                 break
 *             # otherwise update match_num and mapping
 *             match_num += gain             # <<<<<<<<<<<<<<
 *             cur_mapping = new_mapping
 *             if verbose:
 */
      __pyx_t_2 = __Pyx_PyInt_From_int(__pyx_v_match_num); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 455, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_2);
      __pyx_t_7 = PyNumber_InPlaceAdd(__pyx_t_2, __pyx_v_gain); if (unlikely(!__pyx_t_7)) __PYX_ERR(0, 455, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_7);
      __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
      __pyx_t_10 = __Pyx_PyInt_As_int(__pyx_t_7); if (unlikely((__pyx_t_10 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 455, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_7); __pyx_t_7 = 0;
      __pyx_v_match_num = __pyx_t_10;

      /* "_smatch.pyx":456
 *             # otherwise update match_num and mapping
 *             match_num += gain
 *             cur_mapping = new_mapping             # <<<<<<<<<<<<<<
 *             if verbose:
 *                 print >> DEBUG_LOG, "Update triple match number to:", match_num
 */
      __pyx_v_cur_mapping = __pyx_v_new_mapping;

      /* "_smatch.pyx":457
 *             match_num += gain
 *             cur_mapping = new_mapping
 *             if verbose:             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "Update triple match number to:", match_num
 *                 print >> DEBUG_LOG, "Current mapping:", cur_mapping
 */
      __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 457, __pyx_L1_error)
      if (__pyx_t_1) {

        /* "_smatch.pyx":458
 *             cur_mapping = new_mapping
 *             if verbose:
 *                 print >> DEBUG_LOG, "Update triple match number to:", match_num             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "Current mapping:", cur_mapping
 *         if match_num > best_match_num:
 */
        __pyx_t_7 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_7)) __PYX_ERR(0, 458, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_7);
        __pyx_t_2 = __Pyx_PyInt_From_int(__pyx_v_match_num); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 458, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_2);
        __pyx_t_8 = PyTuple_New(2); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 458, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_8);
        __Pyx_INCREF(__pyx_kp_s_Update_triple_match_number_to);
        __Pyx_GIVEREF(__pyx_kp_s_Update_triple_match_number_to);
        PyTuple_SET_ITEM(__pyx_t_8, 0, __pyx_kp_s_Update_triple_match_number_to);
        __Pyx_GIVEREF(__pyx_t_2);
        PyTuple_SET_ITEM(__pyx_t_8, 1, __pyx_t_2);
        __pyx_t_2 = 0;
        if (__Pyx_Print(__pyx_t_7, __pyx_t_8, 1) < 0) __PYX_ERR(0, 458, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_8); __pyx_t_8 = 0;
        __Pyx_DECREF(__pyx_t_7); __pyx_t_7 = 0;

        /* "_smatch.pyx":459
 *             if verbose:
 *                 print >> DEBUG_LOG, "Update triple match number to:", match_num
 *                 print >> DEBUG_LOG, "Current mapping:", cur_mapping             # <<<<<<<<<<<<<<
 *         if match_num > best_match_num:
 *             best_mapping = cur_mapping
 */
        __pyx_t_7 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_7)) __PYX_ERR(0, 459, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_7);
        __pyx_t_8 = __pyx_convert_vector_to_py_int(__pyx_v_cur_mapping); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 459, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_8);
        __pyx_t_2 = PyTuple_New(2); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 459, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_2);
        __Pyx_INCREF(__pyx_kp_s_Current_mapping_2);
        __Pyx_GIVEREF(__pyx_kp_s_Current_mapping_2);
        PyTuple_SET_ITEM(__pyx_t_2, 0, __pyx_kp_s_Current_mapping_2);
        __Pyx_GIVEREF(__pyx_t_8);
        PyTuple_SET_ITEM(__pyx_t_2, 1, __pyx_t_8);
        __pyx_t_8 = 0;
        if (__Pyx_Print(__pyx_t_7, __pyx_t_2, 1) < 0) __PYX_ERR(0, 459, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
        __Pyx_DECREF(__pyx_t_7); __pyx_t_7 = 0;

        /* "_smatch.pyx":457
 *             match_num += gain
 *             cur_mapping = new_mapping
 *             if verbose:             # <<<<<<<<<<<<<<
 *                 print >> DEBUG_LOG, "Update triple match number to:", match_num
 *                 print >> DEBUG_LOG, "Current mapping:", cur_mapping
 */
      }
    }
    __pyx_L10_break:;

    /* "_smatch.pyx":460
 *                 print >> DEBUG_LOG, "Update triple match number to:", match_num
 *                 print >> DEBUG_LOG, "Current mapping:", cur_mapping
 *         if match_num > best_match_num:             # <<<<<<<<<<<<<<
 *             best_mapping = cur_mapping
 *             best_match_num = match_num
 */
    __pyx_t_1 = ((__pyx_v_match_num > __pyx_v_best_match_num) != 0);
    if (__pyx_t_1) {

      /* "_smatch.pyx":461
 *                 print >> DEBUG_LOG, "Current mapping:", cur_mapping
 *         if match_num > best_match_num:
 *             best_mapping = cur_mapping             # <<<<<<<<<<<<<<
 *             best_match_num = match_num
 *     remove_zero_alignments(best_mapping, weight_dict)
 */
      __pyx_v_best_mapping = __pyx_v_cur_mapping;

      /* "_smatch.pyx":462
 *         if match_num > best_match_num:
 *             best_mapping = cur_mapping
 *             best_match_num = match_num             # <<<<<<<<<<<<<<
 *     remove_zero_alignments(best_mapping, weight_dict)
 *     return best_mapping, best_match_num
 */
      __pyx_v_best_match_num = __pyx_v_match_num;

      /* "_smatch.pyx":460
 *                 print >> DEBUG_LOG, "Update triple match number to:", match_num
 *                 print >> DEBUG_LOG, "Current mapping:", cur_mapping
 *         if match_num > best_match_num:             # <<<<<<<<<<<<<<
 *             best_mapping = cur_mapping
 *             best_match_num = match_num
 */
    }

    /* "_smatch.pyx":431
 *     cdef vector[int] cur_mapping
 *     cdef vector[int] new_mapping
 *     for i in range(iteration_num):             # <<<<<<<<<<<<<<
 *         if verbose:
 *             print >> DEBUG_LOG, "Iteration", i
 */
  }
  __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;

  /* "_smatch.pyx":463
 *             best_mapping = cur_mapping
 *             best_match_num = match_num
 *     remove_zero_alignments(best_mapping, weight_dict)             # <<<<<<<<<<<<<<
 *     return best_mapping, best_match_num
 * 
 */
  __pyx_f_7_smatch_remove_zero_alignments(__pyx_v_best_mapping, __pyx_v_weight_dict);

  /* "_smatch.pyx":464
 *             best_match_num = match_num
 *     remove_zero_alignments(best_mapping, weight_dict)
 *     return best_mapping, best_match_num             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __Pyx_XDECREF(__pyx_r);
  __pyx_t_3 = __pyx_convert_vector_to_py_int(__pyx_v_best_mapping); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 464, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_3);
  __pyx_t_7 = __Pyx_PyInt_From_int(__pyx_v_best_match_num); if (unlikely(!__pyx_t_7)) __PYX_ERR(0, 464, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_7);
  __pyx_t_2 = PyTuple_New(2); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 464, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __Pyx_GIVEREF(__pyx_t_3);
  PyTuple_SET_ITEM(__pyx_t_2, 0, __pyx_t_3);
  __Pyx_GIVEREF(__pyx_t_7);
  PyTuple_SET_ITEM(__pyx_t_2, 1, __pyx_t_7);
  __pyx_t_3 = 0;
  __pyx_t_7 = 0;
  __pyx_r = __pyx_t_2;
  __pyx_t_2 = 0;
  goto __pyx_L0;

  /* "_smatch.pyx":389
 * 
 * @cython.boundscheck(False)
 * cpdef get_best_match(instance1, attribute1, relation1,             # <<<<<<<<<<<<<<
 *                      instance2, attribute2, relation2,
 *                      prefix1, prefix2, iteration_num=5, verbose=False):
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_2);
  __Pyx_XDECREF(__pyx_t_3);
  __Pyx_XDECREF(__pyx_t_7);
  __Pyx_XDECREF(__pyx_t_8);
  __Pyx_AddTraceback("_smatch.get_best_match", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_i);
  __Pyx_XDECREF(__pyx_v_gain);
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static PyObject *__pyx_pw_7_smatch_1get_best_match(PyObject *__pyx_self, PyObject *__pyx_args, PyObject *__pyx_kwds); /*proto*/
static char __pyx_doc_7_smatch_get_best_match[] = "\n    Get the highest triple match number between two sets of triples via hill-climbing.\n    Arguments:\n        instance1: instance triples of AMR 1 (\"instance\", node name, node value)\n        attribute1: attribute triples of AMR 1 (attribute name, node name, attribute value)\n        relation1: relation triples of AMR 1 (relation name, node 1 name, node 2 name)\n        instance2: instance triples of AMR 2 (\"instance\", node name, node value)\n        attribute2: attribute triples of AMR 2 (attribute name, node name, attribute value)\n        relation2: relation triples of AMR 2 (relation name, node 1 name, node 2 name)\n        prefix1: prefix label for AMR 1\n        prefix2: prefix label for AMR 2\n        iteration_num:\n        verbose:\n    Returns:\n        best_match: the node mapping that results in the highest triple matching number\n        best_match_num: the highest triple matching number\n\n    ";
static PyObject *__pyx_pw_7_smatch_1get_best_match(PyObject *__pyx_self, PyObject *__pyx_args, PyObject *__pyx_kwds) {
  PyObject *__pyx_v_instance1 = 0;
  PyObject *__pyx_v_attribute1 = 0;
  PyObject *__pyx_v_relation1 = 0;
  PyObject *__pyx_v_instance2 = 0;
  PyObject *__pyx_v_attribute2 = 0;
  PyObject *__pyx_v_relation2 = 0;
  PyObject *__pyx_v_prefix1 = 0;
  PyObject *__pyx_v_prefix2 = 0;
  PyObject *__pyx_v_iteration_num = 0;
  PyObject *__pyx_v_verbose = 0;
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("get_best_match (wrapper)", 0);
  {
    static PyObject **__pyx_pyargnames[] = {&__pyx_n_s_instance1,&__pyx_n_s_attribute1,&__pyx_n_s_relation1,&__pyx_n_s_instance2,&__pyx_n_s_attribute2,&__pyx_n_s_relation2,&__pyx_n_s_prefix1,&__pyx_n_s_prefix2,&__pyx_n_s_iteration_num,&__pyx_n_s_verbose,0};
    PyObject* values[10] = {0,0,0,0,0,0,0,0,0,0};
    values[8] = ((PyObject *)__pyx_int_5);

    /* "_smatch.pyx":391
 * cpdef get_best_match(instance1, attribute1, relation1,
 *                      instance2, attribute2, relation2,
 *                      prefix1, prefix2, iteration_num=5, verbose=False):             # <<<<<<<<<<<<<<
 *     """
 *     Get the highest triple match number between two sets of triples via hill-climbing.
 */
    values[9] = ((PyObject *)Py_False);
    if (unlikely(__pyx_kwds)) {
      Py_ssize_t kw_args;
      const Py_ssize_t pos_args = PyTuple_GET_SIZE(__pyx_args);
      switch (pos_args) {
        case 10: values[9] = PyTuple_GET_ITEM(__pyx_args, 9);
        CYTHON_FALLTHROUGH;
        case  9: values[8] = PyTuple_GET_ITEM(__pyx_args, 8);
        CYTHON_FALLTHROUGH;
        case  8: values[7] = PyTuple_GET_ITEM(__pyx_args, 7);
        CYTHON_FALLTHROUGH;
        case  7: values[6] = PyTuple_GET_ITEM(__pyx_args, 6);
        CYTHON_FALLTHROUGH;
        case  6: values[5] = PyTuple_GET_ITEM(__pyx_args, 5);
        CYTHON_FALLTHROUGH;
        case  5: values[4] = PyTuple_GET_ITEM(__pyx_args, 4);
        CYTHON_FALLTHROUGH;
        case  4: values[3] = PyTuple_GET_ITEM(__pyx_args, 3);
        CYTHON_FALLTHROUGH;
        case  3: values[2] = PyTuple_GET_ITEM(__pyx_args, 2);
        CYTHON_FALLTHROUGH;
        case  2: values[1] = PyTuple_GET_ITEM(__pyx_args, 1);
        CYTHON_FALLTHROUGH;
        case  1: values[0] = PyTuple_GET_ITEM(__pyx_args, 0);
        CYTHON_FALLTHROUGH;
        case  0: break;
        default: goto __pyx_L5_argtuple_error;
      }
      kw_args = PyDict_Size(__pyx_kwds);
      switch (pos_args) {
        case  0:
        if (likely((values[0] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_instance1)) != 0)) kw_args--;
        else goto __pyx_L5_argtuple_error;
        CYTHON_FALLTHROUGH;
        case  1:
        if (likely((values[1] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_attribute1)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("get_best_match", 0, 8, 10, 1); __PYX_ERR(0, 389, __pyx_L3_error)
        }
        CYTHON_FALLTHROUGH;
        case  2:
        if (likely((values[2] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_relation1)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("get_best_match", 0, 8, 10, 2); __PYX_ERR(0, 389, __pyx_L3_error)
        }
        CYTHON_FALLTHROUGH;
        case  3:
        if (likely((values[3] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_instance2)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("get_best_match", 0, 8, 10, 3); __PYX_ERR(0, 389, __pyx_L3_error)
        }
        CYTHON_FALLTHROUGH;
        case  4:
        if (likely((values[4] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_attribute2)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("get_best_match", 0, 8, 10, 4); __PYX_ERR(0, 389, __pyx_L3_error)
        }
        CYTHON_FALLTHROUGH;
        case  5:
        if (likely((values[5] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_relation2)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("get_best_match", 0, 8, 10, 5); __PYX_ERR(0, 389, __pyx_L3_error)
        }
        CYTHON_FALLTHROUGH;
        case  6:
        if (likely((values[6] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_prefix1)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("get_best_match", 0, 8, 10, 6); __PYX_ERR(0, 389, __pyx_L3_error)
        }
        CYTHON_FALLTHROUGH;
        case  7:
        if (likely((values[7] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_prefix2)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("get_best_match", 0, 8, 10, 7); __PYX_ERR(0, 389, __pyx_L3_error)
        }
        CYTHON_FALLTHROUGH;
        case  8:
        if (kw_args > 0) {
          PyObject* value = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_iteration_num);
          if (value) { values[8] = value; kw_args--; }
        }
        CYTHON_FALLTHROUGH;
        case  9:
        if (kw_args > 0) {
          PyObject* value = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_verbose);
          if (value) { values[9] = value; kw_args--; }
        }
      }
      if (unlikely(kw_args > 0)) {
        if (unlikely(__Pyx_ParseOptionalKeywords(__pyx_kwds, __pyx_pyargnames, 0, values, pos_args, "get_best_match") < 0)) __PYX_ERR(0, 389, __pyx_L3_error)
      }
    } else {
      switch (PyTuple_GET_SIZE(__pyx_args)) {
        case 10: values[9] = PyTuple_GET_ITEM(__pyx_args, 9);
        CYTHON_FALLTHROUGH;
        case  9: values[8] = PyTuple_GET_ITEM(__pyx_args, 8);
        CYTHON_FALLTHROUGH;
        case  8: values[7] = PyTuple_GET_ITEM(__pyx_args, 7);
        values[6] = PyTuple_GET_ITEM(__pyx_args, 6);
        values[5] = PyTuple_GET_ITEM(__pyx_args, 5);
        values[4] = PyTuple_GET_ITEM(__pyx_args, 4);
        values[3] = PyTuple_GET_ITEM(__pyx_args, 3);
        values[2] = PyTuple_GET_ITEM(__pyx_args, 2);
        values[1] = PyTuple_GET_ITEM(__pyx_args, 1);
        values[0] = PyTuple_GET_ITEM(__pyx_args, 0);
        break;
        default: goto __pyx_L5_argtuple_error;
      }
    }
    __pyx_v_instance1 = values[0];
    __pyx_v_attribute1 = values[1];
    __pyx_v_relation1 = values[2];
    __pyx_v_instance2 = values[3];
    __pyx_v_attribute2 = values[4];
    __pyx_v_relation2 = values[5];
    __pyx_v_prefix1 = values[6];
    __pyx_v_prefix2 = values[7];
    __pyx_v_iteration_num = values[8];
    __pyx_v_verbose = values[9];
  }
  goto __pyx_L4_argument_unpacking_done;
  __pyx_L5_argtuple_error:;
  __Pyx_RaiseArgtupleInvalid("get_best_match", 0, 8, 10, PyTuple_GET_SIZE(__pyx_args)); __PYX_ERR(0, 389, __pyx_L3_error)
  __pyx_L3_error:;
  __Pyx_AddTraceback("_smatch.get_best_match", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __Pyx_RefNannyFinishContext();
  return NULL;
  __pyx_L4_argument_unpacking_done:;
  __pyx_r = __pyx_pf_7_smatch_get_best_match(__pyx_self, __pyx_v_instance1, __pyx_v_attribute1, __pyx_v_relation1, __pyx_v_instance2, __pyx_v_attribute2, __pyx_v_relation2, __pyx_v_prefix1, __pyx_v_prefix2, __pyx_v_iteration_num, __pyx_v_verbose);

  /* "_smatch.pyx":389
 * 
 * @cython.boundscheck(False)
 * cpdef get_best_match(instance1, attribute1, relation1,             # <<<<<<<<<<<<<<
 *                      instance2, attribute2, relation2,
 *                      prefix1, prefix2, iteration_num=5, verbose=False):
 */

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_7_smatch_get_best_match(CYTHON_UNUSED PyObject *__pyx_self, PyObject *__pyx_v_instance1, PyObject *__pyx_v_attribute1, PyObject *__pyx_v_relation1, PyObject *__pyx_v_instance2, PyObject *__pyx_v_attribute2, PyObject *__pyx_v_relation2, PyObject *__pyx_v_prefix1, PyObject *__pyx_v_prefix2, PyObject *__pyx_v_iteration_num, PyObject *__pyx_v_verbose) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  struct __pyx_opt_args_7_smatch_get_best_match __pyx_t_2;
  __Pyx_RefNannySetupContext("get_best_match", 0);
  __Pyx_XDECREF(__pyx_r);
  __pyx_t_2.__pyx_n = 2;
  __pyx_t_2.iteration_num = __pyx_v_iteration_num;
  __pyx_t_2.verbose = __pyx_v_verbose;
  __pyx_t_1 = __pyx_f_7_smatch_get_best_match(__pyx_v_instance1, __pyx_v_attribute1, __pyx_v_relation1, __pyx_v_instance2, __pyx_v_attribute2, __pyx_v_relation2, __pyx_v_prefix1, __pyx_v_prefix2, 0, &__pyx_t_2); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 389, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_r = __pyx_t_1;
  __pyx_t_1 = 0;
  goto __pyx_L0;

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_AddTraceback("_smatch.get_best_match", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_smatch.pyx":467
 * 
 * 
 * def clear_match_triple_dict():             # <<<<<<<<<<<<<<
 *     # dummy for api
 *     pass
 */

/* Python wrapper */
static PyObject *__pyx_pw_7_smatch_3clear_match_triple_dict(PyObject *__pyx_self, CYTHON_UNUSED PyObject *unused); /*proto*/
static PyMethodDef __pyx_mdef_7_smatch_3clear_match_triple_dict = {"clear_match_triple_dict", (PyCFunction)__pyx_pw_7_smatch_3clear_match_triple_dict, METH_NOARGS, 0};
static PyObject *__pyx_pw_7_smatch_3clear_match_triple_dict(PyObject *__pyx_self, CYTHON_UNUSED PyObject *unused) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("clear_match_triple_dict (wrapper)", 0);
  __pyx_r = __pyx_pf_7_smatch_2clear_match_triple_dict(__pyx_self);

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_7_smatch_2clear_match_triple_dict(CYTHON_UNUSED PyObject *__pyx_self) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("clear_match_triple_dict", 0);

  /* function exit code */
  __pyx_r = Py_None; __Pyx_INCREF(Py_None);
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_smatch.pyx":472
 * 
 * 
 * def compute_f(match_num, test_num, gold_num, verbose=False):             # <<<<<<<<<<<<<<
 *     """
 *     Compute the f-score based on the matching triple number,
 */

/* Python wrapper */
static PyObject *__pyx_pw_7_smatch_5compute_f(PyObject *__pyx_self, PyObject *__pyx_args, PyObject *__pyx_kwds); /*proto*/
static char __pyx_doc_7_smatch_4compute_f[] = "\n    Compute the f-score based on the matching triple number,\n                                 triple number of AMR set 1,\n                                 triple number of AMR set 2\n    Args:\n        match_num: matching triple number\n        test_num:  triple number of AMR 1 (test file)\n        gold_num:  triple number of AMR 2 (gold file)\n        verbose\n    Returns:\n        precision: match_num/test_num\n        recall: match_num/gold_num\n        f_score: 2*precision*recall/(precision+recall)\n    ";
static PyMethodDef __pyx_mdef_7_smatch_5compute_f = {"compute_f", (PyCFunction)__pyx_pw_7_smatch_5compute_f, METH_VARARGS|METH_KEYWORDS, __pyx_doc_7_smatch_4compute_f};
static PyObject *__pyx_pw_7_smatch_5compute_f(PyObject *__pyx_self, PyObject *__pyx_args, PyObject *__pyx_kwds) {
  PyObject *__pyx_v_match_num = 0;
  PyObject *__pyx_v_test_num = 0;
  PyObject *__pyx_v_gold_num = 0;
  PyObject *__pyx_v_verbose = 0;
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("compute_f (wrapper)", 0);
  {
    static PyObject **__pyx_pyargnames[] = {&__pyx_n_s_match_num,&__pyx_n_s_test_num,&__pyx_n_s_gold_num,&__pyx_n_s_verbose,0};
    PyObject* values[4] = {0,0,0,0};
    values[3] = ((PyObject *)Py_False);
    if (unlikely(__pyx_kwds)) {
      Py_ssize_t kw_args;
      const Py_ssize_t pos_args = PyTuple_GET_SIZE(__pyx_args);
      switch (pos_args) {
        case  4: values[3] = PyTuple_GET_ITEM(__pyx_args, 3);
        CYTHON_FALLTHROUGH;
        case  3: values[2] = PyTuple_GET_ITEM(__pyx_args, 2);
        CYTHON_FALLTHROUGH;
        case  2: values[1] = PyTuple_GET_ITEM(__pyx_args, 1);
        CYTHON_FALLTHROUGH;
        case  1: values[0] = PyTuple_GET_ITEM(__pyx_args, 0);
        CYTHON_FALLTHROUGH;
        case  0: break;
        default: goto __pyx_L5_argtuple_error;
      }
      kw_args = PyDict_Size(__pyx_kwds);
      switch (pos_args) {
        case  0:
        if (likely((values[0] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_match_num)) != 0)) kw_args--;
        else goto __pyx_L5_argtuple_error;
        CYTHON_FALLTHROUGH;
        case  1:
        if (likely((values[1] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_test_num)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("compute_f", 0, 3, 4, 1); __PYX_ERR(0, 472, __pyx_L3_error)
        }
        CYTHON_FALLTHROUGH;
        case  2:
        if (likely((values[2] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_gold_num)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("compute_f", 0, 3, 4, 2); __PYX_ERR(0, 472, __pyx_L3_error)
        }
        CYTHON_FALLTHROUGH;
        case  3:
        if (kw_args > 0) {
          PyObject* value = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_verbose);
          if (value) { values[3] = value; kw_args--; }
        }
      }
      if (unlikely(kw_args > 0)) {
        if (unlikely(__Pyx_ParseOptionalKeywords(__pyx_kwds, __pyx_pyargnames, 0, values, pos_args, "compute_f") < 0)) __PYX_ERR(0, 472, __pyx_L3_error)
      }
    } else {
      switch (PyTuple_GET_SIZE(__pyx_args)) {
        case  4: values[3] = PyTuple_GET_ITEM(__pyx_args, 3);
        CYTHON_FALLTHROUGH;
        case  3: values[2] = PyTuple_GET_ITEM(__pyx_args, 2);
        values[1] = PyTuple_GET_ITEM(__pyx_args, 1);
        values[0] = PyTuple_GET_ITEM(__pyx_args, 0);
        break;
        default: goto __pyx_L5_argtuple_error;
      }
    }
    __pyx_v_match_num = values[0];
    __pyx_v_test_num = values[1];
    __pyx_v_gold_num = values[2];
    __pyx_v_verbose = values[3];
  }
  goto __pyx_L4_argument_unpacking_done;
  __pyx_L5_argtuple_error:;
  __Pyx_RaiseArgtupleInvalid("compute_f", 0, 3, 4, PyTuple_GET_SIZE(__pyx_args)); __PYX_ERR(0, 472, __pyx_L3_error)
  __pyx_L3_error:;
  __Pyx_AddTraceback("_smatch.compute_f", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __Pyx_RefNannyFinishContext();
  return NULL;
  __pyx_L4_argument_unpacking_done:;
  __pyx_r = __pyx_pf_7_smatch_4compute_f(__pyx_self, __pyx_v_match_num, __pyx_v_test_num, __pyx_v_gold_num, __pyx_v_verbose);

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_7_smatch_4compute_f(CYTHON_UNUSED PyObject *__pyx_self, PyObject *__pyx_v_match_num, PyObject *__pyx_v_test_num, PyObject *__pyx_v_gold_num, PyObject *__pyx_v_verbose) {
  double __pyx_v_precision;
  double __pyx_v_recall;
  double __pyx_v_f_score;
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  int __pyx_t_1;
  PyObject *__pyx_t_2 = NULL;
  int __pyx_t_3;
  double __pyx_t_4;
  double __pyx_t_5;
  PyObject *__pyx_t_6 = NULL;
  PyObject *__pyx_t_7 = NULL;
  PyObject *__pyx_t_8 = NULL;
  __Pyx_RefNannySetupContext("compute_f", 0);

  /* "_smatch.pyx":487
 *         f_score: 2*precision*recall/(precision+recall)
 *     """
 *     if test_num == 0 or gold_num == 0:             # <<<<<<<<<<<<<<
 *         return 0.00, 0.00, 0.00
 *     precision = float(match_num) / float(test_num)
 */
  __pyx_t_2 = __Pyx_PyInt_EqObjC(__pyx_v_test_num, __pyx_int_0, 0, 0); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 487, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __pyx_t_3 = __Pyx_PyObject_IsTrue(__pyx_t_2); if (unlikely(__pyx_t_3 < 0)) __PYX_ERR(0, 487, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  if (!__pyx_t_3) {
  } else {
    __pyx_t_1 = __pyx_t_3;
    goto __pyx_L4_bool_binop_done;
  }
  __pyx_t_2 = __Pyx_PyInt_EqObjC(__pyx_v_gold_num, __pyx_int_0, 0, 0); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 487, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __pyx_t_3 = __Pyx_PyObject_IsTrue(__pyx_t_2); if (unlikely(__pyx_t_3 < 0)) __PYX_ERR(0, 487, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  __pyx_t_1 = __pyx_t_3;
  __pyx_L4_bool_binop_done:;
  if (__pyx_t_1) {

    /* "_smatch.pyx":488
 *     """
 *     if test_num == 0 or gold_num == 0:
 *         return 0.00, 0.00, 0.00             # <<<<<<<<<<<<<<
 *     precision = float(match_num) / float(test_num)
 *     recall = float(match_num) / float(gold_num)
 */
    __Pyx_XDECREF(__pyx_r);
    __Pyx_INCREF(__pyx_tuple__5);
    __pyx_r = __pyx_tuple__5;
    goto __pyx_L0;

    /* "_smatch.pyx":487
 *         f_score: 2*precision*recall/(precision+recall)
 *     """
 *     if test_num == 0 or gold_num == 0:             # <<<<<<<<<<<<<<
 *         return 0.00, 0.00, 0.00
 *     precision = float(match_num) / float(test_num)
 */
  }

  /* "_smatch.pyx":489
 *     if test_num == 0 or gold_num == 0:
 *         return 0.00, 0.00, 0.00
 *     precision = float(match_num) / float(test_num)             # <<<<<<<<<<<<<<
 *     recall = float(match_num) / float(gold_num)
 *     if (precision + recall) != 0:
 */
  __pyx_t_4 = __Pyx_PyObject_AsDouble(__pyx_v_match_num); if (unlikely(__pyx_t_4 == ((double)((double)-1)) && PyErr_Occurred())) __PYX_ERR(0, 489, __pyx_L1_error)
  __pyx_t_5 = __Pyx_PyObject_AsDouble(__pyx_v_test_num); if (unlikely(__pyx_t_5 == ((double)((double)-1)) && PyErr_Occurred())) __PYX_ERR(0, 489, __pyx_L1_error)
  if (unlikely(__pyx_t_5 == 0)) {
    PyErr_SetString(PyExc_ZeroDivisionError, "float division");
    __PYX_ERR(0, 489, __pyx_L1_error)
  }
  __pyx_v_precision = (__pyx_t_4 / __pyx_t_5);

  /* "_smatch.pyx":490
 *         return 0.00, 0.00, 0.00
 *     precision = float(match_num) / float(test_num)
 *     recall = float(match_num) / float(gold_num)             # <<<<<<<<<<<<<<
 *     if (precision + recall) != 0:
 *         f_score = 2 * precision * recall / (precision + recall)
 */
  __pyx_t_5 = __Pyx_PyObject_AsDouble(__pyx_v_match_num); if (unlikely(__pyx_t_5 == ((double)((double)-1)) && PyErr_Occurred())) __PYX_ERR(0, 490, __pyx_L1_error)
  __pyx_t_4 = __Pyx_PyObject_AsDouble(__pyx_v_gold_num); if (unlikely(__pyx_t_4 == ((double)((double)-1)) && PyErr_Occurred())) __PYX_ERR(0, 490, __pyx_L1_error)
  if (unlikely(__pyx_t_4 == 0)) {
    PyErr_SetString(PyExc_ZeroDivisionError, "float division");
    __PYX_ERR(0, 490, __pyx_L1_error)
  }
  __pyx_v_recall = (__pyx_t_5 / __pyx_t_4);

  /* "_smatch.pyx":491
 *     precision = float(match_num) / float(test_num)
 *     recall = float(match_num) / float(gold_num)
 *     if (precision + recall) != 0:             # <<<<<<<<<<<<<<
 *         f_score = 2 * precision * recall / (precision + recall)
 *         if verbose:
 */
  __pyx_t_1 = (((__pyx_v_precision + __pyx_v_recall) != 0.0) != 0);
  if (__pyx_t_1) {

    /* "_smatch.pyx":492
 *     recall = float(match_num) / float(gold_num)
 *     if (precision + recall) != 0:
 *         f_score = 2 * precision * recall / (precision + recall)             # <<<<<<<<<<<<<<
 *         if verbose:
 *             print >> DEBUG_LOG, "F-score:", f_score
 */
    __pyx_t_4 = ((2.0 * __pyx_v_precision) * __pyx_v_recall);
    __pyx_t_5 = (__pyx_v_precision + __pyx_v_recall);
    if (unlikely(__pyx_t_5 == 0)) {
      PyErr_SetString(PyExc_ZeroDivisionError, "float division");
      __PYX_ERR(0, 492, __pyx_L1_error)
    }
    __pyx_v_f_score = (__pyx_t_4 / __pyx_t_5);

    /* "_smatch.pyx":493
 *     if (precision + recall) != 0:
 *         f_score = 2 * precision * recall / (precision + recall)
 *         if verbose:             # <<<<<<<<<<<<<<
 *             print >> DEBUG_LOG, "F-score:", f_score
 *         return precision, recall, f_score
 */
    __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 493, __pyx_L1_error)
    if (__pyx_t_1) {

      /* "_smatch.pyx":494
 *         f_score = 2 * precision * recall / (precision + recall)
 *         if verbose:
 *             print >> DEBUG_LOG, "F-score:", f_score             # <<<<<<<<<<<<<<
 *         return precision, recall, f_score
 *     else:
 */
      __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 494, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_2);
      __pyx_t_6 = PyFloat_FromDouble(__pyx_v_f_score); if (unlikely(!__pyx_t_6)) __PYX_ERR(0, 494, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_6);
      __pyx_t_7 = PyTuple_New(2); if (unlikely(!__pyx_t_7)) __PYX_ERR(0, 494, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_7);
      __Pyx_INCREF(__pyx_kp_s_F_score);
      __Pyx_GIVEREF(__pyx_kp_s_F_score);
      PyTuple_SET_ITEM(__pyx_t_7, 0, __pyx_kp_s_F_score);
      __Pyx_GIVEREF(__pyx_t_6);
      PyTuple_SET_ITEM(__pyx_t_7, 1, __pyx_t_6);
      __pyx_t_6 = 0;
      if (__Pyx_Print(__pyx_t_2, __pyx_t_7, 1) < 0) __PYX_ERR(0, 494, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_7); __pyx_t_7 = 0;
      __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

      /* "_smatch.pyx":493
 *     if (precision + recall) != 0:
 *         f_score = 2 * precision * recall / (precision + recall)
 *         if verbose:             # <<<<<<<<<<<<<<
 *             print >> DEBUG_LOG, "F-score:", f_score
 *         return precision, recall, f_score
 */
    }

    /* "_smatch.pyx":495
 *         if verbose:
 *             print >> DEBUG_LOG, "F-score:", f_score
 *         return precision, recall, f_score             # <<<<<<<<<<<<<<
 *     else:
 *         if verbose:
 */
    __Pyx_XDECREF(__pyx_r);
    __pyx_t_2 = PyFloat_FromDouble(__pyx_v_precision); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 495, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_7 = PyFloat_FromDouble(__pyx_v_recall); if (unlikely(!__pyx_t_7)) __PYX_ERR(0, 495, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_7);
    __pyx_t_6 = PyFloat_FromDouble(__pyx_v_f_score); if (unlikely(!__pyx_t_6)) __PYX_ERR(0, 495, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_6);
    __pyx_t_8 = PyTuple_New(3); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 495, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_8);
    __Pyx_GIVEREF(__pyx_t_2);
    PyTuple_SET_ITEM(__pyx_t_8, 0, __pyx_t_2);
    __Pyx_GIVEREF(__pyx_t_7);
    PyTuple_SET_ITEM(__pyx_t_8, 1, __pyx_t_7);
    __Pyx_GIVEREF(__pyx_t_6);
    PyTuple_SET_ITEM(__pyx_t_8, 2, __pyx_t_6);
    __pyx_t_2 = 0;
    __pyx_t_7 = 0;
    __pyx_t_6 = 0;
    __pyx_r = __pyx_t_8;
    __pyx_t_8 = 0;
    goto __pyx_L0;

    /* "_smatch.pyx":491
 *     precision = float(match_num) / float(test_num)
 *     recall = float(match_num) / float(gold_num)
 *     if (precision + recall) != 0:             # <<<<<<<<<<<<<<
 *         f_score = 2 * precision * recall / (precision + recall)
 *         if verbose:
 */
  }

  /* "_smatch.pyx":497
 *         return precision, recall, f_score
 *     else:
 *         if verbose:             # <<<<<<<<<<<<<<
 *             print >> DEBUG_LOG, "F-score:", "0.0"
 *         return precision, recall, 0.00
 */
  /*else*/ {
    __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_v_verbose); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 497, __pyx_L1_error)
    if (__pyx_t_1) {

      /* "_smatch.pyx":498
 *     else:
 *         if verbose:
 *             print >> DEBUG_LOG, "F-score:", "0.0"             # <<<<<<<<<<<<<<
 *         return precision, recall, 0.00
 */
      __pyx_t_8 = __Pyx_GetModuleGlobalName(__pyx_n_s_DEBUG_LOG); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 498, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_8);
      if (__Pyx_Print(__pyx_t_8, __pyx_tuple__6, 1) < 0) __PYX_ERR(0, 498, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_8); __pyx_t_8 = 0;

      /* "_smatch.pyx":497
 *         return precision, recall, f_score
 *     else:
 *         if verbose:             # <<<<<<<<<<<<<<
 *             print >> DEBUG_LOG, "F-score:", "0.0"
 *         return precision, recall, 0.00
 */
    }

    /* "_smatch.pyx":499
 *         if verbose:
 *             print >> DEBUG_LOG, "F-score:", "0.0"
 *         return precision, recall, 0.00             # <<<<<<<<<<<<<<
 */
    __Pyx_XDECREF(__pyx_r);
    __pyx_t_8 = PyFloat_FromDouble(__pyx_v_precision); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 499, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_8);
    __pyx_t_6 = PyFloat_FromDouble(__pyx_v_recall); if (unlikely(!__pyx_t_6)) __PYX_ERR(0, 499, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_6);
    __pyx_t_7 = PyTuple_New(3); if (unlikely(!__pyx_t_7)) __PYX_ERR(0, 499, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_7);
    __Pyx_GIVEREF(__pyx_t_8);
    PyTuple_SET_ITEM(__pyx_t_7, 0, __pyx_t_8);
    __Pyx_GIVEREF(__pyx_t_6);
    PyTuple_SET_ITEM(__pyx_t_7, 1, __pyx_t_6);
    __Pyx_INCREF(__pyx_float_0_00);
    __Pyx_GIVEREF(__pyx_float_0_00);
    PyTuple_SET_ITEM(__pyx_t_7, 2, __pyx_float_0_00);
    __pyx_t_8 = 0;
    __pyx_t_6 = 0;
    __pyx_r = __pyx_t_7;
    __pyx_t_7 = 0;
    goto __pyx_L0;
  }

  /* "_smatch.pyx":472
 * 
 * 
 * def compute_f(match_num, test_num, gold_num, verbose=False):             # <<<<<<<<<<<<<<
 *     """
 *     Compute the f-score based on the matching triple number,
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_2);
  __Pyx_XDECREF(__pyx_t_6);
  __Pyx_XDECREF(__pyx_t_7);
  __Pyx_XDECREF(__pyx_t_8);
  __Pyx_AddTraceback("_smatch.compute_f", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "set.to_py":129
 * 
 * @cname("__pyx_convert_unordered_set_to_py_int")
 * cdef object __pyx_convert_unordered_set_to_py_int(const cpp_set[X]& s):             # <<<<<<<<<<<<<<
 *     o = set()
 *     cdef cpp_set[X].const_iterator iter = s.begin()
 */

static PyObject *__pyx_convert_unordered_set_to_py_int(std::unordered_set<int>  const &__pyx_v_s) {
  PyObject *__pyx_v_o = NULL;
  std::unordered_set<int> ::const_iterator __pyx_v_iter;
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_t_2;
  int __pyx_t_3;
  __Pyx_RefNannySetupContext("__pyx_convert_unordered_set_to_py_int", 0);

  /* "set.to_py":130
 * @cname("__pyx_convert_unordered_set_to_py_int")
 * cdef object __pyx_convert_unordered_set_to_py_int(const cpp_set[X]& s):
 *     o = set()             # <<<<<<<<<<<<<<
 *     cdef cpp_set[X].const_iterator iter = s.begin()
 *     while iter != s.end():
 */
  __pyx_t_1 = PySet_New(0); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 130, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_v_o = ((PyObject*)__pyx_t_1);
  __pyx_t_1 = 0;

  /* "set.to_py":131
 * cdef object __pyx_convert_unordered_set_to_py_int(const cpp_set[X]& s):
 *     o = set()
 *     cdef cpp_set[X].const_iterator iter = s.begin()             # <<<<<<<<<<<<<<
 *     while iter != s.end():
 *         o.add(cython.operator.dereference(iter))
 */
  __pyx_v_iter = __pyx_v_s.begin();

  /* "set.to_py":132
 *     o = set()
 *     cdef cpp_set[X].const_iterator iter = s.begin()
 *     while iter != s.end():             # <<<<<<<<<<<<<<
 *         o.add(cython.operator.dereference(iter))
 *         cython.operator.preincrement(iter)
 */
  while (1) {
    __pyx_t_2 = ((__pyx_v_iter != __pyx_v_s.end()) != 0);
    if (!__pyx_t_2) break;

    /* "set.to_py":133
 *     cdef cpp_set[X].const_iterator iter = s.begin()
 *     while iter != s.end():
 *         o.add(cython.operator.dereference(iter))             # <<<<<<<<<<<<<<
 *         cython.operator.preincrement(iter)
 *     return o
 */
    __pyx_t_1 = __Pyx_PyInt_From_int((*__pyx_v_iter)); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 133, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __pyx_t_3 = PySet_Add(__pyx_v_o, __pyx_t_1); if (unlikely(__pyx_t_3 == ((int)-1))) __PYX_ERR(1, 133, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

    /* "set.to_py":134
 *     while iter != s.end():
 *         o.add(cython.operator.dereference(iter))
 *         cython.operator.preincrement(iter)             # <<<<<<<<<<<<<<
 *     return o
 * 
 */
    (void)((++__pyx_v_iter));
  }

  /* "set.to_py":135
 *         o.add(cython.operator.dereference(iter))
 *         cython.operator.preincrement(iter)
 *     return o             # <<<<<<<<<<<<<<
 * 
 */
  __Pyx_XDECREF(__pyx_r);
  __Pyx_INCREF(__pyx_v_o);
  __pyx_r = __pyx_v_o;
  goto __pyx_L0;

  /* "set.to_py":129
 * 
 * @cname("__pyx_convert_unordered_set_to_py_int")
 * cdef object __pyx_convert_unordered_set_to_py_int(const cpp_set[X]& s):             # <<<<<<<<<<<<<<
 *     o = set()
 *     cdef cpp_set[X].const_iterator iter = s.begin()
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_AddTraceback("set.to_py.__pyx_convert_unordered_set_to_py_int", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_o);
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "vector.to_py":60
 * 
 * @cname("__pyx_convert_vector_to_py_std_3a__3a_unordered_set_3c_int_3e___")
 * cdef object __pyx_convert_vector_to_py_std_3a__3a_unordered_set_3c_int_3e___(vector[X]& v):             # <<<<<<<<<<<<<<
 *     return [v[i] for i in range(v.size())]
 * 
 */

static PyObject *__pyx_convert_vector_to_py_std_3a__3a_unordered_set_3c_int_3e___(const std::vector<std::unordered_set<int> >  &__pyx_v_v) {
  size_t __pyx_v_i;
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  size_t __pyx_t_2;
  size_t __pyx_t_3;
  size_t __pyx_t_4;
  PyObject *__pyx_t_5 = NULL;
  __Pyx_RefNannySetupContext("__pyx_convert_vector_to_py_std_3a__3a_unordered_set_3c_int_3e___", 0);

  /* "vector.to_py":61
 * @cname("__pyx_convert_vector_to_py_std_3a__3a_unordered_set_3c_int_3e___")
 * cdef object __pyx_convert_vector_to_py_std_3a__3a_unordered_set_3c_int_3e___(vector[X]& v):
 *     return [v[i] for i in range(v.size())]             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __Pyx_XDECREF(__pyx_r);
  __pyx_t_1 = PyList_New(0); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 61, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_2 = __pyx_v_v.size();
  __pyx_t_3 = __pyx_t_2;
  for (__pyx_t_4 = 0; __pyx_t_4 < __pyx_t_3; __pyx_t_4+=1) {
    __pyx_v_i = __pyx_t_4;
    __pyx_t_5 = __pyx_convert_unordered_set_to_py_int((__pyx_v_v[__pyx_v_i])); if (unlikely(!__pyx_t_5)) __PYX_ERR(1, 61, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_5);
    if (unlikely(__Pyx_ListComp_Append(__pyx_t_1, (PyObject*)__pyx_t_5))) __PYX_ERR(1, 61, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_5); __pyx_t_5 = 0;
  }
  __pyx_r = __pyx_t_1;
  __pyx_t_1 = 0;
  goto __pyx_L0;

  /* "vector.to_py":60
 * 
 * @cname("__pyx_convert_vector_to_py_std_3a__3a_unordered_set_3c_int_3e___")
 * cdef object __pyx_convert_vector_to_py_std_3a__3a_unordered_set_3c_int_3e___(vector[X]& v):             # <<<<<<<<<<<<<<
 *     return [v[i] for i in range(v.size())]
 * 
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_5);
  __Pyx_AddTraceback("vector.to_py.__pyx_convert_vector_to_py_std_3a__3a_unordered_set_3c_int_3e___", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_convert_vector_to_py_int(const std::vector<int>  &__pyx_v_v) {
  size_t __pyx_v_i;
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  size_t __pyx_t_2;
  size_t __pyx_t_3;
  size_t __pyx_t_4;
  PyObject *__pyx_t_5 = NULL;
  __Pyx_RefNannySetupContext("__pyx_convert_vector_to_py_int", 0);

  /* "vector.to_py":61
 * @cname("__pyx_convert_vector_to_py_int")
 * cdef object __pyx_convert_vector_to_py_int(vector[X]& v):
 *     return [v[i] for i in range(v.size())]             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __Pyx_XDECREF(__pyx_r);
  __pyx_t_1 = PyList_New(0); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 61, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_2 = __pyx_v_v.size();
  __pyx_t_3 = __pyx_t_2;
  for (__pyx_t_4 = 0; __pyx_t_4 < __pyx_t_3; __pyx_t_4+=1) {
    __pyx_v_i = __pyx_t_4;
    __pyx_t_5 = __Pyx_PyInt_From_int((__pyx_v_v[__pyx_v_i])); if (unlikely(!__pyx_t_5)) __PYX_ERR(1, 61, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_5);
    if (unlikely(__Pyx_ListComp_Append(__pyx_t_1, (PyObject*)__pyx_t_5))) __PYX_ERR(1, 61, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_5); __pyx_t_5 = 0;
  }
  __pyx_r = __pyx_t_1;
  __pyx_t_1 = 0;
  goto __pyx_L0;

  /* "vector.to_py":60
 * 
 * @cname("__pyx_convert_vector_to_py_int")
 * cdef object __pyx_convert_vector_to_py_int(vector[X]& v):             # <<<<<<<<<<<<<<
 *     return [v[i] for i in range(v.size())]
 * 
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_5);
  __Pyx_AddTraceback("vector.to_py.__pyx_convert_vector_to_py_int", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "pair.to_py":158
 * 
 * @cname("__pyx_convert_pair_to_py_int____int")
 * cdef object __pyx_convert_pair_to_py_int____int(const pair[X,Y]& p):             # <<<<<<<<<<<<<<
 *     return p.first, p.second
 * 
 */

static PyObject *__pyx_convert_pair_to_py_int____int(std::pair<int,int>  const &__pyx_v_p) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  PyObject *__pyx_t_2 = NULL;
  PyObject *__pyx_t_3 = NULL;
  __Pyx_RefNannySetupContext("__pyx_convert_pair_to_py_int____int", 0);

  /* "pair.to_py":159
 * @cname("__pyx_convert_pair_to_py_int____int")
 * cdef object __pyx_convert_pair_to_py_int____int(const pair[X,Y]& p):
 *     return p.first, p.second             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __Pyx_XDECREF(__pyx_r);
  __pyx_t_1 = __Pyx_PyInt_From_int(__pyx_v_p.first); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 159, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_2 = __Pyx_PyInt_From_int(__pyx_v_p.second); if (unlikely(!__pyx_t_2)) __PYX_ERR(1, 159, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __pyx_t_3 = PyTuple_New(2); if (unlikely(!__pyx_t_3)) __PYX_ERR(1, 159, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_3);
  __Pyx_GIVEREF(__pyx_t_1);
  PyTuple_SET_ITEM(__pyx_t_3, 0, __pyx_t_1);
  __Pyx_GIVEREF(__pyx_t_2);
  PyTuple_SET_ITEM(__pyx_t_3, 1, __pyx_t_2);
  __pyx_t_1 = 0;
  __pyx_t_2 = 0;
  __pyx_r = __pyx_t_3;
  __pyx_t_3 = 0;
  goto __pyx_L0;

  /* "pair.to_py":158
 * 
 * @cname("__pyx_convert_pair_to_py_int____int")
 * cdef object __pyx_convert_pair_to_py_int____int(const pair[X,Y]& p):             # <<<<<<<<<<<<<<
 *     return p.first, p.second
 * 
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_2);
  __Pyx_XDECREF(__pyx_t_3);
  __Pyx_AddTraceback("pair.to_py.__pyx_convert_pair_to_py_int____int", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "vector.from_py":45
 * 
 * @cname("__pyx_convert_vector_from_py_int")
 * cdef vector[X] __pyx_convert_vector_from_py_int(object o) except *:             # <<<<<<<<<<<<<<
 *     cdef vector[X] v
 *     for item in o:
 */

static std::vector<int>  __pyx_convert_vector_from_py_int(PyObject *__pyx_v_o) {
  std::vector<int>  __pyx_v_v;
  PyObject *__pyx_v_item = NULL;
  std::vector<int>  __pyx_r;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  Py_ssize_t __pyx_t_2;
  PyObject *(*__pyx_t_3)(PyObject *);
  PyObject *__pyx_t_4 = NULL;
  int __pyx_t_5;
  __Pyx_RefNannySetupContext("__pyx_convert_vector_from_py_int", 0);

  /* "vector.from_py":47
 * cdef vector[X] __pyx_convert_vector_from_py_int(object o) except *:
 *     cdef vector[X] v
 *     for item in o:             # <<<<<<<<<<<<<<
 *         v.push_back(<X>item)
 *     return v
 */
  if (likely(PyList_CheckExact(__pyx_v_o)) || PyTuple_CheckExact(__pyx_v_o)) {
    __pyx_t_1 = __pyx_v_o; __Pyx_INCREF(__pyx_t_1); __pyx_t_2 = 0;
    __pyx_t_3 = NULL;
  } else {
    __pyx_t_2 = -1; __pyx_t_1 = PyObject_GetIter(__pyx_v_o); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 47, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __pyx_t_3 = Py_TYPE(__pyx_t_1)->tp_iternext; if (unlikely(!__pyx_t_3)) __PYX_ERR(1, 47, __pyx_L1_error)
  }
  for (;;) {
    if (likely(!__pyx_t_3)) {
      if (likely(PyList_CheckExact(__pyx_t_1))) {
        if (__pyx_t_2 >= PyList_GET_SIZE(__pyx_t_1)) break;
        #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
        __pyx_t_4 = PyList_GET_ITEM(__pyx_t_1, __pyx_t_2); __Pyx_INCREF(__pyx_t_4); __pyx_t_2++; if (unlikely(0 < 0)) __PYX_ERR(1, 47, __pyx_L1_error)
        #else
        __pyx_t_4 = PySequence_ITEM(__pyx_t_1, __pyx_t_2); __pyx_t_2++; if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 47, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_4);
        #endif
      } else {
        if (__pyx_t_2 >= PyTuple_GET_SIZE(__pyx_t_1)) break;
        #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
        __pyx_t_4 = PyTuple_GET_ITEM(__pyx_t_1, __pyx_t_2); __Pyx_INCREF(__pyx_t_4); __pyx_t_2++; if (unlikely(0 < 0)) __PYX_ERR(1, 47, __pyx_L1_error)
        #else
        __pyx_t_4 = PySequence_ITEM(__pyx_t_1, __pyx_t_2); __pyx_t_2++; if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 47, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_4);
        #endif
      }
    } else {
      __pyx_t_4 = __pyx_t_3(__pyx_t_1);
      if (unlikely(!__pyx_t_4)) {
        PyObject* exc_type = PyErr_Occurred();
        if (exc_type) {
          if (likely(__Pyx_PyErr_GivenExceptionMatches(exc_type, PyExc_StopIteration))) PyErr_Clear();
          else __PYX_ERR(1, 47, __pyx_L1_error)
        }
        break;
      }
      __Pyx_GOTREF(__pyx_t_4);
    }
    __Pyx_XDECREF_SET(__pyx_v_item, __pyx_t_4);
    __pyx_t_4 = 0;

    /* "vector.from_py":48
 *     cdef vector[X] v
 *     for item in o:
 *         v.push_back(<X>item)             # <<<<<<<<<<<<<<
 *     return v
 * 
 */
    __pyx_t_5 = __Pyx_PyInt_As_int(__pyx_v_item); if (unlikely((__pyx_t_5 == (int)-1) && PyErr_Occurred())) __PYX_ERR(1, 48, __pyx_L1_error)
    __pyx_v_v.push_back(((int)__pyx_t_5));

    /* "vector.from_py":47
 * cdef vector[X] __pyx_convert_vector_from_py_int(object o) except *:
 *     cdef vector[X] v
 *     for item in o:             # <<<<<<<<<<<<<<
 *         v.push_back(<X>item)
 *     return v
 */
  }
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "vector.from_py":49
 *     for item in o:
 *         v.push_back(<X>item)
 *     return v             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __pyx_r = __pyx_v_v;
  goto __pyx_L0;

  /* "vector.from_py":45
 * 
 * @cname("__pyx_convert_vector_from_py_int")
 * cdef vector[X] __pyx_convert_vector_from_py_int(object o) except *:             # <<<<<<<<<<<<<<
 *     cdef vector[X] v
 *     for item in o:
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_4);
  __Pyx_AddTraceback("vector.from_py.__pyx_convert_vector_from_py_int", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __Pyx_pretend_to_initialize(&__pyx_r);
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_item);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "map.to_py":201
 * 
 * @cname("__pyx_convert_unordered_map_to_py_int____int")
 * cdef object __pyx_convert_unordered_map_to_py_int____int(const map[X,Y]& s):             # <<<<<<<<<<<<<<
 *     o = {}
 *     cdef const map[X,Y].value_type *key_value
 */

static PyObject *__pyx_convert_unordered_map_to_py_int____int(std::unordered_map<int,int>  const &__pyx_v_s) {
  PyObject *__pyx_v_o = NULL;
  std::unordered_map<int,int> ::value_type const *__pyx_v_key_value;
  std::unordered_map<int,int> ::const_iterator __pyx_v_iter;
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_t_2;
  PyObject *__pyx_t_3 = NULL;
  __Pyx_RefNannySetupContext("__pyx_convert_unordered_map_to_py_int____int", 0);

  /* "map.to_py":202
 * @cname("__pyx_convert_unordered_map_to_py_int____int")
 * cdef object __pyx_convert_unordered_map_to_py_int____int(const map[X,Y]& s):
 *     o = {}             # <<<<<<<<<<<<<<
 *     cdef const map[X,Y].value_type *key_value
 *     cdef map[X,Y].const_iterator iter = s.begin()
 */
  __pyx_t_1 = __Pyx_PyDict_NewPresized(0); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 202, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_v_o = ((PyObject*)__pyx_t_1);
  __pyx_t_1 = 0;

  /* "map.to_py":204
 *     o = {}
 *     cdef const map[X,Y].value_type *key_value
 *     cdef map[X,Y].const_iterator iter = s.begin()             # <<<<<<<<<<<<<<
 *     while iter != s.end():
 *         key_value = &cython.operator.dereference(iter)
 */
  __pyx_v_iter = __pyx_v_s.begin();

  /* "map.to_py":205
 *     cdef const map[X,Y].value_type *key_value
 *     cdef map[X,Y].const_iterator iter = s.begin()
 *     while iter != s.end():             # <<<<<<<<<<<<<<
 *         key_value = &cython.operator.dereference(iter)
 *         o[key_value.first] = key_value.second
 */
  while (1) {
    __pyx_t_2 = ((__pyx_v_iter != __pyx_v_s.end()) != 0);
    if (!__pyx_t_2) break;

    /* "map.to_py":206
 *     cdef map[X,Y].const_iterator iter = s.begin()
 *     while iter != s.end():
 *         key_value = &cython.operator.dereference(iter)             # <<<<<<<<<<<<<<
 *         o[key_value.first] = key_value.second
 *         cython.operator.preincrement(iter)
 */
    __pyx_v_key_value = (&(*__pyx_v_iter));

    /* "map.to_py":207
 *     while iter != s.end():
 *         key_value = &cython.operator.dereference(iter)
 *         o[key_value.first] = key_value.second             # <<<<<<<<<<<<<<
 *         cython.operator.preincrement(iter)
 *     return o
 */
    __pyx_t_1 = __Pyx_PyInt_From_int(__pyx_v_key_value->second); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 207, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __pyx_t_3 = __Pyx_PyInt_From_int(__pyx_v_key_value->first); if (unlikely(!__pyx_t_3)) __PYX_ERR(1, 207, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    if (unlikely(PyDict_SetItem(__pyx_v_o, __pyx_t_3, __pyx_t_1) < 0)) __PYX_ERR(1, 207, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

    /* "map.to_py":208
 *         key_value = &cython.operator.dereference(iter)
 *         o[key_value.first] = key_value.second
 *         cython.operator.preincrement(iter)             # <<<<<<<<<<<<<<
 *     return o
 * 
 */
    (void)((++__pyx_v_iter));
  }

  /* "map.to_py":209
 *         o[key_value.first] = key_value.second
 *         cython.operator.preincrement(iter)
 *     return o             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __Pyx_XDECREF(__pyx_r);
  __Pyx_INCREF(__pyx_v_o);
  __pyx_r = __pyx_v_o;
  goto __pyx_L0;

  /* "map.to_py":201
 * 
 * @cname("__pyx_convert_unordered_map_to_py_int____int")
 * cdef object __pyx_convert_unordered_map_to_py_int____int(const map[X,Y]& s):             # <<<<<<<<<<<<<<
 *     o = {}
 *     cdef const map[X,Y].value_type *key_value
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_3);
  __Pyx_AddTraceback("map.to_py.__pyx_convert_unordered_map_to_py_int____int", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_o);
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_convert_unordered_map_to_py_int____std_3a__3a_unordered_map_3c_int_2c_int_3e___(std::unordered_map<int,std::unordered_map<int,int> >  const &__pyx_v_s) {
  PyObject *__pyx_v_o = NULL;
  std::unordered_map<int,std::unordered_map<int,int> > ::value_type const *__pyx_v_key_value;
  std::unordered_map<int,std::unordered_map<int,int> > ::const_iterator __pyx_v_iter;
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_t_2;
  PyObject *__pyx_t_3 = NULL;
  __Pyx_RefNannySetupContext("__pyx_convert_unordered_map_to_py_int____std_3a__3a_unordered_map_3c_int_2c_int_3e___", 0);

  /* "map.to_py":202
 * @cname("__pyx_convert_unordered_map_to_py_int____std_3a__3a_unordered_map_3c_int_2c_int_3e___")
 * cdef object __pyx_convert_unordered_map_to_py_int____std_3a__3a_unordered_map_3c_int_2c_int_3e___(const map[X,Y]& s):
 *     o = {}             # <<<<<<<<<<<<<<
 *     cdef const map[X,Y].value_type *key_value
 *     cdef map[X,Y].const_iterator iter = s.begin()
 */
  __pyx_t_1 = __Pyx_PyDict_NewPresized(0); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 202, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_v_o = ((PyObject*)__pyx_t_1);
  __pyx_t_1 = 0;

  /* "map.to_py":204
 *     o = {}
 *     cdef const map[X,Y].value_type *key_value
 *     cdef map[X,Y].const_iterator iter = s.begin()             # <<<<<<<<<<<<<<
 *     while iter != s.end():
 *         key_value = &cython.operator.dereference(iter)
 */
  __pyx_v_iter = __pyx_v_s.begin();

  /* "map.to_py":205
 *     cdef const map[X,Y].value_type *key_value
 *     cdef map[X,Y].const_iterator iter = s.begin()
 *     while iter != s.end():             # <<<<<<<<<<<<<<
 *         key_value = &cython.operator.dereference(iter)
 *         o[key_value.first] = key_value.second
 */
  while (1) {
    __pyx_t_2 = ((__pyx_v_iter != __pyx_v_s.end()) != 0);
    if (!__pyx_t_2) break;

    /* "map.to_py":206
 *     cdef map[X,Y].const_iterator iter = s.begin()
 *     while iter != s.end():
 *         key_value = &cython.operator.dereference(iter)             # <<<<<<<<<<<<<<
 *         o[key_value.first] = key_value.second
 *         cython.operator.preincrement(iter)
 */
    __pyx_v_key_value = (&(*__pyx_v_iter));

    /* "map.to_py":207
 *     while iter != s.end():
 *         key_value = &cython.operator.dereference(iter)
 *         o[key_value.first] = key_value.second             # <<<<<<<<<<<<<<
 *         cython.operator.preincrement(iter)
 *     return o
 */
    __pyx_t_1 = __pyx_convert_unordered_map_to_py_int____int(__pyx_v_key_value->second); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 207, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __pyx_t_3 = __Pyx_PyInt_From_int(__pyx_v_key_value->first); if (unlikely(!__pyx_t_3)) __PYX_ERR(1, 207, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    if (unlikely(PyDict_SetItem(__pyx_v_o, __pyx_t_3, __pyx_t_1) < 0)) __PYX_ERR(1, 207, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

    /* "map.to_py":208
 *         key_value = &cython.operator.dereference(iter)
 *         o[key_value.first] = key_value.second
 *         cython.operator.preincrement(iter)             # <<<<<<<<<<<<<<
 *     return o
 * 
 */
    (void)((++__pyx_v_iter));
  }

  /* "map.to_py":209
 *         o[key_value.first] = key_value.second
 *         cython.operator.preincrement(iter)
 *     return o             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __Pyx_XDECREF(__pyx_r);
  __Pyx_INCREF(__pyx_v_o);
  __pyx_r = __pyx_v_o;
  goto __pyx_L0;

  /* "map.to_py":201
 * 
 * @cname("__pyx_convert_unordered_map_to_py_int____std_3a__3a_unordered_map_3c_int_2c_int_3e___")
 * cdef object __pyx_convert_unordered_map_to_py_int____std_3a__3a_unordered_map_3c_int_2c_int_3e___(const map[X,Y]& s):             # <<<<<<<<<<<<<<
 *     o = {}
 *     cdef const map[X,Y].value_type *key_value
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_3);
  __Pyx_AddTraceback("map.to_py.__pyx_convert_unordered_map_to_py_int____std_3a__3a_unordered_map_3c_int_2c_int_3e___", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_o);
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyMethodDef __pyx_methods[] = {
  {"get_best_match", (PyCFunction)__pyx_pw_7_smatch_1get_best_match, METH_VARARGS|METH_KEYWORDS, __pyx_doc_7_smatch_get_best_match},
  {0, 0, 0, 0}
};

#if PY_MAJOR_VERSION >= 3
#if CYTHON_PEP489_MULTI_PHASE_INIT
static PyObject* __pyx_pymod_create(PyObject *spec, PyModuleDef *def); /*proto*/
static int __pyx_pymod_exec__smatch(PyObject* module); /*proto*/
static PyModuleDef_Slot __pyx_moduledef_slots[] = {
  {Py_mod_create, (void*)__pyx_pymod_create},
  {Py_mod_exec, (void*)__pyx_pymod_exec__smatch},
  {0, NULL}
};
#endif

static struct PyModuleDef __pyx_moduledef = {
    PyModuleDef_HEAD_INIT,
    "_smatch",
    0, /* m_doc */
  #if CYTHON_PEP489_MULTI_PHASE_INIT
    0, /* m_size */
  #else
    -1, /* m_size */
  #endif
    __pyx_methods /* m_methods */,
  #if CYTHON_PEP489_MULTI_PHASE_INIT
    __pyx_moduledef_slots, /* m_slots */
  #else
    NULL, /* m_reload */
  #endif
    NULL, /* m_traverse */
    NULL, /* m_clear */
    NULL /* m_free */
};
#endif

static __Pyx_StringTabEntry __pyx_string_tab[] = {
  {&__pyx_kp_s_0_0, __pyx_k_0_0, sizeof(__pyx_k_0_0), 0, 0, 1, 0},
  {&__pyx_kp_s_After_swapping, __pyx_k_After_swapping, sizeof(__pyx_k_After_swapping), 0, 0, 1, 0},
  {&__pyx_kp_s_Before_swapping, __pyx_k_Before_swapping, sizeof(__pyx_k_Before_swapping), 0, 0, 1, 0},
  {&__pyx_kp_s_Candidate_mappings, __pyx_k_Candidate_mappings, sizeof(__pyx_k_Candidate_mappings), 0, 0, 1, 0},
  {&__pyx_kp_s_Computing_match_for_mapping, __pyx_k_Computing_match_for_mapping, sizeof(__pyx_k_Computing_match_for_mapping), 0, 0, 1, 0},
  {&__pyx_kp_s_Current_mapping, __pyx_k_Current_mapping, sizeof(__pyx_k_Current_mapping), 0, 0, 1, 0},
  {&__pyx_kp_s_Current_mapping_2, __pyx_k_Current_mapping_2, sizeof(__pyx_k_Current_mapping_2), 0, 0, 1, 0},
  {&__pyx_n_s_DEBUG_LOG, __pyx_k_DEBUG_LOG, sizeof(__pyx_k_DEBUG_LOG), 0, 0, 1, 1},
  {&__pyx_n_s_ERROR_LOG, __pyx_k_ERROR_LOG, sizeof(__pyx_k_ERROR_LOG), 0, 0, 1, 1},
  {&__pyx_kp_s_F_score, __pyx_k_F_score, sizeof(__pyx_k_F_score), 0, 0, 1, 0},
  {&__pyx_kp_s_Gain_after_the_hill_climbing, __pyx_k_Gain_after_the_hill_climbing, sizeof(__pyx_k_Gain_after_the_hill_climbing), 0, 0, 1, 0},
  {&__pyx_kp_s_Inconsistency_in_computing_move, __pyx_k_Inconsistency_in_computing_move, sizeof(__pyx_k_Inconsistency_in_computing_move), 0, 0, 1, 0},
  {&__pyx_kp_s_Inconsistency_in_computing_swap, __pyx_k_Inconsistency_in_computing_swap, sizeof(__pyx_k_Inconsistency_in_computing_swap), 0, 0, 1, 0},
  {&__pyx_n_s_Iteration, __pyx_k_Iteration, sizeof(__pyx_k_Iteration), 0, 0, 1, 1},
  {&__pyx_kp_s_Move_gain, __pyx_k_Move_gain, sizeof(__pyx_k_Move_gain), 0, 0, 1, 0},
  {&__pyx_kp_s_Node_mapping_at_start, __pyx_k_Node_mapping_at_start, sizeof(__pyx_k_Node_mapping_at_start), 0, 0, 1, 0},
  {&__pyx_kp_s_Original_mapping, __pyx_k_Original_mapping, sizeof(__pyx_k_Original_mapping), 0, 0, 1, 0},
  {&__pyx_kp_s_Remap_node, __pyx_k_Remap_node, sizeof(__pyx_k_Remap_node), 0, 0, 1, 0},
  {&__pyx_kp_s_Swap_gain, __pyx_k_Swap_gain, sizeof(__pyx_k_Swap_gain), 0, 0, 1, 0},
  {&__pyx_kp_s_Swap_node, __pyx_k_Swap_node, sizeof(__pyx_k_Swap_node), 0, 0, 1, 0},
  {&__pyx_kp_s_Triple_match_number_at_start, __pyx_k_Triple_match_number_at_start, sizeof(__pyx_k_Triple_match_number_at_start), 0, 0, 1, 0},
  {&__pyx_kp_s_Update_triple_match_number_to, __pyx_k_Update_triple_match_number_to, sizeof(__pyx_k_Update_triple_match_number_to), 0, 0, 1, 0},
  {&__pyx_kp_s_Use_move_gain, __pyx_k_Use_move_gain, sizeof(__pyx_k_Use_move_gain), 0, 0, 1, 0},
  {&__pyx_kp_s_Use_swap_gain, __pyx_k_Use_swap_gain, sizeof(__pyx_k_Use_swap_gain), 0, 0, 1, 0},
  {&__pyx_kp_s_Weight_dictionary, __pyx_k_Weight_dictionary, sizeof(__pyx_k_Weight_dictionary), 0, 0, 1, 0},
  {&__pyx_kp_s__2, __pyx_k__2, sizeof(__pyx_k__2), 0, 0, 1, 0},
  {&__pyx_kp_s__3, __pyx_k__3, sizeof(__pyx_k__3), 0, 0, 1, 0},
  {&__pyx_n_s_and, __pyx_k_and, sizeof(__pyx_k_and), 0, 0, 1, 1},
  {&__pyx_n_s_attribute1, __pyx_k_attribute1, sizeof(__pyx_k_attribute1), 0, 0, 1, 1},
  {&__pyx_n_s_attribute2, __pyx_k_attribute2, sizeof(__pyx_k_attribute2), 0, 0, 1, 1},
  {&__pyx_n_s_choice, __pyx_k_choice, sizeof(__pyx_k_choice), 0, 0, 1, 1},
  {&__pyx_n_s_clear_match_triple_dict, __pyx_k_clear_match_triple_dict, sizeof(__pyx_k_clear_match_triple_dict), 0, 0, 1, 1},
  {&__pyx_n_s_cline_in_traceback, __pyx_k_cline_in_traceback, sizeof(__pyx_k_cline_in_traceback), 0, 0, 1, 1},
  {&__pyx_n_s_compute_f, __pyx_k_compute_f, sizeof(__pyx_k_compute_f), 0, 0, 1, 1},
  {&__pyx_n_s_end, __pyx_k_end, sizeof(__pyx_k_end), 0, 0, 1, 1},
  {&__pyx_n_s_enumerate, __pyx_k_enumerate, sizeof(__pyx_k_enumerate), 0, 0, 1, 1},
  {&__pyx_n_s_f_score, __pyx_k_f_score, sizeof(__pyx_k_f_score), 0, 0, 1, 1},
  {&__pyx_n_s_file, __pyx_k_file, sizeof(__pyx_k_file), 0, 0, 1, 1},
  {&__pyx_kp_s_from, __pyx_k_from, sizeof(__pyx_k_from), 0, 0, 1, 0},
  {&__pyx_n_s_gold_num, __pyx_k_gold_num, sizeof(__pyx_k_gold_num), 0, 0, 1, 1},
  {&__pyx_n_s_import, __pyx_k_import, sizeof(__pyx_k_import), 0, 0, 1, 1},
  {&__pyx_n_s_instance1, __pyx_k_instance1, sizeof(__pyx_k_instance1), 0, 0, 1, 1},
  {&__pyx_n_s_instance2, __pyx_k_instance2, sizeof(__pyx_k_instance2), 0, 0, 1, 1},
  {&__pyx_kp_s_instance_attribute_match, __pyx_k_instance_attribute_match, sizeof(__pyx_k_instance_attribute_match), 0, 0, 1, 0},
  {&__pyx_n_s_iteration_num, __pyx_k_iteration_num, sizeof(__pyx_k_iteration_num), 0, 0, 1, 1},
  {&__pyx_n_s_lower, __pyx_k_lower, sizeof(__pyx_k_lower), 0, 0, 1, 1},
  {&__pyx_n_s_main, __pyx_k_main, sizeof(__pyx_k_main), 0, 0, 1, 1},
  {&__pyx_kp_s_match_computing_complete_result, __pyx_k_match_computing_complete_result, sizeof(__pyx_k_match_computing_complete_result), 0, 0, 1, 0},
  {&__pyx_n_s_match_num, __pyx_k_match_num, sizeof(__pyx_k_match_num), 0, 0, 1, 1},
  {&__pyx_kp_s_no_move_swap_gain_found, __pyx_k_no_move_swap_gain_found, sizeof(__pyx_k_no_move_swap_gain_found), 0, 0, 1, 0},
  {&__pyx_n_s_node_pair, __pyx_k_node_pair, sizeof(__pyx_k_node_pair), 0, 0, 1, 1},
  {&__pyx_n_s_precision, __pyx_k_precision, sizeof(__pyx_k_precision), 0, 0, 1, 1},
  {&__pyx_n_s_prefix1, __pyx_k_prefix1, sizeof(__pyx_k_prefix1), 0, 0, 1, 1},
  {&__pyx_n_s_prefix2, __pyx_k_prefix2, sizeof(__pyx_k_prefix2), 0, 0, 1, 1},
  {&__pyx_n_s_print, __pyx_k_print, sizeof(__pyx_k_print), 0, 0, 1, 1},
  {&__pyx_n_s_random, __pyx_k_random, sizeof(__pyx_k_random), 0, 0, 1, 1},
  {&__pyx_n_s_range, __pyx_k_range, sizeof(__pyx_k_range), 0, 0, 1, 1},
  {&__pyx_n_s_recall, __pyx_k_recall, sizeof(__pyx_k_recall), 0, 0, 1, 1},
  {&__pyx_n_s_relation1, __pyx_k_relation1, sizeof(__pyx_k_relation1), 0, 0, 1, 1},
  {&__pyx_n_s_relation2, __pyx_k_relation2, sizeof(__pyx_k_relation2), 0, 0, 1, 1},
  {&__pyx_kp_s_relation_match_with, __pyx_k_relation_match_with, sizeof(__pyx_k_relation_match_with), 0, 0, 1, 0},
  {&__pyx_n_s_seed, __pyx_k_seed, sizeof(__pyx_k_seed), 0, 0, 1, 1},
  {&__pyx_n_s_smatch, __pyx_k_smatch, sizeof(__pyx_k_smatch), 0, 0, 1, 1},
  {&__pyx_kp_s_smatch_pyx, __pyx_k_smatch_pyx, sizeof(__pyx_k_smatch_pyx), 0, 0, 1, 0},
  {&__pyx_n_s_stderr, __pyx_k_stderr, sizeof(__pyx_k_stderr), 0, 0, 1, 1},
  {&__pyx_n_s_sys, __pyx_k_sys, sizeof(__pyx_k_sys), 0, 0, 1, 1},
  {&__pyx_n_s_test, __pyx_k_test, sizeof(__pyx_k_test), 0, 0, 1, 1},
  {&__pyx_n_s_test_num, __pyx_k_test_num, sizeof(__pyx_k_test_num), 0, 0, 1, 1},
  {&__pyx_n_s_to, __pyx_k_to, sizeof(__pyx_k_to), 0, 0, 1, 1},
  {&__pyx_n_s_verbose, __pyx_k_verbose, sizeof(__pyx_k_verbose), 0, 0, 1, 1},
  {0, 0, 0, 0, 0, 0, 0}
};
static int __Pyx_InitCachedBuiltins(void) {
  __pyx_builtin_range = __Pyx_GetBuiltinName(__pyx_n_s_range); if (!__pyx_builtin_range) __PYX_ERR(0, 48, __pyx_L1_error)
  __pyx_builtin_enumerate = __Pyx_GetBuiltinName(__pyx_n_s_enumerate); if (!__pyx_builtin_enumerate) __PYX_ERR(0, 220, __pyx_L1_error)
  return 0;
  __pyx_L1_error:;
  return -1;
}

static int __Pyx_InitCachedConstants(void) {
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__Pyx_InitCachedConstants", 0);

  /* "_smatch.pyx":300
 *                 if verbose:
 *                     print >> DEBUG_LOG, "Move gain:", mv_gain
 *                     new_mapping = mapping[:]             # <<<<<<<<<<<<<<
 *                     new_mapping[i] = nm
 *                     new_match_num = compute_match(new_mapping, weight_dict)
 */
  __pyx_slice_ = PySlice_New(Py_None, Py_None, Py_None); if (unlikely(!__pyx_slice_)) __PYX_ERR(0, 300, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_slice_);
  __Pyx_GIVEREF(__pyx_slice_);

  /* "_smatch.pyx":326
 *             if verbose:
 *                 print >> DEBUG_LOG, "Swap gain:", sw_gain
 *                 new_mapping = mapping[:]             # <<<<<<<<<<<<<<
 *                 new_mapping[i] = m2
 *                 new_mapping[j] = m
 */
  __pyx_slice__4 = PySlice_New(Py_None, Py_None, Py_None); if (unlikely(!__pyx_slice__4)) __PYX_ERR(0, 326, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_slice__4);
  __Pyx_GIVEREF(__pyx_slice__4);

  /* "_smatch.pyx":488
 *     """
 *     if test_num == 0 or gold_num == 0:
 *         return 0.00, 0.00, 0.00             # <<<<<<<<<<<<<<
 *     precision = float(match_num) / float(test_num)
 *     recall = float(match_num) / float(gold_num)
 */
  __pyx_tuple__5 = PyTuple_Pack(3, __pyx_float_0_00, __pyx_float_0_00, __pyx_float_0_00); if (unlikely(!__pyx_tuple__5)) __PYX_ERR(0, 488, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_tuple__5);
  __Pyx_GIVEREF(__pyx_tuple__5);

  /* "_smatch.pyx":498
 *     else:
 *         if verbose:
 *             print >> DEBUG_LOG, "F-score:", "0.0"             # <<<<<<<<<<<<<<
 *         return precision, recall, 0.00
 */
  __pyx_tuple__6 = PyTuple_Pack(2, __pyx_kp_s_F_score, __pyx_kp_s_0_0); if (unlikely(!__pyx_tuple__6)) __PYX_ERR(0, 498, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_tuple__6);
  __Pyx_GIVEREF(__pyx_tuple__6);

  /* "_smatch.pyx":467
 * 
 * 
 * def clear_match_triple_dict():             # <<<<<<<<<<<<<<
 *     # dummy for api
 *     pass
 */
  __pyx_codeobj__7 = (PyObject*)__Pyx_PyCode_New(0, 0, 0, 0, CO_OPTIMIZED|CO_NEWLOCALS, __pyx_empty_bytes, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_kp_s_smatch_pyx, __pyx_n_s_clear_match_triple_dict, 467, __pyx_empty_bytes); if (unlikely(!__pyx_codeobj__7)) __PYX_ERR(0, 467, __pyx_L1_error)

  /* "_smatch.pyx":472
 * 
 * 
 * def compute_f(match_num, test_num, gold_num, verbose=False):             # <<<<<<<<<<<<<<
 *     """
 *     Compute the f-score based on the matching triple number,
 */
  __pyx_tuple__8 = PyTuple_Pack(7, __pyx_n_s_match_num, __pyx_n_s_test_num, __pyx_n_s_gold_num, __pyx_n_s_verbose, __pyx_n_s_precision, __pyx_n_s_recall, __pyx_n_s_f_score); if (unlikely(!__pyx_tuple__8)) __PYX_ERR(0, 472, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_tuple__8);
  __Pyx_GIVEREF(__pyx_tuple__8);
  __pyx_codeobj__9 = (PyObject*)__Pyx_PyCode_New(4, 0, 7, 0, CO_OPTIMIZED|CO_NEWLOCALS, __pyx_empty_bytes, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_tuple__8, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_kp_s_smatch_pyx, __pyx_n_s_compute_f, 472, __pyx_empty_bytes); if (unlikely(!__pyx_codeobj__9)) __PYX_ERR(0, 472, __pyx_L1_error)
  __Pyx_RefNannyFinishContext();
  return 0;
  __pyx_L1_error:;
  __Pyx_RefNannyFinishContext();
  return -1;
}

static int __Pyx_InitGlobals(void) {
  if (__Pyx_InitStrings(__pyx_string_tab) < 0) __PYX_ERR(0, 1, __pyx_L1_error);
  __pyx_float_0_00 = PyFloat_FromDouble(0.00); if (unlikely(!__pyx_float_0_00)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_int_0 = PyInt_FromLong(0); if (unlikely(!__pyx_int_0)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_int_1 = PyInt_FromLong(1); if (unlikely(!__pyx_int_1)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_int_5 = PyInt_FromLong(5); if (unlikely(!__pyx_int_5)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_int_neg_1 = PyInt_FromLong(-1); if (unlikely(!__pyx_int_neg_1)) __PYX_ERR(0, 1, __pyx_L1_error)
  return 0;
  __pyx_L1_error:;
  return -1;
}

static int __Pyx_modinit_global_init_code(void); /*proto*/
static int __Pyx_modinit_variable_export_code(void); /*proto*/
static int __Pyx_modinit_function_export_code(void); /*proto*/
static int __Pyx_modinit_type_init_code(void); /*proto*/
static int __Pyx_modinit_type_import_code(void); /*proto*/
static int __Pyx_modinit_variable_import_code(void); /*proto*/
static int __Pyx_modinit_function_import_code(void); /*proto*/

static int __Pyx_modinit_global_init_code(void) {
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__Pyx_modinit_global_init_code", 0);
  /*--- Global init code ---*/
  __Pyx_RefNannyFinishContext();
  return 0;
}

static int __Pyx_modinit_variable_export_code(void) {
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__Pyx_modinit_variable_export_code", 0);
  /*--- Variable export code ---*/
  __Pyx_RefNannyFinishContext();
  return 0;
}

static int __Pyx_modinit_function_export_code(void) {
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__Pyx_modinit_function_export_code", 0);
  /*--- Function export code ---*/
  __Pyx_RefNannyFinishContext();
  return 0;
}

static int __Pyx_modinit_type_init_code(void) {
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__Pyx_modinit_type_init_code", 0);
  /*--- Type init code ---*/
  __Pyx_RefNannyFinishContext();
  return 0;
}

static int __Pyx_modinit_type_import_code(void) {
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__Pyx_modinit_type_import_code", 0);
  /*--- Type import code ---*/
  __Pyx_RefNannyFinishContext();
  return 0;
}

static int __Pyx_modinit_variable_import_code(void) {
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__Pyx_modinit_variable_import_code", 0);
  /*--- Variable import code ---*/
  __Pyx_RefNannyFinishContext();
  return 0;
}

static int __Pyx_modinit_function_import_code(void) {
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__Pyx_modinit_function_import_code", 0);
  /*--- Function import code ---*/
  __Pyx_RefNannyFinishContext();
  return 0;
}


#if PY_MAJOR_VERSION < 3
#ifdef CYTHON_NO_PYINIT_EXPORT
#define __Pyx_PyMODINIT_FUNC void
#else
#define __Pyx_PyMODINIT_FUNC PyMODINIT_FUNC
#endif
#else
#ifdef CYTHON_NO_PYINIT_EXPORT
#define __Pyx_PyMODINIT_FUNC PyObject *
#else
#define __Pyx_PyMODINIT_FUNC PyMODINIT_FUNC
#endif
#endif
#ifndef CYTHON_SMALL_CODE
#if defined(__clang__)
    #define CYTHON_SMALL_CODE
#elif defined(__GNUC__) && (!(defined(__cplusplus)) || (__GNUC__ > 4 || (__GNUC__ == 4 && __GNUC_MINOR__ > 4)))
    #define CYTHON_SMALL_CODE __attribute__((cold))
#else
    #define CYTHON_SMALL_CODE
#endif
#endif


#if PY_MAJOR_VERSION < 3
__Pyx_PyMODINIT_FUNC init_smatch(void) CYTHON_SMALL_CODE; /*proto*/
__Pyx_PyMODINIT_FUNC init_smatch(void)
#else
__Pyx_PyMODINIT_FUNC PyInit__smatch(void) CYTHON_SMALL_CODE; /*proto*/
__Pyx_PyMODINIT_FUNC PyInit__smatch(void)
#if CYTHON_PEP489_MULTI_PHASE_INIT
{
  return PyModuleDef_Init(&__pyx_moduledef);
}
static int __Pyx_copy_spec_to_module(PyObject *spec, PyObject *moddict, const char* from_name, const char* to_name) {
    PyObject *value = PyObject_GetAttrString(spec, from_name);
    int result = 0;
    if (likely(value)) {
        result = PyDict_SetItemString(moddict, to_name, value);
        Py_DECREF(value);
    } else if (PyErr_ExceptionMatches(PyExc_AttributeError)) {
        PyErr_Clear();
    } else {
        result = -1;
    }
    return result;
}
static PyObject* __pyx_pymod_create(PyObject *spec, CYTHON_UNUSED PyModuleDef *def) {
    PyObject *module = NULL, *moddict, *modname;
    if (__pyx_m)
        return __Pyx_NewRef(__pyx_m);
    modname = PyObject_GetAttrString(spec, "name");
    if (unlikely(!modname)) goto bad;
    module = PyModule_NewObject(modname);
    Py_DECREF(modname);
    if (unlikely(!module)) goto bad;
    moddict = PyModule_GetDict(module);
    if (unlikely(!moddict)) goto bad;
    if (unlikely(__Pyx_copy_spec_to_module(spec, moddict, "loader", "__loader__") < 0)) goto bad;
    if (unlikely(__Pyx_copy_spec_to_module(spec, moddict, "origin", "__file__") < 0)) goto bad;
    if (unlikely(__Pyx_copy_spec_to_module(spec, moddict, "parent", "__package__") < 0)) goto bad;
    if (unlikely(__Pyx_copy_spec_to_module(spec, moddict, "submodule_search_locations", "__path__") < 0)) goto bad;
    return module;
bad:
    Py_XDECREF(module);
    return NULL;
}


static int __pyx_pymod_exec__smatch(PyObject *__pyx_pyinit_module)
#endif
#endif
{
  PyObject *__pyx_t_1 = NULL;
  PyObject *__pyx_t_2 = NULL;
  __Pyx_RefNannyDeclarations
  #if CYTHON_PEP489_MULTI_PHASE_INIT
  if (__pyx_m && __pyx_m == __pyx_pyinit_module) return 0;
  #elif PY_MAJOR_VERSION >= 3
  if (__pyx_m) return __Pyx_NewRef(__pyx_m);
  #endif
  #if CYTHON_REFNANNY
__Pyx_RefNanny = __Pyx_RefNannyImportAPI("refnanny");
if (!__Pyx_RefNanny) {
  PyErr_Clear();
  __Pyx_RefNanny = __Pyx_RefNannyImportAPI("Cython.Runtime.refnanny");
  if (!__Pyx_RefNanny)
      Py_FatalError("failed to import 'refnanny' module");
}
#endif
  __Pyx_RefNannySetupContext("__Pyx_PyMODINIT_FUNC PyInit__smatch(void)", 0);
  if (__Pyx_check_binary_version() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_empty_tuple = PyTuple_New(0); if (unlikely(!__pyx_empty_tuple)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_empty_bytes = PyBytes_FromStringAndSize("", 0); if (unlikely(!__pyx_empty_bytes)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_empty_unicode = PyUnicode_FromStringAndSize("", 0); if (unlikely(!__pyx_empty_unicode)) __PYX_ERR(0, 1, __pyx_L1_error)
  #ifdef __Pyx_CyFunction_USED
  if (__pyx_CyFunction_init() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  #endif
  #ifdef __Pyx_FusedFunction_USED
  if (__pyx_FusedFunction_init() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  #endif
  #ifdef __Pyx_Coroutine_USED
  if (__pyx_Coroutine_init() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  #endif
  #ifdef __Pyx_Generator_USED
  if (__pyx_Generator_init() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  #endif
  #ifdef __Pyx_AsyncGen_USED
  if (__pyx_AsyncGen_init() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  #endif
  #ifdef __Pyx_StopAsyncIteration_USED
  if (__pyx_StopAsyncIteration_init() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  #endif
  /*--- Library function declarations ---*/
  /*--- Threads initialization code ---*/
  #if defined(__PYX_FORCE_INIT_THREADS) && __PYX_FORCE_INIT_THREADS
  #ifdef WITH_THREAD /* Python build with threading support? */
  PyEval_InitThreads();
  #endif
  #endif
  /*--- Module creation code ---*/
  #if CYTHON_PEP489_MULTI_PHASE_INIT
  __pyx_m = __pyx_pyinit_module;
  Py_INCREF(__pyx_m);
  #else
  #if PY_MAJOR_VERSION < 3
  __pyx_m = Py_InitModule4("_smatch", __pyx_methods, 0, 0, PYTHON_API_VERSION); Py_XINCREF(__pyx_m);
  #else
  __pyx_m = PyModule_Create(&__pyx_moduledef);
  #endif
  if (unlikely(!__pyx_m)) __PYX_ERR(0, 1, __pyx_L1_error)
  #endif
  __pyx_d = PyModule_GetDict(__pyx_m); if (unlikely(!__pyx_d)) __PYX_ERR(0, 1, __pyx_L1_error)
  Py_INCREF(__pyx_d);
  __pyx_b = PyImport_AddModule(__Pyx_BUILTIN_MODULE_NAME); if (unlikely(!__pyx_b)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_cython_runtime = PyImport_AddModule((char *) "cython_runtime"); if (unlikely(!__pyx_cython_runtime)) __PYX_ERR(0, 1, __pyx_L1_error)
  #if CYTHON_COMPILING_IN_PYPY
  Py_INCREF(__pyx_b);
  #endif
  if (PyObject_SetAttrString(__pyx_m, "__builtins__", __pyx_b) < 0) __PYX_ERR(0, 1, __pyx_L1_error);
  /*--- Initialize various global constants etc. ---*/
  if (__Pyx_InitGlobals() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  #if PY_MAJOR_VERSION < 3 && (__PYX_DEFAULT_STRING_ENCODING_IS_ASCII || __PYX_DEFAULT_STRING_ENCODING_IS_DEFAULT)
  if (__Pyx_init_sys_getdefaultencoding_params() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  #endif
  if (__pyx_module_is_main__smatch) {
    if (PyObject_SetAttrString(__pyx_m, "__name__", __pyx_n_s_main) < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  }
  #if PY_MAJOR_VERSION >= 3
  {
    PyObject *modules = PyImport_GetModuleDict(); if (unlikely(!modules)) __PYX_ERR(0, 1, __pyx_L1_error)
    if (!PyDict_GetItemString(modules, "_smatch")) {
      if (unlikely(PyDict_SetItemString(modules, "_smatch", __pyx_m) < 0)) __PYX_ERR(0, 1, __pyx_L1_error)
    }
  }
  #endif
  /*--- Builtin init code ---*/
  if (__Pyx_InitCachedBuiltins() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  /*--- Constants init code ---*/
  if (__Pyx_InitCachedConstants() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  /*--- Global type/function init code ---*/
  (void)__Pyx_modinit_global_init_code();
  (void)__Pyx_modinit_variable_export_code();
  (void)__Pyx_modinit_function_export_code();
  (void)__Pyx_modinit_type_init_code();
  (void)__Pyx_modinit_type_import_code();
  (void)__Pyx_modinit_variable_import_code();
  (void)__Pyx_modinit_function_import_code();
  /*--- Execution code ---*/
  #if defined(__Pyx_Generator_USED) || defined(__Pyx_Coroutine_USED)
  if (__Pyx_patch_abc() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  #endif

  /* "_smatch.pyx":5
 * from libcpp.unordered_set cimport unordered_set
 * from libcpp.vector cimport vector
 * import sys             # <<<<<<<<<<<<<<
 * import random
 * 
 */
  __pyx_t_1 = __Pyx_Import(__pyx_n_s_sys, 0, -1); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 5, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_sys, __pyx_t_1) < 0) __PYX_ERR(0, 5, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_smatch.pyx":6
 * from libcpp.vector cimport vector
 * import sys
 * import random             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __pyx_t_1 = __Pyx_Import(__pyx_n_s_random, 0, -1); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 6, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_random, __pyx_t_1) < 0) __PYX_ERR(0, 6, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_smatch.pyx":10
 * 
 * # Error log location
 * ERROR_LOG = sys.stderr             # <<<<<<<<<<<<<<
 * 
 * # Debug log location
 */
  __pyx_t_1 = __Pyx_GetModuleGlobalName(__pyx_n_s_sys); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 10, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_2 = __Pyx_PyObject_GetAttrStr(__pyx_t_1, __pyx_n_s_stderr); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 10, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_ERROR_LOG, __pyx_t_2) < 0) __PYX_ERR(0, 10, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

  /* "_smatch.pyx":13
 * 
 * # Debug log location
 * DEBUG_LOG = sys.stderr             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __pyx_t_2 = __Pyx_GetModuleGlobalName(__pyx_n_s_sys); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 13, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __pyx_t_1 = __Pyx_PyObject_GetAttrStr(__pyx_t_2, __pyx_n_s_stderr); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 13, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_DEBUG_LOG, __pyx_t_1) < 0) __PYX_ERR(0, 13, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_smatch.pyx":467
 * 
 * 
 * def clear_match_triple_dict():             # <<<<<<<<<<<<<<
 *     # dummy for api
 *     pass
 */
  __pyx_t_1 = PyCFunction_NewEx(&__pyx_mdef_7_smatch_3clear_match_triple_dict, NULL, __pyx_n_s_smatch); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 467, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_clear_match_triple_dict, __pyx_t_1) < 0) __PYX_ERR(0, 467, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_smatch.pyx":472
 * 
 * 
 * def compute_f(match_num, test_num, gold_num, verbose=False):             # <<<<<<<<<<<<<<
 *     """
 *     Compute the f-score based on the matching triple number,
 */
  __pyx_t_1 = PyCFunction_NewEx(&__pyx_mdef_7_smatch_5compute_f, NULL, __pyx_n_s_smatch); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 472, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_compute_f, __pyx_t_1) < 0) __PYX_ERR(0, 472, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_smatch.pyx":1
 * cimport cython             # <<<<<<<<<<<<<<
 * from libcpp.unordered_map cimport unordered_map
 * from libcpp.unordered_set cimport unordered_set
 */
  __pyx_t_1 = __Pyx_PyDict_NewPresized(0); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 1, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_test, __pyx_t_1) < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "map.to_py":201
 * 
 * @cname("__pyx_convert_unordered_map_to_py_int____std_3a__3a_unordered_map_3c_int_2c_int_3e___")
 * cdef object __pyx_convert_unordered_map_to_py_int____std_3a__3a_unordered_map_3c_int_2c_int_3e___(const map[X,Y]& s):             # <<<<<<<<<<<<<<
 *     o = {}
 *     cdef const map[X,Y].value_type *key_value
 */

  /*--- Wrapped vars code ---*/

  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_2);
  if (__pyx_m) {
    if (__pyx_d) {
      __Pyx_AddTraceback("init _smatch", 0, __pyx_lineno, __pyx_filename);
    }
    Py_DECREF(__pyx_m); __pyx_m = 0;
  } else if (!PyErr_Occurred()) {
    PyErr_SetString(PyExc_ImportError, "init _smatch");
  }
  __pyx_L0:;
  __Pyx_RefNannyFinishContext();
  #if CYTHON_PEP489_MULTI_PHASE_INIT
  return (__pyx_m != NULL) ? 0 : -1;
  #elif PY_MAJOR_VERSION >= 3
  return __pyx_m;
  #else
  return;
  #endif
}

/* --- Runtime support code --- */
/* Refnanny */
#if CYTHON_REFNANNY
static __Pyx_RefNannyAPIStruct *__Pyx_RefNannyImportAPI(const char *modname) {
    PyObject *m = NULL, *p = NULL;
    void *r = NULL;
    m = PyImport_ImportModule((char *)modname);
    if (!m) goto end;
    p = PyObject_GetAttrString(m, (char *)"RefNannyAPI");
    if (!p) goto end;
    r = PyLong_AsVoidPtr(p);
end:
    Py_XDECREF(p);
    Py_XDECREF(m);
    return (__Pyx_RefNannyAPIStruct *)r;
}
#endif

/* PyObjectGetAttrStr */
#if CYTHON_USE_TYPE_SLOTS
static CYTHON_INLINE PyObject* __Pyx_PyObject_GetAttrStr(PyObject* obj, PyObject* attr_name) {
    PyTypeObject* tp = Py_TYPE(obj);
    if (likely(tp->tp_getattro))
        return tp->tp_getattro(obj, attr_name);
#if PY_MAJOR_VERSION < 3
    if (likely(tp->tp_getattr))
        return tp->tp_getattr(obj, PyString_AS_STRING(attr_name));
#endif
    return PyObject_GetAttr(obj, attr_name);
}
#endif

/* GetBuiltinName */
static PyObject *__Pyx_GetBuiltinName(PyObject *name) {
    PyObject* result = __Pyx_PyObject_GetAttrStr(__pyx_b, name);
    if (unlikely(!result)) {
        PyErr_Format(PyExc_NameError,
#if PY_MAJOR_VERSION >= 3
            "name '%U' is not defined", name);
#else
            "name '%.200s' is not defined", PyString_AS_STRING(name));
#endif
    }
    return result;
}

/* GetModuleGlobalName */
static CYTHON_INLINE PyObject *__Pyx_GetModuleGlobalName(PyObject *name) {
    PyObject *result;
#if !CYTHON_AVOID_BORROWED_REFS
#if CYTHON_COMPILING_IN_CPYTHON && PY_VERSION_HEX >= 0x030500A1
    result = _PyDict_GetItem_KnownHash(__pyx_d, name, ((PyASCIIObject *) name)->hash);
    if (likely(result)) {
        Py_INCREF(result);
    } else if (unlikely(PyErr_Occurred())) {
        result = NULL;
    } else {
#else
    result = PyDict_GetItem(__pyx_d, name);
    if (likely(result)) {
        Py_INCREF(result);
    } else {
#endif
#else
    result = PyObject_GetItem(__pyx_d, name);
    if (!result) {
        PyErr_Clear();
#endif
        result = __Pyx_GetBuiltinName(name);
    }
    return result;
}

/* PyCFunctionFastCall */
    #if CYTHON_FAST_PYCCALL
static CYTHON_INLINE PyObject * __Pyx_PyCFunction_FastCall(PyObject *func_obj, PyObject **args, Py_ssize_t nargs) {
    PyCFunctionObject *func = (PyCFunctionObject*)func_obj;
    PyCFunction meth = PyCFunction_GET_FUNCTION(func);
    PyObject *self = PyCFunction_GET_SELF(func);
    int flags = PyCFunction_GET_FLAGS(func);
    assert(PyCFunction_Check(func));
    assert(METH_FASTCALL == (flags & ~(METH_CLASS | METH_STATIC | METH_COEXIST | METH_KEYWORDS)));
    assert(nargs >= 0);
    assert(nargs == 0 || args != NULL);
    /* _PyCFunction_FastCallDict() must not be called with an exception set,
       because it may clear it (directly or indirectly) and so the
       caller loses its exception */
    assert(!PyErr_Occurred());
    if ((PY_VERSION_HEX < 0x030700A0) || unlikely(flags & METH_KEYWORDS)) {
        return (*((__Pyx_PyCFunctionFastWithKeywords)meth)) (self, args, nargs, NULL);
    } else {
        return (*((__Pyx_PyCFunctionFast)meth)) (self, args, nargs);
    }
}
#endif

/* PyFunctionFastCall */
    #if CYTHON_FAST_PYCALL
#include "frameobject.h"
static PyObject* __Pyx_PyFunction_FastCallNoKw(PyCodeObject *co, PyObject **args, Py_ssize_t na,
                                               PyObject *globals) {
    PyFrameObject *f;
    PyThreadState *tstate = __Pyx_PyThreadState_Current;
    PyObject **fastlocals;
    Py_ssize_t i;
    PyObject *result;
    assert(globals != NULL);
    /* XXX Perhaps we should create a specialized
       PyFrame_New() that doesn't take locals, but does
       take builtins without sanity checking them.
       */
    assert(tstate != NULL);
    f = PyFrame_New(tstate, co, globals, NULL);
    if (f == NULL) {
        return NULL;
    }
    fastlocals = f->f_localsplus;
    for (i = 0; i < na; i++) {
        Py_INCREF(*args);
        fastlocals[i] = *args++;
    }
    result = PyEval_EvalFrameEx(f,0);
    ++tstate->recursion_depth;
    Py_DECREF(f);
    --tstate->recursion_depth;
    return result;
}
#if 1 || PY_VERSION_HEX < 0x030600B1
static PyObject *__Pyx_PyFunction_FastCallDict(PyObject *func, PyObject **args, int nargs, PyObject *kwargs) {
    PyCodeObject *co = (PyCodeObject *)PyFunction_GET_CODE(func);
    PyObject *globals = PyFunction_GET_GLOBALS(func);
    PyObject *argdefs = PyFunction_GET_DEFAULTS(func);
    PyObject *closure;
#if PY_MAJOR_VERSION >= 3
    PyObject *kwdefs;
#endif
    PyObject *kwtuple, **k;
    PyObject **d;
    Py_ssize_t nd;
    Py_ssize_t nk;
    PyObject *result;
    assert(kwargs == NULL || PyDict_Check(kwargs));
    nk = kwargs ? PyDict_Size(kwargs) : 0;
    if (Py_EnterRecursiveCall((char*)" while calling a Python object")) {
        return NULL;
    }
    if (
#if PY_MAJOR_VERSION >= 3
            co->co_kwonlyargcount == 0 &&
#endif
            likely(kwargs == NULL || nk == 0) &&
            co->co_flags == (CO_OPTIMIZED | CO_NEWLOCALS | CO_NOFREE)) {
        if (argdefs == NULL && co->co_argcount == nargs) {
            result = __Pyx_PyFunction_FastCallNoKw(co, args, nargs, globals);
            goto done;
        }
        else if (nargs == 0 && argdefs != NULL
                 && co->co_argcount == Py_SIZE(argdefs)) {
            /* function called with no arguments, but all parameters have
               a default value: use default values as arguments .*/
            args = &PyTuple_GET_ITEM(argdefs, 0);
            result =__Pyx_PyFunction_FastCallNoKw(co, args, Py_SIZE(argdefs), globals);
            goto done;
        }
    }
    if (kwargs != NULL) {
        Py_ssize_t pos, i;
        kwtuple = PyTuple_New(2 * nk);
        if (kwtuple == NULL) {
            result = NULL;
            goto done;
        }
        k = &PyTuple_GET_ITEM(kwtuple, 0);
        pos = i = 0;
        while (PyDict_Next(kwargs, &pos, &k[i], &k[i+1])) {
            Py_INCREF(k[i]);
            Py_INCREF(k[i+1]);
            i += 2;
        }
        nk = i / 2;
    }
    else {
        kwtuple = NULL;
        k = NULL;
    }
    closure = PyFunction_GET_CLOSURE(func);
#if PY_MAJOR_VERSION >= 3
    kwdefs = PyFunction_GET_KW_DEFAULTS(func);
#endif
    if (argdefs != NULL) {
        d = &PyTuple_GET_ITEM(argdefs, 0);
        nd = Py_SIZE(argdefs);
    }
    else {
        d = NULL;
        nd = 0;
    }
#if PY_MAJOR_VERSION >= 3
    result = PyEval_EvalCodeEx((PyObject*)co, globals, (PyObject *)NULL,
                               args, nargs,
                               k, (int)nk,
                               d, (int)nd, kwdefs, closure);
#else
    result = PyEval_EvalCodeEx(co, globals, (PyObject *)NULL,
                               args, nargs,
                               k, (int)nk,
                               d, (int)nd, closure);
#endif
    Py_XDECREF(kwtuple);
done:
    Py_LeaveRecursiveCall();
    return result;
}
#endif
#endif

/* PyObjectCall */
    #if CYTHON_COMPILING_IN_CPYTHON
static CYTHON_INLINE PyObject* __Pyx_PyObject_Call(PyObject *func, PyObject *arg, PyObject *kw) {
    PyObject *result;
    ternaryfunc call = func->ob_type->tp_call;
    if (unlikely(!call))
        return PyObject_Call(func, arg, kw);
    if (unlikely(Py_EnterRecursiveCall((char*)" while calling a Python object")))
        return NULL;
    result = (*call)(func, arg, kw);
    Py_LeaveRecursiveCall();
    if (unlikely(!result) && unlikely(!PyErr_Occurred())) {
        PyErr_SetString(
            PyExc_SystemError,
            "NULL result without error in PyObject_Call");
    }
    return result;
}
#endif

/* PyObjectCallMethO */
    #if CYTHON_COMPILING_IN_CPYTHON
static CYTHON_INLINE PyObject* __Pyx_PyObject_CallMethO(PyObject *func, PyObject *arg) {
    PyObject *self, *result;
    PyCFunction cfunc;
    cfunc = PyCFunction_GET_FUNCTION(func);
    self = PyCFunction_GET_SELF(func);
    if (unlikely(Py_EnterRecursiveCall((char*)" while calling a Python object")))
        return NULL;
    result = cfunc(self, arg);
    Py_LeaveRecursiveCall();
    if (unlikely(!result) && unlikely(!PyErr_Occurred())) {
        PyErr_SetString(
            PyExc_SystemError,
            "NULL result without error in PyObject_Call");
    }
    return result;
}
#endif

/* PyObjectCallOneArg */
    #if CYTHON_COMPILING_IN_CPYTHON
static PyObject* __Pyx__PyObject_CallOneArg(PyObject *func, PyObject *arg) {
    PyObject *result;
    PyObject *args = PyTuple_New(1);
    if (unlikely(!args)) return NULL;
    Py_INCREF(arg);
    PyTuple_SET_ITEM(args, 0, arg);
    result = __Pyx_PyObject_Call(func, args, NULL);
    Py_DECREF(args);
    return result;
}
static CYTHON_INLINE PyObject* __Pyx_PyObject_CallOneArg(PyObject *func, PyObject *arg) {
#if CYTHON_FAST_PYCALL
    if (PyFunction_Check(func)) {
        return __Pyx_PyFunction_FastCall(func, &arg, 1);
    }
#endif
    if (likely(PyCFunction_Check(func))) {
        if (likely(PyCFunction_GET_FLAGS(func) & METH_O)) {
            return __Pyx_PyObject_CallMethO(func, arg);
#if CYTHON_FAST_PYCCALL
        } else if (PyCFunction_GET_FLAGS(func) & METH_FASTCALL) {
            return __Pyx_PyCFunction_FastCall(func, &arg, 1);
#endif
        }
    }
    return __Pyx__PyObject_CallOneArg(func, arg);
}
#else
static CYTHON_INLINE PyObject* __Pyx_PyObject_CallOneArg(PyObject *func, PyObject *arg) {
    PyObject *result;
    PyObject *args = PyTuple_Pack(1, arg);
    if (unlikely(!args)) return NULL;
    result = __Pyx_PyObject_Call(func, args, NULL);
    Py_DECREF(args);
    return result;
}
#endif

/* PyObjectCallNoArg */
    #if CYTHON_COMPILING_IN_CPYTHON
static CYTHON_INLINE PyObject* __Pyx_PyObject_CallNoArg(PyObject *func) {
#if CYTHON_FAST_PYCALL
    if (PyFunction_Check(func)) {
        return __Pyx_PyFunction_FastCall(func, NULL, 0);
    }
#endif
#ifdef __Pyx_CyFunction_USED
    if (likely(PyCFunction_Check(func) || __Pyx_TypeCheck(func, __pyx_CyFunctionType))) {
#else
    if (likely(PyCFunction_Check(func))) {
#endif
        if (likely(PyCFunction_GET_FLAGS(func) & METH_NOARGS)) {
            return __Pyx_PyObject_CallMethO(func, NULL);
        }
    }
    return __Pyx_PyObject_Call(func, __pyx_empty_tuple, NULL);
}
#endif

/* GetItemInt */
      static PyObject *__Pyx_GetItemInt_Generic(PyObject *o, PyObject* j) {
    PyObject *r;
    if (!j) return NULL;
    r = PyObject_GetItem(o, j);
    Py_DECREF(j);
    return r;
}
static CYTHON_INLINE PyObject *__Pyx_GetItemInt_List_Fast(PyObject *o, Py_ssize_t i,
                                                              CYTHON_NCP_UNUSED int wraparound,
                                                              CYTHON_NCP_UNUSED int boundscheck) {
#if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
    Py_ssize_t wrapped_i = i;
    if (wraparound & unlikely(i < 0)) {
        wrapped_i += PyList_GET_SIZE(o);
    }
    if ((!boundscheck) || likely((0 <= wrapped_i) & (wrapped_i < PyList_GET_SIZE(o)))) {
        PyObject *r = PyList_GET_ITEM(o, wrapped_i);
        Py_INCREF(r);
        return r;
    }
    return __Pyx_GetItemInt_Generic(o, PyInt_FromSsize_t(i));
#else
    return PySequence_GetItem(o, i);
#endif
}
static CYTHON_INLINE PyObject *__Pyx_GetItemInt_Tuple_Fast(PyObject *o, Py_ssize_t i,
                                                              CYTHON_NCP_UNUSED int wraparound,
                                                              CYTHON_NCP_UNUSED int boundscheck) {
#if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
    Py_ssize_t wrapped_i = i;
    if (wraparound & unlikely(i < 0)) {
        wrapped_i += PyTuple_GET_SIZE(o);
    }
    if ((!boundscheck) || likely((0 <= wrapped_i) & (wrapped_i < PyTuple_GET_SIZE(o)))) {
        PyObject *r = PyTuple_GET_ITEM(o, wrapped_i);
        Py_INCREF(r);
        return r;
    }
    return __Pyx_GetItemInt_Generic(o, PyInt_FromSsize_t(i));
#else
    return PySequence_GetItem(o, i);
#endif
}
static CYTHON_INLINE PyObject *__Pyx_GetItemInt_Fast(PyObject *o, Py_ssize_t i, int is_list,
                                                     CYTHON_NCP_UNUSED int wraparound,
                                                     CYTHON_NCP_UNUSED int boundscheck) {
#if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS && CYTHON_USE_TYPE_SLOTS
    if (is_list || PyList_CheckExact(o)) {
        Py_ssize_t n = ((!wraparound) | likely(i >= 0)) ? i : i + PyList_GET_SIZE(o);
        if ((!boundscheck) || (likely((n >= 0) & (n < PyList_GET_SIZE(o))))) {
            PyObject *r = PyList_GET_ITEM(o, n);
            Py_INCREF(r);
            return r;
        }
    }
    else if (PyTuple_CheckExact(o)) {
        Py_ssize_t n = ((!wraparound) | likely(i >= 0)) ? i : i + PyTuple_GET_SIZE(o);
        if ((!boundscheck) || likely((n >= 0) & (n < PyTuple_GET_SIZE(o)))) {
            PyObject *r = PyTuple_GET_ITEM(o, n);
            Py_INCREF(r);
            return r;
        }
    } else {
        PySequenceMethods *m = Py_TYPE(o)->tp_as_sequence;
        if (likely(m && m->sq_item)) {
            if (wraparound && unlikely(i < 0) && likely(m->sq_length)) {
                Py_ssize_t l = m->sq_length(o);
                if (likely(l >= 0)) {
                    i += l;
                } else {
                    if (!PyErr_ExceptionMatches(PyExc_OverflowError))
                        return NULL;
                    PyErr_Clear();
                }
            }
            return m->sq_item(o, i);
        }
    }
#else
    if (is_list || PySequence_Check(o)) {
        return PySequence_GetItem(o, i);
    }
#endif
    return __Pyx_GetItemInt_Generic(o, PyInt_FromSsize_t(i));
}

/* PyErrFetchRestore */
      #if CYTHON_FAST_THREAD_STATE
static CYTHON_INLINE void __Pyx_ErrRestoreInState(PyThreadState *tstate, PyObject *type, PyObject *value, PyObject *tb) {
    PyObject *tmp_type, *tmp_value, *tmp_tb;
    tmp_type = tstate->curexc_type;
    tmp_value = tstate->curexc_value;
    tmp_tb = tstate->curexc_traceback;
    tstate->curexc_type = type;
    tstate->curexc_value = value;
    tstate->curexc_traceback = tb;
    Py_XDECREF(tmp_type);
    Py_XDECREF(tmp_value);
    Py_XDECREF(tmp_tb);
}
static CYTHON_INLINE void __Pyx_ErrFetchInState(PyThreadState *tstate, PyObject **type, PyObject **value, PyObject **tb) {
    *type = tstate->curexc_type;
    *value = tstate->curexc_value;
    *tb = tstate->curexc_traceback;
    tstate->curexc_type = 0;
    tstate->curexc_value = 0;
    tstate->curexc_traceback = 0;
}
#endif

/* WriteUnraisableException */
      static void __Pyx_WriteUnraisable(const char *name, CYTHON_UNUSED int clineno,
                                  CYTHON_UNUSED int lineno, CYTHON_UNUSED const char *filename,
                                  int full_traceback, CYTHON_UNUSED int nogil) {
    PyObject *old_exc, *old_val, *old_tb;
    PyObject *ctx;
    __Pyx_PyThreadState_declare
#ifdef WITH_THREAD
    PyGILState_STATE state;
    if (nogil)
        state = PyGILState_Ensure();
#ifdef _MSC_VER
    else state = (PyGILState_STATE)-1;
#endif
#endif
    __Pyx_PyThreadState_assign
    __Pyx_ErrFetch(&old_exc, &old_val, &old_tb);
    if (full_traceback) {
        Py_XINCREF(old_exc);
        Py_XINCREF(old_val);
        Py_XINCREF(old_tb);
        __Pyx_ErrRestore(old_exc, old_val, old_tb);
        PyErr_PrintEx(1);
    }
    #if PY_MAJOR_VERSION < 3
    ctx = PyString_FromString(name);
    #else
    ctx = PyUnicode_FromString(name);
    #endif
    __Pyx_ErrRestore(old_exc, old_val, old_tb);
    if (!ctx) {
        PyErr_WriteUnraisable(Py_None);
    } else {
        PyErr_WriteUnraisable(ctx);
        Py_DECREF(ctx);
    }
#ifdef WITH_THREAD
    if (nogil)
        PyGILState_Release(state);
#endif
}

/* SliceObject */
      static CYTHON_INLINE PyObject* __Pyx_PyObject_GetSlice(PyObject* obj,
        Py_ssize_t cstart, Py_ssize_t cstop,
        PyObject** _py_start, PyObject** _py_stop, PyObject** _py_slice,
        int has_cstart, int has_cstop, CYTHON_UNUSED int wraparound) {
#if CYTHON_USE_TYPE_SLOTS
    PyMappingMethods* mp;
#if PY_MAJOR_VERSION < 3
    PySequenceMethods* ms = Py_TYPE(obj)->tp_as_sequence;
    if (likely(ms && ms->sq_slice)) {
        if (!has_cstart) {
            if (_py_start && (*_py_start != Py_None)) {
                cstart = __Pyx_PyIndex_AsSsize_t(*_py_start);
                if ((cstart == (Py_ssize_t)-1) && PyErr_Occurred()) goto bad;
            } else
                cstart = 0;
        }
        if (!has_cstop) {
            if (_py_stop && (*_py_stop != Py_None)) {
                cstop = __Pyx_PyIndex_AsSsize_t(*_py_stop);
                if ((cstop == (Py_ssize_t)-1) && PyErr_Occurred()) goto bad;
            } else
                cstop = PY_SSIZE_T_MAX;
        }
        if (wraparound && unlikely((cstart < 0) | (cstop < 0)) && likely(ms->sq_length)) {
            Py_ssize_t l = ms->sq_length(obj);
            if (likely(l >= 0)) {
                if (cstop < 0) {
                    cstop += l;
                    if (cstop < 0) cstop = 0;
                }
                if (cstart < 0) {
                    cstart += l;
                    if (cstart < 0) cstart = 0;
                }
            } else {
                if (!PyErr_ExceptionMatches(PyExc_OverflowError))
                    goto bad;
                PyErr_Clear();
            }
        }
        return ms->sq_slice(obj, cstart, cstop);
    }
#endif
    mp = Py_TYPE(obj)->tp_as_mapping;
    if (likely(mp && mp->mp_subscript))
#endif
    {
        PyObject* result;
        PyObject *py_slice, *py_start, *py_stop;
        if (_py_slice) {
            py_slice = *_py_slice;
        } else {
            PyObject* owned_start = NULL;
            PyObject* owned_stop = NULL;
            if (_py_start) {
                py_start = *_py_start;
            } else {
                if (has_cstart) {
                    owned_start = py_start = PyInt_FromSsize_t(cstart);
                    if (unlikely(!py_start)) goto bad;
                } else
                    py_start = Py_None;
            }
            if (_py_stop) {
                py_stop = *_py_stop;
            } else {
                if (has_cstop) {
                    owned_stop = py_stop = PyInt_FromSsize_t(cstop);
                    if (unlikely(!py_stop)) {
                        Py_XDECREF(owned_start);
                        goto bad;
                    }
                } else
                    py_stop = Py_None;
            }
            py_slice = PySlice_New(py_start, py_stop, Py_None);
            Py_XDECREF(owned_start);
            Py_XDECREF(owned_stop);
            if (unlikely(!py_slice)) goto bad;
        }
#if CYTHON_USE_TYPE_SLOTS
        result = mp->mp_subscript(obj, py_slice);
#else
        result = PyObject_GetItem(obj, py_slice);
#endif
        if (!_py_slice) {
            Py_DECREF(py_slice);
        }
        return result;
    }
    PyErr_Format(PyExc_TypeError,
        "'%.200s' object is unsliceable", Py_TYPE(obj)->tp_name);
bad:
    return NULL;
}

/* PyIntBinop */
      #if !CYTHON_COMPILING_IN_PYPY
static PyObject* __Pyx_PyInt_AddObjC(PyObject *op1, PyObject *op2, CYTHON_UNUSED long intval, CYTHON_UNUSED int inplace) {
    #if PY_MAJOR_VERSION < 3
    if (likely(PyInt_CheckExact(op1))) {
        const long b = intval;
        long x;
        long a = PyInt_AS_LONG(op1);
            x = (long)((unsigned long)a + b);
            if (likely((x^a) >= 0 || (x^b) >= 0))
                return PyInt_FromLong(x);
            return PyLong_Type.tp_as_number->nb_add(op1, op2);
    }
    #endif
    #if CYTHON_USE_PYLONG_INTERNALS
    if (likely(PyLong_CheckExact(op1))) {
        const long b = intval;
        long a, x;
#ifdef HAVE_LONG_LONG
        const PY_LONG_LONG llb = intval;
        PY_LONG_LONG lla, llx;
#endif
        const digit* digits = ((PyLongObject*)op1)->ob_digit;
        const Py_ssize_t size = Py_SIZE(op1);
        if (likely(__Pyx_sst_abs(size) <= 1)) {
            a = likely(size) ? digits[0] : 0;
            if (size == -1) a = -a;
        } else {
            switch (size) {
                case -2:
                    if (8 * sizeof(long) - 1 > 2 * PyLong_SHIFT) {
                        a = -(long) (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
#ifdef HAVE_LONG_LONG
                    } else if (8 * sizeof(PY_LONG_LONG) - 1 > 2 * PyLong_SHIFT) {
                        lla = -(PY_LONG_LONG) (((((unsigned PY_LONG_LONG)digits[1]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[0]));
                        goto long_long;
#endif
                    }
                    CYTHON_FALLTHROUGH;
                case 2:
                    if (8 * sizeof(long) - 1 > 2 * PyLong_SHIFT) {
                        a = (long) (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
#ifdef HAVE_LONG_LONG
                    } else if (8 * sizeof(PY_LONG_LONG) - 1 > 2 * PyLong_SHIFT) {
                        lla = (PY_LONG_LONG) (((((unsigned PY_LONG_LONG)digits[1]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[0]));
                        goto long_long;
#endif
                    }
                    CYTHON_FALLTHROUGH;
                case -3:
                    if (8 * sizeof(long) - 1 > 3 * PyLong_SHIFT) {
                        a = -(long) (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
#ifdef HAVE_LONG_LONG
                    } else if (8 * sizeof(PY_LONG_LONG) - 1 > 3 * PyLong_SHIFT) {
                        lla = -(PY_LONG_LONG) (((((((unsigned PY_LONG_LONG)digits[2]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[1]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[0]));
                        goto long_long;
#endif
                    }
                    CYTHON_FALLTHROUGH;
                case 3:
                    if (8 * sizeof(long) - 1 > 3 * PyLong_SHIFT) {
                        a = (long) (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
#ifdef HAVE_LONG_LONG
                    } else if (8 * sizeof(PY_LONG_LONG) - 1 > 3 * PyLong_SHIFT) {
                        lla = (PY_LONG_LONG) (((((((unsigned PY_LONG_LONG)digits[2]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[1]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[0]));
                        goto long_long;
#endif
                    }
                    CYTHON_FALLTHROUGH;
                case -4:
                    if (8 * sizeof(long) - 1 > 4 * PyLong_SHIFT) {
                        a = -(long) (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
#ifdef HAVE_LONG_LONG
                    } else if (8 * sizeof(PY_LONG_LONG) - 1 > 4 * PyLong_SHIFT) {
                        lla = -(PY_LONG_LONG) (((((((((unsigned PY_LONG_LONG)digits[3]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[2]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[1]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[0]));
                        goto long_long;
#endif
                    }
                    CYTHON_FALLTHROUGH;
                case 4:
                    if (8 * sizeof(long) - 1 > 4 * PyLong_SHIFT) {
                        a = (long) (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
#ifdef HAVE_LONG_LONG
                    } else if (8 * sizeof(PY_LONG_LONG) - 1 > 4 * PyLong_SHIFT) {
                        lla = (PY_LONG_LONG) (((((((((unsigned PY_LONG_LONG)digits[3]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[2]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[1]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[0]));
                        goto long_long;
#endif
                    }
                    CYTHON_FALLTHROUGH;
                default: return PyLong_Type.tp_as_number->nb_add(op1, op2);
            }
        }
                x = a + b;
            return PyLong_FromLong(x);
#ifdef HAVE_LONG_LONG
        long_long:
                llx = lla + llb;
            return PyLong_FromLongLong(llx);
#endif
        
        
    }
    #endif
    if (PyFloat_CheckExact(op1)) {
        const long b = intval;
        double a = PyFloat_AS_DOUBLE(op1);
            double result;
            PyFPE_START_PROTECT("add", return NULL)
            result = ((double)a) + (double)b;
            PyFPE_END_PROTECT(result)
            return PyFloat_FromDouble(result);
    }
    return (inplace ? PyNumber_InPlaceAdd : PyNumber_Add)(op1, op2);
}
#endif

/* PyIntBinop */
      #if !CYTHON_COMPILING_IN_PYPY
static PyObject* __Pyx_PyInt_EqObjC(PyObject *op1, PyObject *op2, CYTHON_UNUSED long intval, CYTHON_UNUSED int inplace) {
    if (op1 == op2) {
        Py_RETURN_TRUE;
    }
    #if PY_MAJOR_VERSION < 3
    if (likely(PyInt_CheckExact(op1))) {
        const long b = intval;
        long a = PyInt_AS_LONG(op1);
        if (a == b) {
            Py_RETURN_TRUE;
        } else {
            Py_RETURN_FALSE;
        }
    }
    #endif
    #if CYTHON_USE_PYLONG_INTERNALS
    if (likely(PyLong_CheckExact(op1))) {
        const long b = intval;
        long a;
        const digit* digits = ((PyLongObject*)op1)->ob_digit;
        const Py_ssize_t size = Py_SIZE(op1);
        if (likely(__Pyx_sst_abs(size) <= 1)) {
            a = likely(size) ? digits[0] : 0;
            if (size == -1) a = -a;
        } else {
            switch (size) {
                case -2:
                    if (8 * sizeof(long) - 1 > 2 * PyLong_SHIFT) {
                        a = -(long) (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
                    }
                    CYTHON_FALLTHROUGH;
                case 2:
                    if (8 * sizeof(long) - 1 > 2 * PyLong_SHIFT) {
                        a = (long) (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
                    }
                    CYTHON_FALLTHROUGH;
                case -3:
                    if (8 * sizeof(long) - 1 > 3 * PyLong_SHIFT) {
                        a = -(long) (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
                    }
                    CYTHON_FALLTHROUGH;
                case 3:
                    if (8 * sizeof(long) - 1 > 3 * PyLong_SHIFT) {
                        a = (long) (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
                    }
                    CYTHON_FALLTHROUGH;
                case -4:
                    if (8 * sizeof(long) - 1 > 4 * PyLong_SHIFT) {
                        a = -(long) (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
                    }
                    CYTHON_FALLTHROUGH;
                case 4:
                    if (8 * sizeof(long) - 1 > 4 * PyLong_SHIFT) {
                        a = (long) (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
                    }
                    CYTHON_FALLTHROUGH;
                #if PyLong_SHIFT < 30 && PyLong_SHIFT != 15
                default: return PyLong_Type.tp_richcompare(op1, op2, Py_EQ);
                #else
                default: Py_RETURN_FALSE;
                #endif
            }
        }
            if (a == b) {
                Py_RETURN_TRUE;
            } else {
                Py_RETURN_FALSE;
            }
    }
    #endif
    if (PyFloat_CheckExact(op1)) {
        const long b = intval;
        double a = PyFloat_AS_DOUBLE(op1);
            if ((double)a == (double)b) {
                Py_RETURN_TRUE;
            } else {
                Py_RETURN_FALSE;
            }
    }
    return PyObject_RichCompare(op1, op2, Py_EQ);
}
#endif

/* pyfrozenset_new */
      static CYTHON_INLINE PyObject* __Pyx_PyFrozenSet_New(PyObject* it) {
    if (it) {
        PyObject* result;
#if CYTHON_COMPILING_IN_PYPY
        PyObject* args;
        args = PyTuple_Pack(1, it);
        if (unlikely(!args))
            return NULL;
        result = PyObject_Call((PyObject*)&PyFrozenSet_Type, args, NULL);
        Py_DECREF(args);
        return result;
#else
        if (PyFrozenSet_CheckExact(it)) {
            Py_INCREF(it);
            return it;
        }
        result = PyFrozenSet_New(it);
        if (unlikely(!result))
            return NULL;
        if (likely(PySet_GET_SIZE(result)))
            return result;
        Py_DECREF(result);
#endif
    }
#if CYTHON_USE_TYPE_SLOTS
    return PyFrozenSet_Type.tp_new(&PyFrozenSet_Type, __pyx_empty_tuple, NULL);
#else
    return PyObject_Call((PyObject*)&PyFrozenSet_Type, __pyx_empty_tuple, NULL);
#endif
}

/* PySetContains */
      static int __Pyx_PySet_ContainsUnhashable(PyObject *set, PyObject *key) {
    int result = -1;
    if (PySet_Check(key) && PyErr_ExceptionMatches(PyExc_TypeError)) {
        PyObject *tmpkey;
        PyErr_Clear();
        tmpkey = __Pyx_PyFrozenSet_New(key);
        if (tmpkey != NULL) {
            result = PySet_Contains(set, tmpkey);
            Py_DECREF(tmpkey);
        }
    }
    return result;
}
static CYTHON_INLINE int __Pyx_PySet_ContainsTF(PyObject* key, PyObject* set, int eq) {
    int result = PySet_Contains(set, key);
    if (unlikely(result < 0)) {
        result = __Pyx_PySet_ContainsUnhashable(set, key);
    }
    return unlikely(result < 0) ? result : (result == (eq == Py_EQ));
}

/* py_set_discard_unhashable */
      static int __Pyx_PySet_DiscardUnhashable(PyObject *set, PyObject *key) {
    PyObject *tmpkey;
    int rv;
    if (likely(!PySet_Check(key) || !PyErr_ExceptionMatches(PyExc_TypeError)))
        return -1;
    PyErr_Clear();
    tmpkey = __Pyx_PyFrozenSet_New(key);
    if (tmpkey == NULL)
        return -1;
    rv = PySet_Discard(set, tmpkey);
    Py_DECREF(tmpkey);
    return rv;
}

/* py_set_remove */
      static int __Pyx_PySet_RemoveNotFound(PyObject *set, PyObject *key, int found) {
    if (unlikely(found < 0)) {
        found = __Pyx_PySet_DiscardUnhashable(set, key);
    }
    if (likely(found == 0)) {
        PyObject *tup;
        tup = PyTuple_Pack(1, key);
        if (!tup)
            return -1;
        PyErr_SetObject(PyExc_KeyError, tup);
        Py_DECREF(tup);
        return -1;
    }
    return found;
}
static CYTHON_INLINE int __Pyx_PySet_Remove(PyObject *set, PyObject *key) {
    int found = PySet_Discard(set, key);
    if (unlikely(found != 1)) {
        return __Pyx_PySet_RemoveNotFound(set, key, found);
    }
    return 0;
}

/* IterFinish */
      static CYTHON_INLINE int __Pyx_IterFinish(void) {
#if CYTHON_FAST_THREAD_STATE
    PyThreadState *tstate = __Pyx_PyThreadState_Current;
    PyObject* exc_type = tstate->curexc_type;
    if (unlikely(exc_type)) {
        if (likely(__Pyx_PyErr_GivenExceptionMatches(exc_type, PyExc_StopIteration))) {
            PyObject *exc_value, *exc_tb;
            exc_value = tstate->curexc_value;
            exc_tb = tstate->curexc_traceback;
            tstate->curexc_type = 0;
            tstate->curexc_value = 0;
            tstate->curexc_traceback = 0;
            Py_DECREF(exc_type);
            Py_XDECREF(exc_value);
            Py_XDECREF(exc_tb);
            return 0;
        } else {
            return -1;
        }
    }
    return 0;
#else
    if (unlikely(PyErr_Occurred())) {
        if (likely(PyErr_ExceptionMatches(PyExc_StopIteration))) {
            PyErr_Clear();
            return 0;
        } else {
            return -1;
        }
    }
    return 0;
#endif
}

/* set_iter */
      static CYTHON_INLINE PyObject* __Pyx_set_iterator(PyObject* iterable, int is_set,
                                                  Py_ssize_t* p_orig_length, int* p_source_is_set) {
#if CYTHON_COMPILING_IN_CPYTHON
    is_set = is_set || likely(PySet_CheckExact(iterable) || PyFrozenSet_CheckExact(iterable));
    *p_source_is_set = is_set;
    if (likely(is_set)) {
        *p_orig_length = PySet_Size(iterable);
        Py_INCREF(iterable);
        return iterable;
    }
#else
    (void)is_set;
    *p_source_is_set = 0;
#endif
    *p_orig_length = 0;
    return PyObject_GetIter(iterable);
}
static CYTHON_INLINE int __Pyx_set_iter_next(
        PyObject* iter_obj, Py_ssize_t orig_length,
        Py_ssize_t* ppos, PyObject **value,
        int source_is_set) {
    if (!CYTHON_COMPILING_IN_CPYTHON || unlikely(!source_is_set)) {
        *value = PyIter_Next(iter_obj);
        if (unlikely(!*value)) {
            return __Pyx_IterFinish();
        }
        (void)orig_length;
        (void)ppos;
        return 1;
    }
#if CYTHON_COMPILING_IN_CPYTHON
    if (unlikely(PySet_GET_SIZE(iter_obj) != orig_length)) {
        PyErr_SetString(
            PyExc_RuntimeError,
            "set changed size during iteration");
        return -1;
    }
    {
        Py_hash_t hash;
        int ret = _PySet_NextEntry(iter_obj, ppos, value, &hash);
        assert (ret != -1);
        if (likely(ret)) {
            Py_INCREF(*value);
            return 1;
        }
    }
#endif
    return 0;
}

/* RaiseArgTupleInvalid */
      static void __Pyx_RaiseArgtupleInvalid(
    const char* func_name,
    int exact,
    Py_ssize_t num_min,
    Py_ssize_t num_max,
    Py_ssize_t num_found)
{
    Py_ssize_t num_expected;
    const char *more_or_less;
    if (num_found < num_min) {
        num_expected = num_min;
        more_or_less = "at least";
    } else {
        num_expected = num_max;
        more_or_less = "at most";
    }
    if (exact) {
        more_or_less = "exactly";
    }
    PyErr_Format(PyExc_TypeError,
                 "%.200s() takes %.8s %" CYTHON_FORMAT_SSIZE_T "d positional argument%.1s (%" CYTHON_FORMAT_SSIZE_T "d given)",
                 func_name, more_or_less, num_expected,
                 (num_expected == 1) ? "" : "s", num_found);
}

/* RaiseDoubleKeywords */
      static void __Pyx_RaiseDoubleKeywordsError(
    const char* func_name,
    PyObject* kw_name)
{
    PyErr_Format(PyExc_TypeError,
        #if PY_MAJOR_VERSION >= 3
        "%s() got multiple values for keyword argument '%U'", func_name, kw_name);
        #else
        "%s() got multiple values for keyword argument '%s'", func_name,
        PyString_AsString(kw_name));
        #endif
}

/* ParseKeywords */
      static int __Pyx_ParseOptionalKeywords(
    PyObject *kwds,
    PyObject **argnames[],
    PyObject *kwds2,
    PyObject *values[],
    Py_ssize_t num_pos_args,
    const char* function_name)
{
    PyObject *key = 0, *value = 0;
    Py_ssize_t pos = 0;
    PyObject*** name;
    PyObject*** first_kw_arg = argnames + num_pos_args;
    while (PyDict_Next(kwds, &pos, &key, &value)) {
        name = first_kw_arg;
        while (*name && (**name != key)) name++;
        if (*name) {
            values[name-argnames] = value;
            continue;
        }
        name = first_kw_arg;
        #if PY_MAJOR_VERSION < 3
        if (likely(PyString_CheckExact(key)) || likely(PyString_Check(key))) {
            while (*name) {
                if ((CYTHON_COMPILING_IN_PYPY || PyString_GET_SIZE(**name) == PyString_GET_SIZE(key))
                        && _PyString_Eq(**name, key)) {
                    values[name-argnames] = value;
                    break;
                }
                name++;
            }
            if (*name) continue;
            else {
                PyObject*** argname = argnames;
                while (argname != first_kw_arg) {
                    if ((**argname == key) || (
                            (CYTHON_COMPILING_IN_PYPY || PyString_GET_SIZE(**argname) == PyString_GET_SIZE(key))
                             && _PyString_Eq(**argname, key))) {
                        goto arg_passed_twice;
                    }
                    argname++;
                }
            }
        } else
        #endif
        if (likely(PyUnicode_Check(key))) {
            while (*name) {
                int cmp = (**name == key) ? 0 :
                #if !CYTHON_COMPILING_IN_PYPY && PY_MAJOR_VERSION >= 3
                    (PyUnicode_GET_SIZE(**name) != PyUnicode_GET_SIZE(key)) ? 1 :
                #endif
                    PyUnicode_Compare(**name, key);
                if (cmp < 0 && unlikely(PyErr_Occurred())) goto bad;
                if (cmp == 0) {
                    values[name-argnames] = value;
                    break;
                }
                name++;
            }
            if (*name) continue;
            else {
                PyObject*** argname = argnames;
                while (argname != first_kw_arg) {
                    int cmp = (**argname == key) ? 0 :
                    #if !CYTHON_COMPILING_IN_PYPY && PY_MAJOR_VERSION >= 3
                        (PyUnicode_GET_SIZE(**argname) != PyUnicode_GET_SIZE(key)) ? 1 :
                    #endif
                        PyUnicode_Compare(**argname, key);
                    if (cmp < 0 && unlikely(PyErr_Occurred())) goto bad;
                    if (cmp == 0) goto arg_passed_twice;
                    argname++;
                }
            }
        } else
            goto invalid_keyword_type;
        if (kwds2) {
            if (unlikely(PyDict_SetItem(kwds2, key, value))) goto bad;
        } else {
            goto invalid_keyword;
        }
    }
    return 0;
arg_passed_twice:
    __Pyx_RaiseDoubleKeywordsError(function_name, key);
    goto bad;
invalid_keyword_type:
    PyErr_Format(PyExc_TypeError,
        "%.200s() keywords must be strings", function_name);
    goto bad;
invalid_keyword:
    PyErr_Format(PyExc_TypeError,
    #if PY_MAJOR_VERSION < 3
        "%.200s() got an unexpected keyword argument '%.200s'",
        function_name, PyString_AsString(key));
    #else
        "%s() got an unexpected keyword argument '%U'",
        function_name, key);
    #endif
bad:
    return -1;
}

/* pyobject_as_double */
      static double __Pyx__PyObject_AsDouble(PyObject* obj) {
    PyObject* float_value;
#if !CYTHON_USE_TYPE_SLOTS
    float_value = PyNumber_Float(obj);  if (0) goto bad;
#else
    PyNumberMethods *nb = Py_TYPE(obj)->tp_as_number;
    if (likely(nb) && likely(nb->nb_float)) {
        float_value = nb->nb_float(obj);
        if (likely(float_value) && unlikely(!PyFloat_Check(float_value))) {
            PyErr_Format(PyExc_TypeError,
                "__float__ returned non-float (type %.200s)",
                Py_TYPE(float_value)->tp_name);
            Py_DECREF(float_value);
            goto bad;
        }
    } else if (PyUnicode_CheckExact(obj) || PyBytes_CheckExact(obj)) {
#if PY_MAJOR_VERSION >= 3
        float_value = PyFloat_FromString(obj);
#else
        float_value = PyFloat_FromString(obj, 0);
#endif
    } else {
        PyObject* args = PyTuple_New(1);
        if (unlikely(!args)) goto bad;
        PyTuple_SET_ITEM(args, 0, obj);
        float_value = PyObject_Call((PyObject*)&PyFloat_Type, args, 0);
        PyTuple_SET_ITEM(args, 0, 0);
        Py_DECREF(args);
    }
#endif
    if (likely(float_value)) {
        double value = PyFloat_AS_DOUBLE(float_value);
        Py_DECREF(float_value);
        return value;
    }
bad:
    return (double)-1;
}

/* Import */
      static PyObject *__Pyx_Import(PyObject *name, PyObject *from_list, int level) {
    PyObject *empty_list = 0;
    PyObject *module = 0;
    PyObject *global_dict = 0;
    PyObject *empty_dict = 0;
    PyObject *list;
    #if PY_MAJOR_VERSION < 3
    PyObject *py_import;
    py_import = __Pyx_PyObject_GetAttrStr(__pyx_b, __pyx_n_s_import);
    if (!py_import)
        goto bad;
    #endif
    if (from_list)
        list = from_list;
    else {
        empty_list = PyList_New(0);
        if (!empty_list)
            goto bad;
        list = empty_list;
    }
    global_dict = PyModule_GetDict(__pyx_m);
    if (!global_dict)
        goto bad;
    empty_dict = PyDict_New();
    if (!empty_dict)
        goto bad;
    {
        #if PY_MAJOR_VERSION >= 3
        if (level == -1) {
            if (strchr(__Pyx_MODULE_NAME, '.')) {
                module = PyImport_ImportModuleLevelObject(
                    name, global_dict, empty_dict, list, 1);
                if (!module) {
                    if (!PyErr_ExceptionMatches(PyExc_ImportError))
                        goto bad;
                    PyErr_Clear();
                }
            }
            level = 0;
        }
        #endif
        if (!module) {
            #if PY_MAJOR_VERSION < 3
            PyObject *py_level = PyInt_FromLong(level);
            if (!py_level)
                goto bad;
            module = PyObject_CallFunctionObjArgs(py_import,
                name, global_dict, empty_dict, list, py_level, NULL);
            Py_DECREF(py_level);
            #else
            module = PyImport_ImportModuleLevelObject(
                name, global_dict, empty_dict, list, level);
            #endif
        }
    }
bad:
    #if PY_MAJOR_VERSION < 3
    Py_XDECREF(py_import);
    #endif
    Py_XDECREF(empty_list);
    Py_XDECREF(empty_dict);
    return module;
}

/* CLineInTraceback */
      #ifndef CYTHON_CLINE_IN_TRACEBACK
static int __Pyx_CLineForTraceback(CYTHON_UNUSED PyThreadState *tstate, int c_line) {
    PyObject *use_cline;
    PyObject *ptype, *pvalue, *ptraceback;
#if CYTHON_COMPILING_IN_CPYTHON
    PyObject **cython_runtime_dict;
#endif
    if (unlikely(!__pyx_cython_runtime)) {
        return c_line;
    }
    __Pyx_ErrFetchInState(tstate, &ptype, &pvalue, &ptraceback);
#if CYTHON_COMPILING_IN_CPYTHON
    cython_runtime_dict = _PyObject_GetDictPtr(__pyx_cython_runtime);
    if (likely(cython_runtime_dict)) {
      use_cline = __Pyx_PyDict_GetItemStr(*cython_runtime_dict, __pyx_n_s_cline_in_traceback);
    } else
#endif
    {
      PyObject *use_cline_obj = __Pyx_PyObject_GetAttrStr(__pyx_cython_runtime, __pyx_n_s_cline_in_traceback);
      if (use_cline_obj) {
        use_cline = PyObject_Not(use_cline_obj) ? Py_False : Py_True;
        Py_DECREF(use_cline_obj);
      } else {
        PyErr_Clear();
        use_cline = NULL;
      }
    }
    if (!use_cline) {
        c_line = 0;
        PyObject_SetAttr(__pyx_cython_runtime, __pyx_n_s_cline_in_traceback, Py_False);
    }
    else if (PyObject_Not(use_cline) != 0) {
        c_line = 0;
    }
    __Pyx_ErrRestoreInState(tstate, ptype, pvalue, ptraceback);
    return c_line;
}
#endif

/* CodeObjectCache */
      static int __pyx_bisect_code_objects(__Pyx_CodeObjectCacheEntry* entries, int count, int code_line) {
    int start = 0, mid = 0, end = count - 1;
    if (end >= 0 && code_line > entries[end].code_line) {
        return count;
    }
    while (start < end) {
        mid = start + (end - start) / 2;
        if (code_line < entries[mid].code_line) {
            end = mid;
        } else if (code_line > entries[mid].code_line) {
             start = mid + 1;
        } else {
            return mid;
        }
    }
    if (code_line <= entries[mid].code_line) {
        return mid;
    } else {
        return mid + 1;
    }
}
static PyCodeObject *__pyx_find_code_object(int code_line) {
    PyCodeObject* code_object;
    int pos;
    if (unlikely(!code_line) || unlikely(!__pyx_code_cache.entries)) {
        return NULL;
    }
    pos = __pyx_bisect_code_objects(__pyx_code_cache.entries, __pyx_code_cache.count, code_line);
    if (unlikely(pos >= __pyx_code_cache.count) || unlikely(__pyx_code_cache.entries[pos].code_line != code_line)) {
        return NULL;
    }
    code_object = __pyx_code_cache.entries[pos].code_object;
    Py_INCREF(code_object);
    return code_object;
}
static void __pyx_insert_code_object(int code_line, PyCodeObject* code_object) {
    int pos, i;
    __Pyx_CodeObjectCacheEntry* entries = __pyx_code_cache.entries;
    if (unlikely(!code_line)) {
        return;
    }
    if (unlikely(!entries)) {
        entries = (__Pyx_CodeObjectCacheEntry*)PyMem_Malloc(64*sizeof(__Pyx_CodeObjectCacheEntry));
        if (likely(entries)) {
            __pyx_code_cache.entries = entries;
            __pyx_code_cache.max_count = 64;
            __pyx_code_cache.count = 1;
            entries[0].code_line = code_line;
            entries[0].code_object = code_object;
            Py_INCREF(code_object);
        }
        return;
    }
    pos = __pyx_bisect_code_objects(__pyx_code_cache.entries, __pyx_code_cache.count, code_line);
    if ((pos < __pyx_code_cache.count) && unlikely(__pyx_code_cache.entries[pos].code_line == code_line)) {
        PyCodeObject* tmp = entries[pos].code_object;
        entries[pos].code_object = code_object;
        Py_DECREF(tmp);
        return;
    }
    if (__pyx_code_cache.count == __pyx_code_cache.max_count) {
        int new_max = __pyx_code_cache.max_count + 64;
        entries = (__Pyx_CodeObjectCacheEntry*)PyMem_Realloc(
            __pyx_code_cache.entries, (size_t)new_max*sizeof(__Pyx_CodeObjectCacheEntry));
        if (unlikely(!entries)) {
            return;
        }
        __pyx_code_cache.entries = entries;
        __pyx_code_cache.max_count = new_max;
    }
    for (i=__pyx_code_cache.count; i>pos; i--) {
        entries[i] = entries[i-1];
    }
    entries[pos].code_line = code_line;
    entries[pos].code_object = code_object;
    __pyx_code_cache.count++;
    Py_INCREF(code_object);
}

/* AddTraceback */
      #include "compile.h"
#include "frameobject.h"
#include "traceback.h"
static PyCodeObject* __Pyx_CreateCodeObjectForTraceback(
            const char *funcname, int c_line,
            int py_line, const char *filename) {
    PyCodeObject *py_code = 0;
    PyObject *py_srcfile = 0;
    PyObject *py_funcname = 0;
    #if PY_MAJOR_VERSION < 3
    py_srcfile = PyString_FromString(filename);
    #else
    py_srcfile = PyUnicode_FromString(filename);
    #endif
    if (!py_srcfile) goto bad;
    if (c_line) {
        #if PY_MAJOR_VERSION < 3
        py_funcname = PyString_FromFormat( "%s (%s:%d)", funcname, __pyx_cfilenm, c_line);
        #else
        py_funcname = PyUnicode_FromFormat( "%s (%s:%d)", funcname, __pyx_cfilenm, c_line);
        #endif
    }
    else {
        #if PY_MAJOR_VERSION < 3
        py_funcname = PyString_FromString(funcname);
        #else
        py_funcname = PyUnicode_FromString(funcname);
        #endif
    }
    if (!py_funcname) goto bad;
    py_code = __Pyx_PyCode_New(
        0,
        0,
        0,
        0,
        0,
        __pyx_empty_bytes, /*PyObject *code,*/
        __pyx_empty_tuple, /*PyObject *consts,*/
        __pyx_empty_tuple, /*PyObject *names,*/
        __pyx_empty_tuple, /*PyObject *varnames,*/
        __pyx_empty_tuple, /*PyObject *freevars,*/
        __pyx_empty_tuple, /*PyObject *cellvars,*/
        py_srcfile,   /*PyObject *filename,*/
        py_funcname,  /*PyObject *name,*/
        py_line,
        __pyx_empty_bytes  /*PyObject *lnotab*/
    );
    Py_DECREF(py_srcfile);
    Py_DECREF(py_funcname);
    return py_code;
bad:
    Py_XDECREF(py_srcfile);
    Py_XDECREF(py_funcname);
    return NULL;
}
static void __Pyx_AddTraceback(const char *funcname, int c_line,
                               int py_line, const char *filename) {
    PyCodeObject *py_code = 0;
    PyFrameObject *py_frame = 0;
    PyThreadState *tstate = __Pyx_PyThreadState_Current;
    if (c_line) {
        c_line = __Pyx_CLineForTraceback(tstate, c_line);
    }
    py_code = __pyx_find_code_object(c_line ? -c_line : py_line);
    if (!py_code) {
        py_code = __Pyx_CreateCodeObjectForTraceback(
            funcname, c_line, py_line, filename);
        if (!py_code) goto bad;
        __pyx_insert_code_object(c_line ? -c_line : py_line, py_code);
    }
    py_frame = PyFrame_New(
        tstate,            /*PyThreadState *tstate,*/
        py_code,           /*PyCodeObject *code,*/
        __pyx_d,    /*PyObject *globals,*/
        0                  /*PyObject *locals*/
    );
    if (!py_frame) goto bad;
    __Pyx_PyFrame_SetLineNumber(py_frame, py_line);
    PyTraceBack_Here(py_frame);
bad:
    Py_XDECREF(py_code);
    Py_XDECREF(py_frame);
}

/* CIntToPy */
      static CYTHON_INLINE PyObject* __Pyx_PyInt_From_int(int value) {
    const int neg_one = (int) -1, const_zero = (int) 0;
    const int is_unsigned = neg_one > const_zero;
    if (is_unsigned) {
        if (sizeof(int) < sizeof(long)) {
            return PyInt_FromLong((long) value);
        } else if (sizeof(int) <= sizeof(unsigned long)) {
            return PyLong_FromUnsignedLong((unsigned long) value);
#ifdef HAVE_LONG_LONG
        } else if (sizeof(int) <= sizeof(unsigned PY_LONG_LONG)) {
            return PyLong_FromUnsignedLongLong((unsigned PY_LONG_LONG) value);
#endif
        }
    } else {
        if (sizeof(int) <= sizeof(long)) {
            return PyInt_FromLong((long) value);
#ifdef HAVE_LONG_LONG
        } else if (sizeof(int) <= sizeof(PY_LONG_LONG)) {
            return PyLong_FromLongLong((PY_LONG_LONG) value);
#endif
        }
    }
    {
        int one = 1; int little = (int)*(unsigned char *)&one;
        unsigned char *bytes = (unsigned char *)&value;
        return _PyLong_FromByteArray(bytes, sizeof(int),
                                     little, !is_unsigned);
    }
}

/* CIntToPy */
      static CYTHON_INLINE PyObject* __Pyx_PyInt_From_long(long value) {
    const long neg_one = (long) -1, const_zero = (long) 0;
    const int is_unsigned = neg_one > const_zero;
    if (is_unsigned) {
        if (sizeof(long) < sizeof(long)) {
            return PyInt_FromLong((long) value);
        } else if (sizeof(long) <= sizeof(unsigned long)) {
            return PyLong_FromUnsignedLong((unsigned long) value);
#ifdef HAVE_LONG_LONG
        } else if (sizeof(long) <= sizeof(unsigned PY_LONG_LONG)) {
            return PyLong_FromUnsignedLongLong((unsigned PY_LONG_LONG) value);
#endif
        }
    } else {
        if (sizeof(long) <= sizeof(long)) {
            return PyInt_FromLong((long) value);
#ifdef HAVE_LONG_LONG
        } else if (sizeof(long) <= sizeof(PY_LONG_LONG)) {
            return PyLong_FromLongLong((PY_LONG_LONG) value);
#endif
        }
    }
    {
        int one = 1; int little = (int)*(unsigned char *)&one;
        unsigned char *bytes = (unsigned char *)&value;
        return _PyLong_FromByteArray(bytes, sizeof(long),
                                     little, !is_unsigned);
    }
}

/* CIntFromPyVerify */
      #define __PYX_VERIFY_RETURN_INT(target_type, func_type, func_value)\
    __PYX__VERIFY_RETURN_INT(target_type, func_type, func_value, 0)
#define __PYX_VERIFY_RETURN_INT_EXC(target_type, func_type, func_value)\
    __PYX__VERIFY_RETURN_INT(target_type, func_type, func_value, 1)
#define __PYX__VERIFY_RETURN_INT(target_type, func_type, func_value, exc)\
    {\
        func_type value = func_value;\
        if (sizeof(target_type) < sizeof(func_type)) {\
            if (unlikely(value != (func_type) (target_type) value)) {\
                func_type zero = 0;\
                if (exc && unlikely(value == (func_type)-1 && PyErr_Occurred()))\
                    return (target_type) -1;\
                if (is_unsigned && unlikely(value < zero))\
                    goto raise_neg_overflow;\
                else\
                    goto raise_overflow;\
            }\
        }\
        return (target_type) value;\
    }

/* Print */
      #if !CYTHON_COMPILING_IN_PYPY && PY_MAJOR_VERSION < 3
static PyObject *__Pyx_GetStdout(void) {
    PyObject *f = PySys_GetObject((char *)"stdout");
    if (!f) {
        PyErr_SetString(PyExc_RuntimeError, "lost sys.stdout");
    }
    return f;
}
static int __Pyx_Print(PyObject* f, PyObject *arg_tuple, int newline) {
    int i;
    if (!f) {
        if (!(f = __Pyx_GetStdout()))
            return -1;
    }
    Py_INCREF(f);
    for (i=0; i < PyTuple_GET_SIZE(arg_tuple); i++) {
        PyObject* v;
        if (PyFile_SoftSpace(f, 1)) {
            if (PyFile_WriteString(" ", f) < 0)
                goto error;
        }
        v = PyTuple_GET_ITEM(arg_tuple, i);
        if (PyFile_WriteObject(v, f, Py_PRINT_RAW) < 0)
            goto error;
        if (PyString_Check(v)) {
            char *s = PyString_AsString(v);
            Py_ssize_t len = PyString_Size(v);
            if (len > 0) {
                switch (s[len-1]) {
                    case ' ': break;
                    case '\f': case '\r': case '\n': case '\t': case '\v':
                        PyFile_SoftSpace(f, 0);
                        break;
                    default:  break;
                }
            }
        }
    }
    if (newline) {
        if (PyFile_WriteString("\n", f) < 0)
            goto error;
        PyFile_SoftSpace(f, 0);
    }
    Py_DECREF(f);
    return 0;
error:
    Py_DECREF(f);
    return -1;
}
#else
static int __Pyx_Print(PyObject* stream, PyObject *arg_tuple, int newline) {
    PyObject* kwargs = 0;
    PyObject* result = 0;
    PyObject* end_string;
    if (unlikely(!__pyx_print)) {
        __pyx_print = PyObject_GetAttr(__pyx_b, __pyx_n_s_print);
        if (!__pyx_print)
            return -1;
    }
    if (stream) {
        kwargs = PyDict_New();
        if (unlikely(!kwargs))
            return -1;
        if (unlikely(PyDict_SetItem(kwargs, __pyx_n_s_file, stream) < 0))
            goto bad;
        if (!newline) {
            end_string = PyUnicode_FromStringAndSize(" ", 1);
            if (unlikely(!end_string))
                goto bad;
            if (PyDict_SetItem(kwargs, __pyx_n_s_end, end_string) < 0) {
                Py_DECREF(end_string);
                goto bad;
            }
            Py_DECREF(end_string);
        }
    } else if (!newline) {
        if (unlikely(!__pyx_print_kwargs)) {
            __pyx_print_kwargs = PyDict_New();
            if (unlikely(!__pyx_print_kwargs))
                return -1;
            end_string = PyUnicode_FromStringAndSize(" ", 1);
            if (unlikely(!end_string))
                return -1;
            if (PyDict_SetItem(__pyx_print_kwargs, __pyx_n_s_end, end_string) < 0) {
                Py_DECREF(end_string);
                return -1;
            }
            Py_DECREF(end_string);
        }
        kwargs = __pyx_print_kwargs;
    }
    result = PyObject_Call(__pyx_print, arg_tuple, kwargs);
    if (unlikely(kwargs) && (kwargs != __pyx_print_kwargs))
        Py_DECREF(kwargs);
    if (!result)
        return -1;
    Py_DECREF(result);
    return 0;
bad:
    if (kwargs != __pyx_print_kwargs)
        Py_XDECREF(kwargs);
    return -1;
}
#endif

/* CIntFromPy */
      static CYTHON_INLINE int __Pyx_PyInt_As_int(PyObject *x) {
    const int neg_one = (int) -1, const_zero = (int) 0;
    const int is_unsigned = neg_one > const_zero;
#if PY_MAJOR_VERSION < 3
    if (likely(PyInt_Check(x))) {
        if (sizeof(int) < sizeof(long)) {
            __PYX_VERIFY_RETURN_INT(int, long, PyInt_AS_LONG(x))
        } else {
            long val = PyInt_AS_LONG(x);
            if (is_unsigned && unlikely(val < 0)) {
                goto raise_neg_overflow;
            }
            return (int) val;
        }
    } else
#endif
    if (likely(PyLong_Check(x))) {
        if (is_unsigned) {
#if CYTHON_USE_PYLONG_INTERNALS
            const digit* digits = ((PyLongObject*)x)->ob_digit;
            switch (Py_SIZE(x)) {
                case  0: return (int) 0;
                case  1: __PYX_VERIFY_RETURN_INT(int, digit, digits[0])
                case 2:
                    if (8 * sizeof(int) > 1 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 2 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(int, unsigned long, (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(int) >= 2 * PyLong_SHIFT) {
                            return (int) (((((int)digits[1]) << PyLong_SHIFT) | (int)digits[0]));
                        }
                    }
                    break;
                case 3:
                    if (8 * sizeof(int) > 2 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 3 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(int, unsigned long, (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(int) >= 3 * PyLong_SHIFT) {
                            return (int) (((((((int)digits[2]) << PyLong_SHIFT) | (int)digits[1]) << PyLong_SHIFT) | (int)digits[0]));
                        }
                    }
                    break;
                case 4:
                    if (8 * sizeof(int) > 3 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 4 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(int, unsigned long, (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(int) >= 4 * PyLong_SHIFT) {
                            return (int) (((((((((int)digits[3]) << PyLong_SHIFT) | (int)digits[2]) << PyLong_SHIFT) | (int)digits[1]) << PyLong_SHIFT) | (int)digits[0]));
                        }
                    }
                    break;
            }
#endif
#if CYTHON_COMPILING_IN_CPYTHON
            if (unlikely(Py_SIZE(x) < 0)) {
                goto raise_neg_overflow;
            }
#else
            {
                int result = PyObject_RichCompareBool(x, Py_False, Py_LT);
                if (unlikely(result < 0))
                    return (int) -1;
                if (unlikely(result == 1))
                    goto raise_neg_overflow;
            }
#endif
            if (sizeof(int) <= sizeof(unsigned long)) {
                __PYX_VERIFY_RETURN_INT_EXC(int, unsigned long, PyLong_AsUnsignedLong(x))
#ifdef HAVE_LONG_LONG
            } else if (sizeof(int) <= sizeof(unsigned PY_LONG_LONG)) {
                __PYX_VERIFY_RETURN_INT_EXC(int, unsigned PY_LONG_LONG, PyLong_AsUnsignedLongLong(x))
#endif
            }
        } else {
#if CYTHON_USE_PYLONG_INTERNALS
            const digit* digits = ((PyLongObject*)x)->ob_digit;
            switch (Py_SIZE(x)) {
                case  0: return (int) 0;
                case -1: __PYX_VERIFY_RETURN_INT(int, sdigit, (sdigit) (-(sdigit)digits[0]))
                case  1: __PYX_VERIFY_RETURN_INT(int,  digit, +digits[0])
                case -2:
                    if (8 * sizeof(int) - 1 > 1 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 2 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(int, long, -(long) (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(int) - 1 > 2 * PyLong_SHIFT) {
                            return (int) (((int)-1)*(((((int)digits[1]) << PyLong_SHIFT) | (int)digits[0])));
                        }
                    }
                    break;
                case 2:
                    if (8 * sizeof(int) > 1 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 2 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(int, unsigned long, (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(int) - 1 > 2 * PyLong_SHIFT) {
                            return (int) ((((((int)digits[1]) << PyLong_SHIFT) | (int)digits[0])));
                        }
                    }
                    break;
                case -3:
                    if (8 * sizeof(int) - 1 > 2 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 3 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(int, long, -(long) (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(int) - 1 > 3 * PyLong_SHIFT) {
                            return (int) (((int)-1)*(((((((int)digits[2]) << PyLong_SHIFT) | (int)digits[1]) << PyLong_SHIFT) | (int)digits[0])));
                        }
                    }
                    break;
                case 3:
                    if (8 * sizeof(int) > 2 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 3 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(int, unsigned long, (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(int) - 1 > 3 * PyLong_SHIFT) {
                            return (int) ((((((((int)digits[2]) << PyLong_SHIFT) | (int)digits[1]) << PyLong_SHIFT) | (int)digits[0])));
                        }
                    }
                    break;
                case -4:
                    if (8 * sizeof(int) - 1 > 3 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 4 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(int, long, -(long) (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(int) - 1 > 4 * PyLong_SHIFT) {
                            return (int) (((int)-1)*(((((((((int)digits[3]) << PyLong_SHIFT) | (int)digits[2]) << PyLong_SHIFT) | (int)digits[1]) << PyLong_SHIFT) | (int)digits[0])));
                        }
                    }
                    break;
                case 4:
                    if (8 * sizeof(int) > 3 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 4 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(int, unsigned long, (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(int) - 1 > 4 * PyLong_SHIFT) {
                            return (int) ((((((((((int)digits[3]) << PyLong_SHIFT) | (int)digits[2]) << PyLong_SHIFT) | (int)digits[1]) << PyLong_SHIFT) | (int)digits[0])));
                        }
                    }
                    break;
            }
#endif
            if (sizeof(int) <= sizeof(long)) {
                __PYX_VERIFY_RETURN_INT_EXC(int, long, PyLong_AsLong(x))
#ifdef HAVE_LONG_LONG
            } else if (sizeof(int) <= sizeof(PY_LONG_LONG)) {
                __PYX_VERIFY_RETURN_INT_EXC(int, PY_LONG_LONG, PyLong_AsLongLong(x))
#endif
            }
        }
        {
#if CYTHON_COMPILING_IN_PYPY && !defined(_PyLong_AsByteArray)
            PyErr_SetString(PyExc_RuntimeError,
                            "_PyLong_AsByteArray() not available in PyPy, cannot convert large numbers");
#else
            int val;
            PyObject *v = __Pyx_PyNumber_IntOrLong(x);
 #if PY_MAJOR_VERSION < 3
            if (likely(v) && !PyLong_Check(v)) {
                PyObject *tmp = v;
                v = PyNumber_Long(tmp);
                Py_DECREF(tmp);
            }
 #endif
            if (likely(v)) {
                int one = 1; int is_little = (int)*(unsigned char *)&one;
                unsigned char *bytes = (unsigned char *)&val;
                int ret = _PyLong_AsByteArray((PyLongObject *)v,
                                              bytes, sizeof(val),
                                              is_little, !is_unsigned);
                Py_DECREF(v);
                if (likely(!ret))
                    return val;
            }
#endif
            return (int) -1;
        }
    } else {
        int val;
        PyObject *tmp = __Pyx_PyNumber_IntOrLong(x);
        if (!tmp) return (int) -1;
        val = __Pyx_PyInt_As_int(tmp);
        Py_DECREF(tmp);
        return val;
    }
raise_overflow:
    PyErr_SetString(PyExc_OverflowError,
        "value too large to convert to int");
    return (int) -1;
raise_neg_overflow:
    PyErr_SetString(PyExc_OverflowError,
        "can't convert negative value to int");
    return (int) -1;
}

/* CIntFromPy */
      static CYTHON_INLINE size_t __Pyx_PyInt_As_size_t(PyObject *x) {
    const size_t neg_one = (size_t) -1, const_zero = (size_t) 0;
    const int is_unsigned = neg_one > const_zero;
#if PY_MAJOR_VERSION < 3
    if (likely(PyInt_Check(x))) {
        if (sizeof(size_t) < sizeof(long)) {
            __PYX_VERIFY_RETURN_INT(size_t, long, PyInt_AS_LONG(x))
        } else {
            long val = PyInt_AS_LONG(x);
            if (is_unsigned && unlikely(val < 0)) {
                goto raise_neg_overflow;
            }
            return (size_t) val;
        }
    } else
#endif
    if (likely(PyLong_Check(x))) {
        if (is_unsigned) {
#if CYTHON_USE_PYLONG_INTERNALS
            const digit* digits = ((PyLongObject*)x)->ob_digit;
            switch (Py_SIZE(x)) {
                case  0: return (size_t) 0;
                case  1: __PYX_VERIFY_RETURN_INT(size_t, digit, digits[0])
                case 2:
                    if (8 * sizeof(size_t) > 1 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 2 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(size_t, unsigned long, (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(size_t) >= 2 * PyLong_SHIFT) {
                            return (size_t) (((((size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0]));
                        }
                    }
                    break;
                case 3:
                    if (8 * sizeof(size_t) > 2 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 3 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(size_t, unsigned long, (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(size_t) >= 3 * PyLong_SHIFT) {
                            return (size_t) (((((((size_t)digits[2]) << PyLong_SHIFT) | (size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0]));
                        }
                    }
                    break;
                case 4:
                    if (8 * sizeof(size_t) > 3 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 4 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(size_t, unsigned long, (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(size_t) >= 4 * PyLong_SHIFT) {
                            return (size_t) (((((((((size_t)digits[3]) << PyLong_SHIFT) | (size_t)digits[2]) << PyLong_SHIFT) | (size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0]));
                        }
                    }
                    break;
            }
#endif
#if CYTHON_COMPILING_IN_CPYTHON
            if (unlikely(Py_SIZE(x) < 0)) {
                goto raise_neg_overflow;
            }
#else
            {
                int result = PyObject_RichCompareBool(x, Py_False, Py_LT);
                if (unlikely(result < 0))
                    return (size_t) -1;
                if (unlikely(result == 1))
                    goto raise_neg_overflow;
            }
#endif
            if (sizeof(size_t) <= sizeof(unsigned long)) {
                __PYX_VERIFY_RETURN_INT_EXC(size_t, unsigned long, PyLong_AsUnsignedLong(x))
#ifdef HAVE_LONG_LONG
            } else if (sizeof(size_t) <= sizeof(unsigned PY_LONG_LONG)) {
                __PYX_VERIFY_RETURN_INT_EXC(size_t, unsigned PY_LONG_LONG, PyLong_AsUnsignedLongLong(x))
#endif
            }
        } else {
#if CYTHON_USE_PYLONG_INTERNALS
            const digit* digits = ((PyLongObject*)x)->ob_digit;
            switch (Py_SIZE(x)) {
                case  0: return (size_t) 0;
                case -1: __PYX_VERIFY_RETURN_INT(size_t, sdigit, (sdigit) (-(sdigit)digits[0]))
                case  1: __PYX_VERIFY_RETURN_INT(size_t,  digit, +digits[0])
                case -2:
                    if (8 * sizeof(size_t) - 1 > 1 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 2 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(size_t, long, -(long) (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(size_t) - 1 > 2 * PyLong_SHIFT) {
                            return (size_t) (((size_t)-1)*(((((size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0])));
                        }
                    }
                    break;
                case 2:
                    if (8 * sizeof(size_t) > 1 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 2 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(size_t, unsigned long, (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(size_t) - 1 > 2 * PyLong_SHIFT) {
                            return (size_t) ((((((size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0])));
                        }
                    }
                    break;
                case -3:
                    if (8 * sizeof(size_t) - 1 > 2 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 3 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(size_t, long, -(long) (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(size_t) - 1 > 3 * PyLong_SHIFT) {
                            return (size_t) (((size_t)-1)*(((((((size_t)digits[2]) << PyLong_SHIFT) | (size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0])));
                        }
                    }
                    break;
                case 3:
                    if (8 * sizeof(size_t) > 2 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 3 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(size_t, unsigned long, (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(size_t) - 1 > 3 * PyLong_SHIFT) {
                            return (size_t) ((((((((size_t)digits[2]) << PyLong_SHIFT) | (size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0])));
                        }
                    }
                    break;
                case -4:
                    if (8 * sizeof(size_t) - 1 > 3 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 4 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(size_t, long, -(long) (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(size_t) - 1 > 4 * PyLong_SHIFT) {
                            return (size_t) (((size_t)-1)*(((((((((size_t)digits[3]) << PyLong_SHIFT) | (size_t)digits[2]) << PyLong_SHIFT) | (size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0])));
                        }
                    }
                    break;
                case 4:
                    if (8 * sizeof(size_t) > 3 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 4 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(size_t, unsigned long, (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(size_t) - 1 > 4 * PyLong_SHIFT) {
                            return (size_t) ((((((((((size_t)digits[3]) << PyLong_SHIFT) | (size_t)digits[2]) << PyLong_SHIFT) | (size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0])));
                        }
                    }
                    break;
            }
#endif
            if (sizeof(size_t) <= sizeof(long)) {
                __PYX_VERIFY_RETURN_INT_EXC(size_t, long, PyLong_AsLong(x))
#ifdef HAVE_LONG_LONG
            } else if (sizeof(size_t) <= sizeof(PY_LONG_LONG)) {
                __PYX_VERIFY_RETURN_INT_EXC(size_t, PY_LONG_LONG, PyLong_AsLongLong(x))
#endif
            }
        }
        {
#if CYTHON_COMPILING_IN_PYPY && !defined(_PyLong_AsByteArray)
            PyErr_SetString(PyExc_RuntimeError,
                            "_PyLong_AsByteArray() not available in PyPy, cannot convert large numbers");
#else
            size_t val;
            PyObject *v = __Pyx_PyNumber_IntOrLong(x);
 #if PY_MAJOR_VERSION < 3
            if (likely(v) && !PyLong_Check(v)) {
                PyObject *tmp = v;
                v = PyNumber_Long(tmp);
                Py_DECREF(tmp);
            }
 #endif
            if (likely(v)) {
                int one = 1; int is_little = (int)*(unsigned char *)&one;
                unsigned char *bytes = (unsigned char *)&val;
                int ret = _PyLong_AsByteArray((PyLongObject *)v,
                                              bytes, sizeof(val),
                                              is_little, !is_unsigned);
                Py_DECREF(v);
                if (likely(!ret))
                    return val;
            }
#endif
            return (size_t) -1;
        }
    } else {
        size_t val;
        PyObject *tmp = __Pyx_PyNumber_IntOrLong(x);
        if (!tmp) return (size_t) -1;
        val = __Pyx_PyInt_As_size_t(tmp);
        Py_DECREF(tmp);
        return val;
    }
raise_overflow:
    PyErr_SetString(PyExc_OverflowError,
        "value too large to convert to size_t");
    return (size_t) -1;
raise_neg_overflow:
    PyErr_SetString(PyExc_OverflowError,
        "can't convert negative value to size_t");
    return (size_t) -1;
}

/* PrintOne */
      #if !CYTHON_COMPILING_IN_PYPY && PY_MAJOR_VERSION < 3
static int __Pyx_PrintOne(PyObject* f, PyObject *o) {
    if (!f) {
        if (!(f = __Pyx_GetStdout()))
            return -1;
    }
    Py_INCREF(f);
    if (PyFile_SoftSpace(f, 0)) {
        if (PyFile_WriteString(" ", f) < 0)
            goto error;
    }
    if (PyFile_WriteObject(o, f, Py_PRINT_RAW) < 0)
        goto error;
    if (PyFile_WriteString("\n", f) < 0)
        goto error;
    Py_DECREF(f);
    return 0;
error:
    Py_DECREF(f);
    return -1;
    /* the line below is just to avoid C compiler
     * warnings about unused functions */
    return __Pyx_Print(f, NULL, 0);
}
#else
static int __Pyx_PrintOne(PyObject* stream, PyObject *o) {
    int res;
    PyObject* arg_tuple = PyTuple_Pack(1, o);
    if (unlikely(!arg_tuple))
        return -1;
    res = __Pyx_Print(stream, arg_tuple, 1);
    Py_DECREF(arg_tuple);
    return res;
}
#endif

/* CIntFromPy */
      static CYTHON_INLINE long __Pyx_PyInt_As_long(PyObject *x) {
    const long neg_one = (long) -1, const_zero = (long) 0;
    const int is_unsigned = neg_one > const_zero;
#if PY_MAJOR_VERSION < 3
    if (likely(PyInt_Check(x))) {
        if (sizeof(long) < sizeof(long)) {
            __PYX_VERIFY_RETURN_INT(long, long, PyInt_AS_LONG(x))
        } else {
            long val = PyInt_AS_LONG(x);
            if (is_unsigned && unlikely(val < 0)) {
                goto raise_neg_overflow;
            }
            return (long) val;
        }
    } else
#endif
    if (likely(PyLong_Check(x))) {
        if (is_unsigned) {
#if CYTHON_USE_PYLONG_INTERNALS
            const digit* digits = ((PyLongObject*)x)->ob_digit;
            switch (Py_SIZE(x)) {
                case  0: return (long) 0;
                case  1: __PYX_VERIFY_RETURN_INT(long, digit, digits[0])
                case 2:
                    if (8 * sizeof(long) > 1 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 2 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(long, unsigned long, (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(long) >= 2 * PyLong_SHIFT) {
                            return (long) (((((long)digits[1]) << PyLong_SHIFT) | (long)digits[0]));
                        }
                    }
                    break;
                case 3:
                    if (8 * sizeof(long) > 2 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 3 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(long, unsigned long, (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(long) >= 3 * PyLong_SHIFT) {
                            return (long) (((((((long)digits[2]) << PyLong_SHIFT) | (long)digits[1]) << PyLong_SHIFT) | (long)digits[0]));
                        }
                    }
                    break;
                case 4:
                    if (8 * sizeof(long) > 3 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 4 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(long, unsigned long, (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(long) >= 4 * PyLong_SHIFT) {
                            return (long) (((((((((long)digits[3]) << PyLong_SHIFT) | (long)digits[2]) << PyLong_SHIFT) | (long)digits[1]) << PyLong_SHIFT) | (long)digits[0]));
                        }
                    }
                    break;
            }
#endif
#if CYTHON_COMPILING_IN_CPYTHON
            if (unlikely(Py_SIZE(x) < 0)) {
                goto raise_neg_overflow;
            }
#else
            {
                int result = PyObject_RichCompareBool(x, Py_False, Py_LT);
                if (unlikely(result < 0))
                    return (long) -1;
                if (unlikely(result == 1))
                    goto raise_neg_overflow;
            }
#endif
            if (sizeof(long) <= sizeof(unsigned long)) {
                __PYX_VERIFY_RETURN_INT_EXC(long, unsigned long, PyLong_AsUnsignedLong(x))
#ifdef HAVE_LONG_LONG
            } else if (sizeof(long) <= sizeof(unsigned PY_LONG_LONG)) {
                __PYX_VERIFY_RETURN_INT_EXC(long, unsigned PY_LONG_LONG, PyLong_AsUnsignedLongLong(x))
#endif
            }
        } else {
#if CYTHON_USE_PYLONG_INTERNALS
            const digit* digits = ((PyLongObject*)x)->ob_digit;
            switch (Py_SIZE(x)) {
                case  0: return (long) 0;
                case -1: __PYX_VERIFY_RETURN_INT(long, sdigit, (sdigit) (-(sdigit)digits[0]))
                case  1: __PYX_VERIFY_RETURN_INT(long,  digit, +digits[0])
                case -2:
                    if (8 * sizeof(long) - 1 > 1 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 2 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(long, long, -(long) (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(long) - 1 > 2 * PyLong_SHIFT) {
                            return (long) (((long)-1)*(((((long)digits[1]) << PyLong_SHIFT) | (long)digits[0])));
                        }
                    }
                    break;
                case 2:
                    if (8 * sizeof(long) > 1 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 2 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(long, unsigned long, (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(long) - 1 > 2 * PyLong_SHIFT) {
                            return (long) ((((((long)digits[1]) << PyLong_SHIFT) | (long)digits[0])));
                        }
                    }
                    break;
                case -3:
                    if (8 * sizeof(long) - 1 > 2 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 3 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(long, long, -(long) (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(long) - 1 > 3 * PyLong_SHIFT) {
                            return (long) (((long)-1)*(((((((long)digits[2]) << PyLong_SHIFT) | (long)digits[1]) << PyLong_SHIFT) | (long)digits[0])));
                        }
                    }
                    break;
                case 3:
                    if (8 * sizeof(long) > 2 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 3 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(long, unsigned long, (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(long) - 1 > 3 * PyLong_SHIFT) {
                            return (long) ((((((((long)digits[2]) << PyLong_SHIFT) | (long)digits[1]) << PyLong_SHIFT) | (long)digits[0])));
                        }
                    }
                    break;
                case -4:
                    if (8 * sizeof(long) - 1 > 3 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 4 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(long, long, -(long) (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(long) - 1 > 4 * PyLong_SHIFT) {
                            return (long) (((long)-1)*(((((((((long)digits[3]) << PyLong_SHIFT) | (long)digits[2]) << PyLong_SHIFT) | (long)digits[1]) << PyLong_SHIFT) | (long)digits[0])));
                        }
                    }
                    break;
                case 4:
                    if (8 * sizeof(long) > 3 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 4 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(long, unsigned long, (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(long) - 1 > 4 * PyLong_SHIFT) {
                            return (long) ((((((((((long)digits[3]) << PyLong_SHIFT) | (long)digits[2]) << PyLong_SHIFT) | (long)digits[1]) << PyLong_SHIFT) | (long)digits[0])));
                        }
                    }
                    break;
            }
#endif
            if (sizeof(long) <= sizeof(long)) {
                __PYX_VERIFY_RETURN_INT_EXC(long, long, PyLong_AsLong(x))
#ifdef HAVE_LONG_LONG
            } else if (sizeof(long) <= sizeof(PY_LONG_LONG)) {
                __PYX_VERIFY_RETURN_INT_EXC(long, PY_LONG_LONG, PyLong_AsLongLong(x))
#endif
            }
        }
        {
#if CYTHON_COMPILING_IN_PYPY && !defined(_PyLong_AsByteArray)
            PyErr_SetString(PyExc_RuntimeError,
                            "_PyLong_AsByteArray() not available in PyPy, cannot convert large numbers");
#else
            long val;
            PyObject *v = __Pyx_PyNumber_IntOrLong(x);
 #if PY_MAJOR_VERSION < 3
            if (likely(v) && !PyLong_Check(v)) {
                PyObject *tmp = v;
                v = PyNumber_Long(tmp);
                Py_DECREF(tmp);
            }
 #endif
            if (likely(v)) {
                int one = 1; int is_little = (int)*(unsigned char *)&one;
                unsigned char *bytes = (unsigned char *)&val;
                int ret = _PyLong_AsByteArray((PyLongObject *)v,
                                              bytes, sizeof(val),
                                              is_little, !is_unsigned);
                Py_DECREF(v);
                if (likely(!ret))
                    return val;
            }
#endif
            return (long) -1;
        }
    } else {
        long val;
        PyObject *tmp = __Pyx_PyNumber_IntOrLong(x);
        if (!tmp) return (long) -1;
        val = __Pyx_PyInt_As_long(tmp);
        Py_DECREF(tmp);
        return val;
    }
raise_overflow:
    PyErr_SetString(PyExc_OverflowError,
        "value too large to convert to long");
    return (long) -1;
raise_neg_overflow:
    PyErr_SetString(PyExc_OverflowError,
        "can't convert negative value to long");
    return (long) -1;
}

/* FastTypeChecks */
      #if CYTHON_COMPILING_IN_CPYTHON
static int __Pyx_InBases(PyTypeObject *a, PyTypeObject *b) {
    while (a) {
        a = a->tp_base;
        if (a == b)
            return 1;
    }
    return b == &PyBaseObject_Type;
}
static CYTHON_INLINE int __Pyx_IsSubtype(PyTypeObject *a, PyTypeObject *b) {
    PyObject *mro;
    if (a == b) return 1;
    mro = a->tp_mro;
    if (likely(mro)) {
        Py_ssize_t i, n;
        n = PyTuple_GET_SIZE(mro);
        for (i = 0; i < n; i++) {
            if (PyTuple_GET_ITEM(mro, i) == (PyObject *)b)
                return 1;
        }
        return 0;
    }
    return __Pyx_InBases(a, b);
}
#if PY_MAJOR_VERSION == 2
static int __Pyx_inner_PyErr_GivenExceptionMatches2(PyObject *err, PyObject* exc_type1, PyObject* exc_type2) {
    PyObject *exception, *value, *tb;
    int res;
    __Pyx_PyThreadState_declare
    __Pyx_PyThreadState_assign
    __Pyx_ErrFetch(&exception, &value, &tb);
    res = exc_type1 ? PyObject_IsSubclass(err, exc_type1) : 0;
    if (unlikely(res == -1)) {
        PyErr_WriteUnraisable(err);
        res = 0;
    }
    if (!res) {
        res = PyObject_IsSubclass(err, exc_type2);
        if (unlikely(res == -1)) {
            PyErr_WriteUnraisable(err);
            res = 0;
        }
    }
    __Pyx_ErrRestore(exception, value, tb);
    return res;
}
#else
static CYTHON_INLINE int __Pyx_inner_PyErr_GivenExceptionMatches2(PyObject *err, PyObject* exc_type1, PyObject *exc_type2) {
    int res = exc_type1 ? __Pyx_IsSubtype((PyTypeObject*)err, (PyTypeObject*)exc_type1) : 0;
    if (!res) {
        res = __Pyx_IsSubtype((PyTypeObject*)err, (PyTypeObject*)exc_type2);
    }
    return res;
}
#endif
static int __Pyx_PyErr_GivenExceptionMatchesTuple(PyObject *exc_type, PyObject *tuple) {
    Py_ssize_t i, n;
    assert(PyExceptionClass_Check(exc_type));
    n = PyTuple_GET_SIZE(tuple);
#if PY_MAJOR_VERSION >= 3
    for (i=0; i<n; i++) {
        if (exc_type == PyTuple_GET_ITEM(tuple, i)) return 1;
    }
#endif
    for (i=0; i<n; i++) {
        PyObject *t = PyTuple_GET_ITEM(tuple, i);
        #if PY_MAJOR_VERSION < 3
        if (likely(exc_type == t)) return 1;
        #endif
        if (likely(PyExceptionClass_Check(t))) {
            if (__Pyx_inner_PyErr_GivenExceptionMatches2(exc_type, NULL, t)) return 1;
        } else {
        }
    }
    return 0;
}
static CYTHON_INLINE int __Pyx_PyErr_GivenExceptionMatches(PyObject *err, PyObject* exc_type) {
    if (likely(err == exc_type)) return 1;
    if (likely(PyExceptionClass_Check(err))) {
        if (likely(PyExceptionClass_Check(exc_type))) {
            return __Pyx_inner_PyErr_GivenExceptionMatches2(err, NULL, exc_type);
        } else if (likely(PyTuple_Check(exc_type))) {
            return __Pyx_PyErr_GivenExceptionMatchesTuple(err, exc_type);
        } else {
        }
    }
    return PyErr_GivenExceptionMatches(err, exc_type);
}
static CYTHON_INLINE int __Pyx_PyErr_GivenExceptionMatches2(PyObject *err, PyObject *exc_type1, PyObject *exc_type2) {
    assert(PyExceptionClass_Check(exc_type1));
    assert(PyExceptionClass_Check(exc_type2));
    if (likely(err == exc_type1 || err == exc_type2)) return 1;
    if (likely(PyExceptionClass_Check(err))) {
        return __Pyx_inner_PyErr_GivenExceptionMatches2(err, exc_type1, exc_type2);
    }
    return (PyErr_GivenExceptionMatches(err, exc_type1) || PyErr_GivenExceptionMatches(err, exc_type2));
}
#endif

/* CheckBinaryVersion */
      static int __Pyx_check_binary_version(void) {
    char ctversion[4], rtversion[4];
    PyOS_snprintf(ctversion, 4, "%d.%d", PY_MAJOR_VERSION, PY_MINOR_VERSION);
    PyOS_snprintf(rtversion, 4, "%s", Py_GetVersion());
    if (ctversion[0] != rtversion[0] || ctversion[2] != rtversion[2]) {
        char message[200];
        PyOS_snprintf(message, sizeof(message),
                      "compiletime version %s of module '%.100s' "
                      "does not match runtime version %s",
                      ctversion, __Pyx_MODULE_NAME, rtversion);
        return PyErr_WarnEx(NULL, message, 1);
    }
    return 0;
}

/* InitStrings */
      static int __Pyx_InitStrings(__Pyx_StringTabEntry *t) {
    while (t->p) {
        #if PY_MAJOR_VERSION < 3
        if (t->is_unicode) {
            *t->p = PyUnicode_DecodeUTF8(t->s, t->n - 1, NULL);
        } else if (t->intern) {
            *t->p = PyString_InternFromString(t->s);
        } else {
            *t->p = PyString_FromStringAndSize(t->s, t->n - 1);
        }
        #else
        if (t->is_unicode | t->is_str) {
            if (t->intern) {
                *t->p = PyUnicode_InternFromString(t->s);
            } else if (t->encoding) {
                *t->p = PyUnicode_Decode(t->s, t->n - 1, t->encoding, NULL);
            } else {
                *t->p = PyUnicode_FromStringAndSize(t->s, t->n - 1);
            }
        } else {
            *t->p = PyBytes_FromStringAndSize(t->s, t->n - 1);
        }
        #endif
        if (!*t->p)
            return -1;
        if (PyObject_Hash(*t->p) == -1)
            return -1;
        ++t;
    }
    return 0;
}

static CYTHON_INLINE PyObject* __Pyx_PyUnicode_FromString(const char* c_str) {
    return __Pyx_PyUnicode_FromStringAndSize(c_str, (Py_ssize_t)strlen(c_str));
}
static CYTHON_INLINE const char* __Pyx_PyObject_AsString(PyObject* o) {
    Py_ssize_t ignore;
    return __Pyx_PyObject_AsStringAndSize(o, &ignore);
}
#if __PYX_DEFAULT_STRING_ENCODING_IS_ASCII || __PYX_DEFAULT_STRING_ENCODING_IS_DEFAULT
#if !CYTHON_PEP393_ENABLED
static const char* __Pyx_PyUnicode_AsStringAndSize(PyObject* o, Py_ssize_t *length) {
    char* defenc_c;
    PyObject* defenc = _PyUnicode_AsDefaultEncodedString(o, NULL);
    if (!defenc) return NULL;
    defenc_c = PyBytes_AS_STRING(defenc);
#if __PYX_DEFAULT_STRING_ENCODING_IS_ASCII
    {
        char* end = defenc_c + PyBytes_GET_SIZE(defenc);
        char* c;
        for (c = defenc_c; c < end; c++) {
            if ((unsigned char) (*c) >= 128) {
                PyUnicode_AsASCIIString(o);
                return NULL;
            }
        }
    }
#endif
    *length = PyBytes_GET_SIZE(defenc);
    return defenc_c;
}
#else
static CYTHON_INLINE const char* __Pyx_PyUnicode_AsStringAndSize(PyObject* o, Py_ssize_t *length) {
    if (unlikely(__Pyx_PyUnicode_READY(o) == -1)) return NULL;
#if __PYX_DEFAULT_STRING_ENCODING_IS_ASCII
    if (likely(PyUnicode_IS_ASCII(o))) {
        *length = PyUnicode_GET_LENGTH(o);
        return PyUnicode_AsUTF8(o);
    } else {
        PyUnicode_AsASCIIString(o);
        return NULL;
    }
#else
    return PyUnicode_AsUTF8AndSize(o, length);
#endif
}
#endif
#endif
static CYTHON_INLINE const char* __Pyx_PyObject_AsStringAndSize(PyObject* o, Py_ssize_t *length) {
#if __PYX_DEFAULT_STRING_ENCODING_IS_ASCII || __PYX_DEFAULT_STRING_ENCODING_IS_DEFAULT
    if (
#if PY_MAJOR_VERSION < 3 && __PYX_DEFAULT_STRING_ENCODING_IS_ASCII
            __Pyx_sys_getdefaultencoding_not_ascii &&
#endif
            PyUnicode_Check(o)) {
        return __Pyx_PyUnicode_AsStringAndSize(o, length);
    } else
#endif
#if (!CYTHON_COMPILING_IN_PYPY) || (defined(PyByteArray_AS_STRING) && defined(PyByteArray_GET_SIZE))
    if (PyByteArray_Check(o)) {
        *length = PyByteArray_GET_SIZE(o);
        return PyByteArray_AS_STRING(o);
    } else
#endif
    {
        char* result;
        int r = PyBytes_AsStringAndSize(o, &result, length);
        if (unlikely(r < 0)) {
            return NULL;
        } else {
            return result;
        }
    }
}
static CYTHON_INLINE int __Pyx_PyObject_IsTrue(PyObject* x) {
   int is_true = x == Py_True;
   if (is_true | (x == Py_False) | (x == Py_None)) return is_true;
   else return PyObject_IsTrue(x);
}
static PyObject* __Pyx_PyNumber_IntOrLongWrongResultType(PyObject* result, const char* type_name) {
#if PY_MAJOR_VERSION >= 3
    if (PyLong_Check(result)) {
        if (PyErr_WarnFormat(PyExc_DeprecationWarning, 1,
                "__int__ returned non-int (type %.200s).  "
                "The ability to return an instance of a strict subclass of int "
                "is deprecated, and may be removed in a future version of Python.",
                Py_TYPE(result)->tp_name)) {
            Py_DECREF(result);
            return NULL;
        }
        return result;
    }
#endif
    PyErr_Format(PyExc_TypeError,
                 "__%.4s__ returned non-%.4s (type %.200s)",
                 type_name, type_name, Py_TYPE(result)->tp_name);
    Py_DECREF(result);
    return NULL;
}
static CYTHON_INLINE PyObject* __Pyx_PyNumber_IntOrLong(PyObject* x) {
#if CYTHON_USE_TYPE_SLOTS
  PyNumberMethods *m;
#endif
  const char *name = NULL;
  PyObject *res = NULL;
#if PY_MAJOR_VERSION < 3
  if (likely(PyInt_Check(x) || PyLong_Check(x)))
#else
  if (likely(PyLong_Check(x)))
#endif
    return __Pyx_NewRef(x);
#if CYTHON_USE_TYPE_SLOTS
  m = Py_TYPE(x)->tp_as_number;
  #if PY_MAJOR_VERSION < 3
  if (m && m->nb_int) {
    name = "int";
    res = m->nb_int(x);
  }
  else if (m && m->nb_long) {
    name = "long";
    res = m->nb_long(x);
  }
  #else
  if (likely(m && m->nb_int)) {
    name = "int";
    res = m->nb_int(x);
  }
  #endif
#else
  if (!PyBytes_CheckExact(x) && !PyUnicode_CheckExact(x)) {
    res = PyNumber_Int(x);
  }
#endif
  if (likely(res)) {
#if PY_MAJOR_VERSION < 3
    if (unlikely(!PyInt_Check(res) && !PyLong_Check(res))) {
#else
    if (unlikely(!PyLong_CheckExact(res))) {
#endif
        return __Pyx_PyNumber_IntOrLongWrongResultType(res, name);
    }
  }
  else if (!PyErr_Occurred()) {
    PyErr_SetString(PyExc_TypeError,
                    "an integer is required");
  }
  return res;
}
static CYTHON_INLINE Py_ssize_t __Pyx_PyIndex_AsSsize_t(PyObject* b) {
  Py_ssize_t ival;
  PyObject *x;
#if PY_MAJOR_VERSION < 3
  if (likely(PyInt_CheckExact(b))) {
    if (sizeof(Py_ssize_t) >= sizeof(long))
        return PyInt_AS_LONG(b);
    else
        return PyInt_AsSsize_t(x);
  }
#endif
  if (likely(PyLong_CheckExact(b))) {
    #if CYTHON_USE_PYLONG_INTERNALS
    const digit* digits = ((PyLongObject*)b)->ob_digit;
    const Py_ssize_t size = Py_SIZE(b);
    if (likely(__Pyx_sst_abs(size) <= 1)) {
        ival = likely(size) ? digits[0] : 0;
        if (size == -1) ival = -ival;
        return ival;
    } else {
      switch (size) {
         case 2:
           if (8 * sizeof(Py_ssize_t) > 2 * PyLong_SHIFT) {
             return (Py_ssize_t) (((((size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0]));
           }
           break;
         case -2:
           if (8 * sizeof(Py_ssize_t) > 2 * PyLong_SHIFT) {
             return -(Py_ssize_t) (((((size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0]));
           }
           break;
         case 3:
           if (8 * sizeof(Py_ssize_t) > 3 * PyLong_SHIFT) {
             return (Py_ssize_t) (((((((size_t)digits[2]) << PyLong_SHIFT) | (size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0]));
           }
           break;
         case -3:
           if (8 * sizeof(Py_ssize_t) > 3 * PyLong_SHIFT) {
             return -(Py_ssize_t) (((((((size_t)digits[2]) << PyLong_SHIFT) | (size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0]));
           }
           break;
         case 4:
           if (8 * sizeof(Py_ssize_t) > 4 * PyLong_SHIFT) {
             return (Py_ssize_t) (((((((((size_t)digits[3]) << PyLong_SHIFT) | (size_t)digits[2]) << PyLong_SHIFT) | (size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0]));
           }
           break;
         case -4:
           if (8 * sizeof(Py_ssize_t) > 4 * PyLong_SHIFT) {
             return -(Py_ssize_t) (((((((((size_t)digits[3]) << PyLong_SHIFT) | (size_t)digits[2]) << PyLong_SHIFT) | (size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0]));
           }
           break;
      }
    }
    #endif
    return PyLong_AsSsize_t(b);
  }
  x = PyNumber_Index(b);
  if (!x) return -1;
  ival = PyInt_AsSsize_t(x);
  Py_DECREF(x);
  return ival;
}
static CYTHON_INLINE PyObject * __Pyx_PyBool_FromLong(long b) {
  return b ? __Pyx_NewRef(Py_True) : __Pyx_NewRef(Py_False);
}
static CYTHON_INLINE PyObject * __Pyx_PyInt_FromSize_t(size_t ival) {
    return PyInt_FromSize_t(ival);
}


#endif /* Py_PYTHON_H */


==> appendix/sm/code/parser/fast_smatch/amr.py <==
# -*- coding: utf-8 -*-
#!/usr/bin/env python

"""
AMR (Abstract Meaning Representation) structure
For detailed description of AMR, see http://www.isi.edu/natural-language/amr/a.pdf

"""

from collections import defaultdict
import sys

# change this if needed
ERROR_LOG = sys.stderr

# change this if needed
DEBUG_LOG = sys.stderr


class AMR(object):
    """
    AMR is a rooted, labeled graph to represent semantics.
    This class has the following members:
    nodes: list of node in the graph. Its ith element is the name of the ith node. For example, a node name
           could be "a1", "b", "g2", .etc
    node_values: list of node labels (values) of the graph. Its ith element is the value associated with node i in
                 nodes list. In AMR, such value is usually a semantic concept (e.g. "boy", "want-01")
    root: root node name
    relations: list of edges connecting two nodes in the graph. Each entry is a link between two nodes, i.e. a triple
               <relation name, node1 name, node 2 name>. In AMR, such link denotes the relation between two semantic
               concepts. For example, "arg0" means that one of the concepts is the 0th argument of the other.
    attributes: list of edges connecting a node to an attribute name and its value. For example, if the polarity of
               some node is negative, there should be an edge connecting this node and "-". A triple < attribute name,
               node name, attribute value> is used to represent such attribute. It can also be viewed as a relation.

    """
    def __init__(self, node_list=None, node_value_list=None, relation_list=None, attribute_list=None):
        """
        node_list: names of nodes in AMR graph, e.g. "a11", "n"
        node_value_list: values of nodes in AMR graph, e.g. "group" for a node named "g"
        relation_list: list of relations between two nodes
        attribute_list: list of attributes (links between one node and one constant value)

        """
        # initialize AMR graph nodes using list of nodes name
        # root, by default, is the first in var_list

        if node_list is None:
            self.nodes = []
            self.root = None
        else:
            self.nodes = node_list[:]
            if len(node_list) != 0:
                self.root = node_list[0]
            else:
                self.root = None
        if node_value_list is None:
            self.node_values = []
        else:
            self.node_values = node_value_list[:]
        if relation_list is None:
            self.relations = []
        else:
            self.relations = relation_list[:]
        if attribute_list is None:
            self.attributes = []
        else:
            self.attributes = attribute_list[:]

    def rename_node(self, prefix):
        """
        Rename AMR graph nodes to prefix + node_index to avoid nodes with the same name in two different AMRs.

        """
        node_map_dict = {}
        # map each node to its new name (e.g. "a1")
        for i in range(0, len(self.nodes)):
            node_map_dict[self.nodes[i]] = prefix + str(i)
        # update node name
        for i, v in enumerate(self.nodes):
            self.nodes[i] = node_map_dict[v]
        # update node name in relations
        for i, d in enumerate(self.relations):
            new_dict = {}
            for k, v in d.items():
                new_dict[node_map_dict[k]] = v
            self.relations[i] = new_dict
  
    def get_triples(self):
        """
        Get the triples in three lists.
        instance_triple: a triple representing an instance. E.g. instance(w, want-01)
        attribute triple: relation of attributes, e.g. polarity(w, - )
        and relation triple, e.g. arg0 (w, b)

        """
        instance_triple = []
        relation_triple = []
        attribute_triple = []
        for i in range(len(self.nodes)):
            instance_triple.append(("instance", self.nodes[i], self.node_values[i]))
            # k is the other node this node has relation with
            # v is relation name
            for k, v in self.relations[i].items():
                relation_triple.append((v, self.nodes[i], k))
            # k2 is the attribute name
            # v2 is the attribute value
            for k2, v2 in self.attributes[i].items():
                attribute_triple.append((k2, self.nodes[i], v2))
        return instance_triple, attribute_triple, relation_triple


    def get_triples2(self):
        """
        Get the triples in two lists:
        instance_triple: a triple representing an instance. E.g. instance(w, want-01)
        relation_triple: a triple representing all relations. E.g arg0 (w, b) or E.g. polarity(w, - )
        Note that we do not differentiate between attribute triple and relation triple. Both are considered as relation
        triples.
        All triples are represented by (triple_type, argument 1 of the triple, argument 2 of the triple)

        """
        instance_triple = []
        relation_triple = []
        for i in range(len(self.nodes)):
            # an instance triple is instance(node name, node value).
            # For example, instance(b, boy).
            instance_triple.append(("instance", self.nodes[i], self.node_values[i]))
            # k is the other node this node has relation with
            # v is relation name
            for k, v in self.relations[i].items():
                relation_triple.append((v, self.nodes[i], k))
            # k2 is the attribute name
            # v2 is the attribute value
            for k2, v2 in self.attributes[i].items():
                relation_triple.append((k2, self.nodes[i], v2))
        return instance_triple, relation_triple


    def __str__(self):
        """
        Generate AMR string for better readability

        """
        lines = []
        for i in range(len(self.nodes)):
            lines.append("Node "+ str(i) + " " + self.nodes[i])
            lines.append("Value: " + self.node_values[i])
            lines.append("Relations:")
            for k, v in self.relations[i].items():
                lines.append("Node " + k + " via " + v)
            for k2, v2 in self.attributes[i].items():
                lines.append("Attribute: " + k2 + " value " + v2)
        return "\n".join(lines)

    def __repr__(self):
        return self.__str__()

    def output_amr(self):
        """
        Output AMR string

        """
        print >> DEBUG_LOG, self.__str__()


    @staticmethod
    def parse_AMR_line(line):
        """
        Parse a AMR from line representation to an AMR object.
        This parsing algorithm scans the line once and process each character, in a shift-reduce style.

        """
        # Current state. It denotes the last significant symbol encountered. 1 for (, 2 for :, 3 for /,
        # and 0 for start state or ')'
        # Last significant symbol is ( --- start processing node name
        # Last significant symbol is : --- start processing relation name
        # Last significant symbol is / --- start processing node value (concept name)
        # Last significant symbol is ) --- current node processing is complete
        # Note that if these symbols are inside parenthesis, they are not significant symbols.
        state = 0
        # node stack for parsing
        stack = []
        # current not-yet-reduced character sequence
        cur_charseq = []
        # key: node name value: node value
        node_dict = {}
        # node name list (order: occurrence of the node)
        node_name_list = []
        # key: node name:  value: list of (relation name, the other node name)
        node_relation_dict1 = defaultdict(list)
        # key: node name, value: list of (attribute name, const value) or (relation name, unseen node name)
        node_relation_dict2 = defaultdict(list)
        # current relation name
        cur_relation_name = ""
        # having unmatched quote string
        in_quote = False
        for i, c in enumerate(line.strip()):
            if c == " ":
                # allow space in relation name
                if state == 2:
                    cur_charseq.append(c)
                continue
            if c == "\"":
                # flip in_quote value when a quote symbol is encountered
                # insert placeholder if in_quote from last symbol
                if in_quote:
                    cur_charseq.append('_')
                in_quote = not in_quote
            elif c == "(":
                # not significant symbol if inside quote
                if in_quote:
                    cur_charseq.append(c)
                    continue
                # get the attribute name
                # e.g :arg0 (x ...
                # at this point we get "arg0"
                if state == 2:
                    # in this state, current relation name should be empty
                    if cur_relation_name != "":
                        print >> ERROR_LOG, "Format error when processing ", line[0:i+1]
                        return None
                    # update current relation name for future use
                    cur_relation_name = "".join(cur_charseq).strip()
                    cur_charseq[:] = []
                state = 1
            elif c == ":":
                # not significant symbol if inside quote
                if in_quote:
                    cur_charseq.append(c)
                    continue
                # Last significant symbol is "/". Now we encounter ":"
                # Example:
                # :OR (o2 / *OR*
                #    :mod (o3 / official)
                #  gets node value "*OR*" at this point
                if state == 3:
                    node_value = "".join(cur_charseq)
                    # clear current char sequence
                    cur_charseq[:] = []
                    # pop node name ("o2" in the above example)
                    cur_node_name = stack[-1]
                    # update node name/value map
                    node_dict[cur_node_name] = node_value
                # Last significant symbol is ":". Now we encounter ":"
                # Example:
                # :op1 w :quant 30
                # or :day 14 :month 3
                # the problem is that we cannot decide if node value is attribute value (constant)
                # or node value (variable) at this moment
                elif state == 2:
                    temp_attr_value = "".join(cur_charseq)
                    cur_charseq[:] = []
                    parts = temp_attr_value.split()
                    if len(parts) < 2:
                        print >> ERROR_LOG, "Error in processing; part len < 2", line[0:i+1]
                        return None
                    # For the above example, node name is "op1", and node value is "w"
                    # Note that this node name might not be encountered before
                    relation_name = parts[0].strip()
                    relation_value = parts[1].strip()
                    # We need to link upper level node to the current
                    # top of stack is upper level node
                    if len(stack) == 0:
                        print >> ERROR_LOG, "Error in processing", line[:i], relation_name, relation_value
                        return None
                    # if we have not seen this node name before
                    if relation_value not in node_dict:
                        node_relation_dict2[stack[-1]].append((relation_name, relation_value))
                    else:
                        node_relation_dict1[stack[-1]].append((relation_name, relation_value))
                state = 2
            elif c == "/":
                if in_quote:
                    cur_charseq.append(c)
                    continue
                # Last significant symbol is "(". Now we encounter "/"
                # Example:
                # (d / default-01
                # get "d" here
                if state == 1:
                    node_name = "".join(cur_charseq)
                    cur_charseq[:] = []
                    # if this node name is already in node_dict, it is duplicate
                    if node_name in node_dict:
                        print >> ERROR_LOG, "Duplicate node name ", node_name, " in parsing AMR"
                        return None
                    # push the node name to stack
                    stack.append(node_name)
                    # add it to node name list
                    node_name_list.append(node_name)
                    # if this node is part of the relation
                    # Example:
                    # :arg1 (n / nation)
                    # cur_relation_name is arg1
                    # node name is n
                    # we have a relation arg1(upper level node, n)
                    if cur_relation_name != "":
                        # if relation name ends with "-of", e.g."arg0-of",
                        # it is reverse of some relation. For example, if a is "arg0-of" b,
                        # we can also say b is "arg0" a.
                        # If the relation name ends with "-of", we store the reverse relation.
                        if not cur_relation_name.endswith("-of"):
                            # stack[-2] is upper_level node we encountered, as we just add node_name to stack
                            node_relation_dict1[stack[-2]].append((cur_relation_name, node_name))
                        else:
                            # cur_relation_name[:-3] is to delete "-of"
                            node_relation_dict1[node_name].append((cur_relation_name[:-3], stack[-2]))
                        # clear current_relation_name
                        cur_relation_name = ""
                else:
                    # error if in other state
                    print >> ERROR_LOG, "Error in parsing AMR", line[0:i+1]
                    return None
                state = 3
            elif c == ")":
                if in_quote:
                    cur_charseq.append(c)
                    continue
                # stack should be non-empty to find upper level node
                if len(stack) == 0:
                    print >> ERROR_LOG, "Unmatched parenthesis at position", i, "in processing", line[0:i+1]
                    return None
                # Last significant symbol is ":". Now we encounter ")"
                # Example:
                # :op2 "Brown") or :op2 w)
                # get \"Brown\" or w here
                if state == 2:
                    temp_attr_value = "".join(cur_charseq)
                    cur_charseq[:] = []
                    parts = temp_attr_value.split()
                    if len(parts) < 2:
                        print >> ERROR_LOG, "Error processing", line[:i+1], temp_attr_value
                        return None
                    relation_name = parts[0].strip()
                    relation_value = parts[1].strip()
                    # store reverse of the relation
                    # we are sure relation_value is a node here, as "-of" relation is only between two nodes
                    if relation_name.endswith("-of"):
                        node_relation_dict1[relation_value].append((relation_name[:-3], stack[-1]))
                    # attribute value not seen before
                    # Note that it might be a constant attribute value, or an unseen node
                    # process this after we have seen all the node names
                    elif relation_value not in node_dict:
                        node_relation_dict2[stack[-1]].append((relation_name, relation_value))
                    else:
                        node_relation_dict1[stack[-1]].append((relation_name, relation_value))
                # Last significant symbol is "/". Now we encounter ")"
                # Example:
                # :arg1 (n / nation)
                # we get "nation" here
                elif state == 3:
                    node_value = "".join(cur_charseq)
                    cur_charseq[:] = []
                    cur_node_name = stack[-1]
                    # map node name to its value
                    node_dict[cur_node_name] = node_value
                # pop from stack, as the current node has been processed
                stack.pop()
                cur_relation_name = ""
                state = 0
            else:
                # not significant symbols, so we just shift.
                cur_charseq.append(c)
        #create data structures to initialize an AMR
        node_value_list = []
        relation_list = []
        attribute_list = []
        for v in node_name_list:
            if v not in node_dict:
                print >> ERROR_LOG, "Error: Node name not found", v
                return None
            else:
                node_value_list.append(node_dict[v])
            # build relation map and attribute map for this node
            relation_dict = {}
            attribute_dict = {}
            if v in node_relation_dict1:
                for v1 in node_relation_dict1[v]:
                    relation_dict[v1[1]] = v1[0]
            if v in node_relation_dict2:
                for v2 in node_relation_dict2[v]:
                    # if value is in quote, it is a constant value
                    # strip the quote and put it in attribute map
                    if v2[1][0] == "\"" and v2[1][-1] == "\"":
                        attribute_dict[v2[0]] = v2[1][1:-1]
                    # if value is a node name
                    elif v2[1] in node_dict:
                        relation_dict[v2[1]] = v2[0]
                    else:
                        attribute_dict[v2[0]] = v2[1]
            # each node has a relation map and attribute map
            relation_list.append(relation_dict)
            attribute_list.append(attribute_dict)
        # add TOP as an attribute. The attribute value is the top node value
        attribute_list[0]["TOP"] = node_value_list[0]
        result_amr = AMR(node_name_list, node_value_list, relation_list, attribute_list)
        return result_amr

# test AMR parsing
# a unittest can also be used.
if __name__ == "__main__":
    if len(sys.argv) < 2:
        print >> ERROR_LOG, "No file given"
        exit(1)
    amr_count = 1
    for line in open(sys.argv[1]):
        cur_line = line.strip()
        if cur_line == "" or cur_line.startswith("#"):
            continue
        print >> DEBUG_LOG, "AMR", amr_count
        current = AMR.parse_AMR_line(cur_line)
        current.output_amr()
        amr_count += 1


==> appendix/sm/code/parser/fast_smatch/api.py <==
#!/usr/bin/env python
from __future__ import print_function
from amr import AMR
try:
    from _smatch import get_best_match, compute_f, clear_match_triple_dict
except:
    import sys
    print('WARN: use slow version of smatch api.', file=sys.stderr)
    from smatch import get_best_match, compute_f, clear_match_triple_dict


def _smatch(cur_amr1, cur_amr2, n_iter):
    clear_match_triple_dict()

    amr1 = AMR.parse_AMR_line(cur_amr1)
    amr2 = AMR.parse_AMR_line(cur_amr2)
    prefix1 = "a"
    prefix2 = "b"

    amr1.rename_node(prefix1)
    amr2.rename_node(prefix2)
    instance1, attributes1, relation1 = amr1.get_triples()
    instance2, attributes2, relation2 = amr2.get_triples()

    best_mapping, best_match_num = get_best_match(instance1, attributes1, relation1,
                                                  instance2, attributes2, relation2,
                                                  prefix1, prefix2)

    test_triple_num = len(instance1) + len(attributes1) + len(relation1)
    gold_triple_num = len(instance2) + len(attributes2) + len(relation2)
    return best_match_num, test_triple_num, gold_triple_num


def smatch(cur_amr1, cur_amr2, n_iter=5):
    best_match_num, test_triple_num, gold_triple_num = _smatch(cur_amr1, cur_amr2, n_iter)
    precision, recall, best_f_score = compute_f(best_match_num, test_triple_num, gold_triple_num)
    return best_f_score


class SmatchScorer(object):
    def __init__(self, n_iter=5):
        self.total_match_num = 0
        self.total_test_num = 0
        self.total_gold_num = 0
        self.last_match_num = 0
        self.last_test_num = 0
        self.last_gold_num = 0
        self.n_iter = n_iter

    def update(self, cur_amr1, cur_amr2):
        best_match_num, test_triple_num, gold_triple_num = _smatch(cur_amr1, cur_amr2, self.n_iter)
        self.last_match_num = best_match_num
        self.last_test_num = test_triple_num
        self.last_gold_num = gold_triple_num

        self.total_match_num += best_match_num
        self.total_test_num += test_triple_num
        self.total_gold_num += gold_triple_num

    def f_score(self):
        return compute_f(self.total_match_num, self.total_test_num, self.total_gold_num)[2]

    def last_f_score(self):
        return compute_f(self.last_match_num, self.last_test_num, self.last_gold_num)[2]

    def reset(self):
        self.total_match_num = 0
        self.total_test_num = 0
        self.total_gold_num = 0


==> appendix/sm/code/parser/fast_smatch/compute_smatch.sh <==
if [ ! -f "_smatch.so" ]; then
	echo "compiling fast smatch"
	python2 setup.py build
	mv build/*/_smatch.so .
	rm -rf build
else
	echo "using fast smatch"
fi
PYTHONPATH=. python2 fast_smatch.py --pr -f $1 $2


==> appendix/sm/code/parser/fast_smatch/fast_smatch.py <==
# -*- coding: utf-8 -*-
#!/usr/bin/env python

"""
This script computes smatch score between two AMRs.
For detailed description of smatch, see http://www.isi.edu/natural-language/amr/smatch-13.pdf

"""

import amr
import os
import random
import sys
import time
from _smatch import get_best_match, compute_f

# total number of iteration in smatch computation
iteration_num = 5

# verbose output switch.
# Default false (no verbose output)
verbose = False

# single score output switch.
# Default true (compute a single score for all AMRs in two files)
single_score = True

# precision and recall output switch.
# Default false (do not output precision and recall, just output F score)
pr_flag = False

# Error log location
ERROR_LOG = sys.stderr

# Debug log location
DEBUG_LOG = sys.stderr


def get_amr_line(input_f):
    """
    Read the file containing AMRs. AMRs are separated by a blank line.
    Each call of get_amr_line() returns the next available AMR (in one-line form).
    Note: this function does not verify if the AMR is valid

    """
    cur_amr = []
    has_content = False
    for line in input_f:
        line = line.strip()
        if line == "":
            if not has_content:
                # empty lines before current AMR
                continue
            else:
                # end of current AMR
                break
        if line.strip().startswith("#"):
            # ignore the comment line (starting with "#") in the AMR file
            continue
        else:
            has_content = True
            cur_amr.append(line.strip())
    return "".join(cur_amr)


def build_arg_parser():
    """
    Build an argument parser using argparse. Use it when python version is 2.7 or later.

    """
    parser = argparse.ArgumentParser(description="Smatch calculator -- arguments")
    parser.add_argument('-f', nargs=2, required=True, type=argparse.FileType('r'),
                        help='Two files containing AMR pairs. AMRs in each file are separated by a single blank line')
    parser.add_argument('-r', type=int, default=4, help='Restart number (Default:4)')
    parser.add_argument('-v', action='store_true', help='Verbose output (Default:false)')
    parser.add_argument('--ms', action='store_true', default=False,
                        help='Output multiple scores (one AMR pair a score)' \
                             'instead of a single document-level smatch score (Default: false)')
    parser.add_argument('--pr', action='store_true', default=False,
                        help="Output precision and recall as well as the f-score. Default: false")
    return parser


def build_arg_parser2():
    """
    Build an argument parser using optparse. Use it when python version is 2.5 or 2.6.

    """
    usage_str = "Smatch calculator -- arguments"
    parser = optparse.OptionParser(usage=usage_str)
    parser.add_option("-f", "--files", nargs=2, dest="f", type="string",
                      help='Two files containing AMR pairs. AMRs in each file are ' \
                           'separated by a single blank line. This option is required.')
    parser.add_option("-r", "--restart", dest="r", type="int", help='Restart number (Default: 4)')
    parser.add_option("-v", "--verbose", action='store_true', dest="v", help='Verbose output (Default:False)')
    parser.add_option("--ms", "--multiple_score", action='store_true', dest="ms",
                      help='Output multiple scores (one AMR pair a score) instead of ' \
                           'a single document-level smatch score (Default: False)')
    parser.add_option('--pr', "--precision_recall", action='store_true', dest="pr",
                      help="Output precision and recall as well as the f-score. Default: false")
    parser.set_defaults(r=4, v=False, ms=False, pr=False)
    return parser


def print_alignment(mapping, instance1, instance2):
    """
    print the alignment based on a node mapping
    Args:
        match: current node mapping list
        instance1: nodes of AMR 1
        instance2: nodes of AMR 2

    """
    result = []
    for i, m in enumerate(mapping):
        if m == -1:
            result.append(instance1[i][1] + "(" + instance1[i][2] + ")" + "-Null")
        else:
            result.append(instance1[i][1] + "(" + instance1[i][2] + ")" + "-"
                          + instance2[m][1] + "(" + instance2[m][2] + ")")
    return " ".join(result)


def print_errors(mapping, amr1, amr2, prefix1, prefix2):
    (instance1, attribute1, relation1) = amr1
    (instance2, attribute2, relation2) = amr2

    inst1_match = [False for x in instance1]
    attr1_match = [False for x in attribute1]
    rel1_match = [False for x in relation1]
    inst2_match = [False for x in instance2]
    attr2_match = [False for x in attribute2]
    rel2_match = [False for x in relation2]

    for i in range(0, len(instance1)):
        if mapping[i] != -1:
            if instance1[i][2].lower() == instance2[mapping[i]][2].lower():    # exists a mapping, and the names match
                inst1_match[i] = True
                inst2_match[mapping[i]] = True
            #else:
                #print "Incorrect aligned concept: ", instance1[i][2], "->", instance2[mapping[i]][2].lower()

    for i in range(0, len(attribute1)):
        for j in range(0, len(attribute2)):
            # if both attribute relation triple have the same relation name and value
            if attribute1[i][0].lower() == attribute2[j][0].lower() \
                    and attribute1[i][2].lower() == attribute2[j][2].lower():
                node1_index = int(attribute1[i][1][len(prefix1):])
                node2_index = int(attribute2[j][1][len(prefix2):])
                # if the mapping is correct
                if mapping[node1_index] == node2_index:
                    attr1_match[i] = True
                    attr2_match[j] = True

    for i in range(0, len(relation1)):
        for j in range(0, len(relation2)):
            # if both relations share the same name
            if relation1[i][0].lower() == relation2[j][0].lower():
                node1_index_amr1 = int(relation1[i][1][len(prefix1):])
                node1_index_amr2 = int(relation2[j][1][len(prefix2):])
                node2_index_amr1 = int(relation1[i][2][len(prefix1):])
                node2_index_amr2 = int(relation2[j][2][len(prefix2):])
                # if the mappings are correct
                if mapping[node1_index_amr1] == node1_index_amr2 and mapping[node2_index_amr1] == node2_index_amr2:
                    rel1_match[i] = True
                    rel2_match[j] = True

    #for i in range(0, len(instance1)):
    #    if not inst1_match[i]:
    #        print "Incorrect concept: ", instance1[i][2]
    #for i in range(0, len(instance2)):
    #    if not inst2_match[i]:
    #        print "Missing concept: ", instance2[i][2]
    #for i in range(0, len(attribute1)):
    #    if not attr1_match[i]:
    #        print "Incorrect attribute: ", attribute1[i][0], attribute1[i][2]
    #for i in range(0, len(attribute2)):
    #    if not attr2_match[i]:
    #        print "Missing attribute: ", attribute2[i][0], attribute2[i][2]
    #for i in range(0, len(relation1)):
    #    if not rel1_match[i]:
    #        node1 = int(relation1[i][1][len(prefix1):])
    #        node2 = int(relation1[i][2][len(prefix1):])
    #        print "Incorrect relation: ", instance1[node1][2], ":"+relation1[i][0], instance1[node2][2]
    #for i in range(0, len(relation2)):
    #    if not rel2_match[i]:
    #        node1 = int(relation2[i][1][len(prefix2):])
    #        node2 = int(relation2[i][2][len(prefix2):])
    #        print "Missing relation: ", instance2[node1][2], ":"+relation2[i][0], instance2[node2][2]


def main(arguments):
    """
    Main function of smatch score calculation

    """
    global verbose
    global iteration_num
    global single_score
    global pr_flag
    # set the iteration number
    # total iteration number = restart number + 1
    iteration_num = arguments.r + 1
    if arguments.ms:
        single_score = False
    if arguments.v:
        verbose = True
    if arguments.pr:
        pr_flag = True
    # matching triple number
    total_match_num = 0
    # triple number in test file
    total_test_num = 0
    # triple number in gold file
    total_gold_num = 0
    # sentence number
    sent_num = 1
    # Read amr pairs from two files
    while True:
        cur_amr1 = get_amr_line(args.f[0])
        cur_amr2 = get_amr_line(args.f[1])
        if cur_amr1 == "" and cur_amr2 == "":
            break
        if cur_amr1 == "":
            print >> ERROR_LOG, "Error: File 1 has less AMRs than file 2"
            print >> ERROR_LOG, "Ignoring remaining AMRs"
            break
        if cur_amr2 == "":
            print >> ERROR_LOG, "Error: File 2 has less AMRs than file 1"
            print >> ERROR_LOG, "Ignoring remaining AMRs"
            break
        amr1 = amr.AMR.parse_AMR_line(cur_amr1)
        amr2 = amr.AMR.parse_AMR_line(cur_amr2)
        prefix1 = "a"
        prefix2 = "b"
        # Rename node to "a1", "a2", .etc
        amr1.rename_node(prefix1)
        # Renaming node to "b1", "b2", .etc
        amr2.rename_node(prefix2)
        (instance1, attributes1, relation1) = amr1.get_triples()
        (instance2, attributes2, relation2) = amr2.get_triples()
        if verbose:
            # print parse results of two AMRs
            print >> DEBUG_LOG, "AMR pair", sent_num
            print >> DEBUG_LOG, "============================================"
            print >> DEBUG_LOG, "AMR 1 (one-line):", cur_amr1
            print >> DEBUG_LOG, "AMR 2 (one-line):", cur_amr2
            print >> DEBUG_LOG, "Instance triples of AMR 1:", len(instance1)
            print >> DEBUG_LOG, instance1
            print >> DEBUG_LOG, "Attribute triples of AMR 1:", len(attributes1)
            print >> DEBUG_LOG, attributes1
            print >> DEBUG_LOG, "Relation triples of AMR 1:", len(relation1)
            print >> DEBUG_LOG, relation1
            print >> DEBUG_LOG, "Instance triples of AMR 2:", len(instance2)
            print >> DEBUG_LOG, instance2
            print >> DEBUG_LOG, "Attribute triples of AMR 2:", len(attributes2)
            print >> DEBUG_LOG, attributes2
            print >> DEBUG_LOG, "Relation triples of AMR 2:", len(relation2)
            print >> DEBUG_LOG, relation2
        (best_mapping, best_match_num) = get_best_match(instance1, attributes1, relation1,
                                                        instance2, attributes2, relation2,
                                                        prefix1, prefix2,
                                                        verbose=verbose)
        if verbose:
            print >> DEBUG_LOG, "best match number", best_match_num
            print >> DEBUG_LOG, "best node mapping", best_mapping
            print >> DEBUG_LOG, "Best node mapping alignment:", print_alignment(best_mapping, instance1, instance2)
        test_triple_num = len(instance1) + len(attributes1) + len(relation1)
        gold_triple_num = len(instance2) + len(attributes2) + len(relation2)
        print_errors(best_mapping, (instance1, attributes1, relation1), (instance2, attributes2, relation2), prefix1, prefix2)
        if not single_score:
            # if each AMR pair should have a score, compute and output it here
            (precision, recall, best_f_score) = compute_f(best_match_num,
                                                          test_triple_num,
                                                          gold_triple_num,
                                                          verbose)
            #print "Sentence", sent_num
            if pr_flag:
                print "Precision: %.2f" % precision
                print "Recall: %.2f" % recall
            print "F1: %.3f" % best_f_score
        total_match_num += best_match_num
        total_test_num += test_triple_num
        total_gold_num += gold_triple_num
        sent_num += 1
    if verbose:
        print >> DEBUG_LOG, "Total match number, total triple number in AMR 1, and total triple number in AMR 2:"
        print >> DEBUG_LOG, total_match_num, total_test_num, total_gold_num
        print >> DEBUG_LOG, "---------------------------------------------------------------------------------"
    # output document-level smatch score (a single f-score for all AMR pairs in two files)
    if single_score:
        (precision, recall, best_f_score) = compute_f(total_match_num, total_test_num, total_gold_num)
        if pr_flag:
            print "Precision: %.3f" % precision
            print "Recall: %.3f" % recall
        print "Document F-score: %.3f" % best_f_score
    args.f[0].close()
    args.f[1].close()


if __name__ == "__main__":
    parser = None
    args = None
    # only support python version 2.5 or later
    if sys.version_info[0] != 2 or sys.version_info[1] < 5:
        print >> ERROR_LOG, "This script only supports python 2.5 or later.  \
                            It does not support python 3.x."
        exit(1)
    # use optparse if python version is 2.5 or 2.6
    if sys.version_info[1] < 7:
        import optparse
        if len(sys.argv) == 1:
            print >> ERROR_LOG, "No argument given. Please run smatch.py -h \
            to see the argument description."
            exit(1)
        parser = build_arg_parser2()
        (args, opts) = parser.parse_args()
        file_handle = []
        if args.f is None:
            print >> ERROR_LOG, "smatch.py requires -f option to indicate two files \
                                 containing AMR as input. Please run smatch.py -h to  \
                                 see the argument description."
            exit(1)
        # assert there are 2 file names following -f.
        assert(len(args.f) == 2)
        for file_path in args.f:
            if not os.path.exists(file_path):
                print >> ERROR_LOG, "Given file", args.f[0], "does not exist"
                exit(1)
            file_handle.append(open(file_path))
        # use opened files
        args.f = tuple(file_handle)
    #  use argparse if python version is 2.7 or later
    else:
        import argparse
        parser = build_arg_parser()
        args = parser.parse_args()
    main(args)


==> appendix/sm/code/parser/fast_smatch/setup.py <==
#!/usr/bin/env python
from distutils.core import setup, Extension
from Cython.Build import cythonize

setup(ext_modules=cythonize(Extension("_smatch", sources=["_smatch.pyx", "_gain.cc"], language="c++",extra_compile_args=["-std=c++11"])))


==> appendix/sm/code/parser/fast_smatch/smatch-table.py <==
#!/usr/bin/env python

import amr
import sys
import subprocess
import smatch
import os
import random
import time

ERROR_LOG = sys.stderr

DEBUG_LOG = sys.stderr

verbose = False

# directory on isi machine
# change if needed
isi_dir_pre = "/nfs/web/isi.edu/cgi-bin/div3/mt/save-amr"


def get_names(file_dir, files):
    """
    Get the annotator name list based on a list of files
    Args:
    file_dir: AMR file folder
    files: a list of AMR names, e.g. nw_wsj_0001_1

    Returns:
   a list of user names who annotate all the files
    """
    # for each user, check if they have files available
    # return user name list
    total_list = []
    name_list = []
    get_sub = False
    for path, subdir, dir_files in os.walk(file_dir):
        if not get_sub:
            total_list = subdir[:]
            get_sub = True
        else:
            break
    for user in total_list:
        has_file = True
        for f in files:
            file_path = file_dir + user + "/" + f + ".txt"
            if not os.path.exists(file_path):
                has_file = False
                break
        if has_file:
            name_list.append(user)
    if len(name_list) == 0:
        print >> ERROR_LOG, "********Error: Cannot find any user who completes the files*************"
    return name_list


def compute_files(user1, user2, file_list, dir_pre, start_num):

    """
    Compute the smatch scores for a file list between two users
    Args:
    user1: user 1 name
    user2: user 2 name
    file_list: file list
    dir_pre: the file location prefix
    start_num: the number of restarts in smatch
    Returns:
    smatch f score.

    """
    match_total = 0
    test_total = 0
    gold_total = 0
    for fi in file_list:
        file1 = dir_pre + user1 + "/" + fi + ".txt"
        file2 = dir_pre + user2 + "/" + fi + ".txt"
        if not os.path.exists(file1):
            print >> ERROR_LOG, "*********Error: ", file1, "does not exist*********"
            return -1.00
        if not os.path.exists(file2):
            print >> ERROR_LOG, "*********Error: ", file2, "does not exist*********"
            return -1.00
        try:
            file1_h = open(file1, "r")
            file2_h = open(file2, "r")
        except IOError:
            print >> ERROR_LOG, "Cannot open the files", file1, file2
            break
        cur_amr1 = smatch.get_amr_line(file1_h)
        cur_amr2 = smatch.get_amr_line(file2_h)
        if cur_amr1 == "":
            print >> ERROR_LOG, "AMR 1 is empty"
            continue
        if cur_amr2 == "":
            print >> ERROR_LOG, "AMR 2 is empty"
            continue
        amr1 = amr.AMR.parse_AMR_line(cur_amr1)
        amr2 = amr.AMR.parse_AMR_line(cur_amr2)
        test_label = "a"
        gold_label = "b"
        amr1.rename_node(test_label)
        amr2.rename_node(gold_label)
        (test_inst, test_rel1, test_rel2) = amr1.get_triples()
        (gold_inst, gold_rel1, gold_rel2) = amr2.get_triples()
        if verbose:
            print >> DEBUG_LOG, "Instance triples of file 1:", len(test_inst)
            print >> DEBUG_LOG, test_inst
            print >> DEBUG_LOG, "Attribute triples of file 1:", len(test_rel1)
            print >> DEBUG_LOG, test_rel1
            print >> DEBUG_LOG, "Relation triples of file 1:", len(test_rel2)
            print >> DEBUG_LOG, test_rel2
            print >> DEBUG_LOG, "Instance triples of file 2:", len(gold_inst)
            print >> DEBUG_LOG, gold_inst
            print >> DEBUG_LOG, "Attribute triples of file 2:", len(gold_rel1)
            print >> DEBUG_LOG, gold_rel1
            print >> DEBUG_LOG, "Relation triples of file 2:", len(gold_rel2)
            print >> DEBUG_LOG, gold_rel2
        (best_match, best_match_num) = smatch.get_best_match(test_inst, test_rel1, test_rel2,
                                                             gold_inst, gold_rel1, gold_rel2,
                                                             test_label, gold_label)
        if verbose:
            print >> DEBUG_LOG, "best match number", best_match_num
            print >> DEBUG_LOG, "Best Match:", smatch.print_alignment(best_match, test_inst, gold_inst)
        match_total += best_match_num
        test_total += (len(test_inst) + len(test_rel1) + len(test_rel2))
        gold_total += (len(gold_inst) + len(gold_rel1) + len(gold_rel2))
        smatch.match_triple_dict.clear()
    (precision, recall, f_score) = smatch.compute_f(match_total, test_total, gold_total)
    return "%.2f" % f_score


def get_max_width(table, index):
    return max([len(str(row[index])) for row in table])


def pprint_table(table):
    """
    Print a table in pretty format

    """
    col_paddings = []
    for i in range(len(table[0])):
        col_paddings.append(get_max_width(table,i))
    for row in table:
        print row[0].ljust(col_paddings[0] + 1),
        for i in range(1, len(row)):
            col = str(row[i]).rjust(col_paddings[i]+2)
            print col,
        print "\n"

def build_arg_parser():
    """
    Build an argument parser using argparse. Use it when python version is 2.7 or later.

    """
    parser = argparse.ArgumentParser(description="Smatch table calculator -- arguments")
    parser.add_argument("--fl", type=argparse.FileType('r'), help='AMR ID list file')
    parser.add_argument('-f', nargs='+', help='AMR IDs (at least one)')
    parser.add_argument("-p", nargs='*', help="User list (can be none)")
    parser.add_argument("--fd", default=isi_dir_pre, help="AMR File directory. Default=location on isi machine")
    parser.add_argument('-r', type=int, default=4, help='Restart number (Default:4)')
    parser.add_argument('-v', action='store_true', help='Verbose output (Default:False)')
    return parser

def build_arg_parser2():
    """
    Build an argument parser using optparse. Use it when python version is 2.5 or 2.6.

    """
    usage_str = "Smatch table calculator -- arguments"
    parser = optparse.OptionParser(usage=usage_str)
    parser.add_option("--fl", dest="fl", type="string", help='AMR ID list file')
    parser.add_option("-f", dest="f", type="string", action="callback", callback=cb, help="AMR IDs (at least one)")
    parser.add_option("-p", dest="p", type="string", action="callback", callback=cb, help="User list")
    parser.add_option("--fd", dest="fd", type="string", help="file directory")
    parser.add_option("-r", "--restart", dest="r", type="int", help='Restart number (Default: 4)')
    parser.add_option("-v", "--verbose", action='store_true', dest="v", help='Verbose output (Default:False)')
    parser.set_defaults(r=4, v=False, ms=False, fd=isi_dir_pre)
    return parser


def cb(option, value, parser):
    """
    Callback function to handle variable number of arguments in optparse

    """
    arguments = [value]
    for arg in parser.rargs:
        if arg[0] != "-":
            arguments.append(arg)
        else:
            del parser.rargs[:len(arguments)]
            break
    if getattr(parser.values, option.dest):
        arguments.extend(getattr(parser.values, option.dest))
    setattr(parser.values, option.dest, arguments)


def check_args(args):
    """
    Parse arguments and check if the arguments are valid

    """
    if not os.path.exists(args.fd):
        print >> ERROR_LOG, "Not a valid path", args.fd
        return [], [], False
    if args.fl is not None:
        # we already ensure the file can be opened and opened the file
        file_line = args.fl.readline()
        amr_ids = file_line.strip().split()
    elif args.f is None:
        print >> ERROR_LOG, "No AMR ID was given"
        return [], [], False
    else:
        amr_ids = args.f
    names = []
    check_name = True
    if args.p is None:
        names = get_names(args.fd, amr_ids)
        # no need to check names
        check_name = False
        if len(names) == 0:
            print >> ERROR_LOG, "Cannot find any user who tagged these AMR"
            return [], [], False
        else:
            names = args.p
    if len(names) == 0:
        print >> ERROR_LOG, "No user was given"
        return [], [], False
    if len(names) == 1:
        print >> ERROR_LOG, "Only one user is given. Smatch calculation requires at least two users."
        return [], [], False
    if "consensus" in names:
        con_index = names.index("consensus")
        names.pop(con_index)
        names.append("consensus")
    # check if all the AMR_id and user combinations are valid
    if check_name:
        pop_name = []
        for i, name in enumerate(names):
            for amr in amr_ids:
                amr_path = args.fd + name + "/" + amr + ".txt"
                if not os.path.exists(amr_path):
                    print >> ERROR_LOG, "User", name, "fails to tag AMR", amr
                    pop_name.append(i)
                    break
        if len(pop_name) != 0:
            pop_num = 0
            for p in pop_name:
                print >> ERROR_LOG, "Deleting user", names[p - pop_num], "from the name list"
                names.pop(p - pop_num)
                pop_num += 1
        if len(names) < 2:
            print >> ERROR_LOG, "Not enough users to evaluate. Smatch requires >2 users who tag all the AMRs"
            return "", "", False
    return amr_ids, names, True


def main(arguments):
    global verbose
    (ids, names, result) = check_args(arguments)
    if arguments.v:
        verbose = True
    if not result:
        return 0
    acc_time = 0
    len_name = len(names)
    table = []
    for i in range(0, len_name + 1):
        table.append([])
    table[0].append("")
    for i in range(0, len_name):
        table[0].append(names[i])
    for i in range(0, len_name):
        table[i+1].append(names[i])
        for j in range(0, len_name):
            if i != j:
                start = time.clock()
                table[i+1].append(compute_files(names[i], names[j], ids, args.fd, args.r))
                end = time.clock()
                if table[i+1][-1] != -1.0:
                    acc_time += end-start
            else:
                table[i+1].append("")
    # check table
    for i in range(0, len_name + 1):
        for j in range(0, len_name + 1):
            if i != j:
                if table[i][j] != table[j][i]:
                    if table[i][j] > table[j][i]:
                        table[j][i] = table[i][j]
                    else:
                        table[i][j] = table[j][i]
    pprint_table(table)
    return acc_time


if __name__ == "__main__":
    whole_start = time.clock()
    parser = None
    args = None
    if sys.version_info[:2] != (2, 7):
        # requires python version >= 2.5
        if sys.version_info[0] != 2 or sys.version_info[1] < 5:
            print >> ERROR_LOG, "This program requires python 2.5 or later to run. "
            exit(1)
        import optparse
        parser = build_arg_parser2()
        (args, opts) = parser.parse_args()
        file_handle = None
        if args.fl is not None:
            try:
                file_handle = open(args.fl, "r")
                args.fl = file_handle
            except IOError:
                print >> ERROR_LOG, "The ID list file", args.fl, "does not exist"
                args.fl = None
    # python version 2.7
    else:
        import argparse
        parser = build_arg_parser()
        args = parser.parse_args()
    # Regularize fd, add "/" at the end if needed
    if args.fd[-1] != "/":
        args.fd += "/"
    # acc_time is the smatch calculation time
    acc_time = main(args)
    whole_end = time.clock()
    # time of the whole running process
    whole_time = whole_end - whole_start
    # print if needed
    # print >> ERROR_LOG, "Accumulated computation time", acc_time
    # print >> ERROR_LOG, "Total time", whole_time
    # print >> ERROR_LOG, "Percentage", float(acc_time)/float(whole_time)



==> appendix/sm/code/parser/fast_smatch/smatch.py <==
# -*- coding: utf-8 -*-
#!/usr/bin/env python

"""
This script computes smatch score between two AMRs.
For detailed description of smatch, see http://www.isi.edu/natural-language/amr/smatch-13.pdf

"""

import amr
import os
import random
import sys
import time

# total number of iteration in smatch computation
iteration_num = 5

# verbose output switch.
# Default false (no verbose output)
verbose = False

# single score output switch.
# Default true (compute a single score for all AMRs in two files)
single_score = True

# precision and recall output switch.
# Default false (do not output precision and recall, just output F score)
pr_flag = False

# Error log location
ERROR_LOG = sys.stderr

# Debug log location
DEBUG_LOG = sys.stderr

# dictionary to save pre-computed node mapping and its resulting triple match count
# key: tuples of node mapping
# value: the matching triple count
match_triple_dict = {}


def get_amr_line(input_f):
    """
    Read the file containing AMRs. AMRs are separated by a blank line.
    Each call of get_amr_line() returns the next available AMR (in one-line form).
    Note: this function does not verify if the AMR is valid

    """
    cur_amr = []
    has_content = False
    for line in input_f:
        line = line.strip()
        if line == "":
            if not has_content:
                # empty lines before current AMR
                continue
            else:
                # end of current AMR
                break
        if line.strip().startswith("#"):
            # ignore the comment line (starting with "#") in the AMR file
            continue
        else:
            has_content = True
            cur_amr.append(line.strip())
    return "".join(cur_amr)


def build_arg_parser():
    """
    Build an argument parser using argparse. Use it when python version is 2.7 or later.

    """
    parser = argparse.ArgumentParser(description="Smatch calculator -- arguments")
    parser.add_argument('-f', nargs=2, required=True, type=argparse.FileType('r'),
                        help='Two files containing AMR pairs. AMRs in each file are separated by a single blank line')
    parser.add_argument('-r', type=int, default=4, help='Restart number (Default:4)')
    parser.add_argument('-v', action='store_true', help='Verbose output (Default:false)')
    parser.add_argument('--ms', action='store_true', default=False,
                        help='Output multiple scores (one AMR pair a score)' \
                             'instead of a single document-level smatch score (Default: false)')
    parser.add_argument('--pr', action='store_true', default=False,
                        help="Output precision and recall as well as the f-score. Default: false")
    return parser


def build_arg_parser2():
    """
    Build an argument parser using optparse. Use it when python version is 2.5 or 2.6.

    """
    usage_str = "Smatch calculator -- arguments"
    parser = optparse.OptionParser(usage=usage_str)
    parser.add_option("-f", "--files", nargs=2, dest="f", type="string",
                      help='Two files containing AMR pairs. AMRs in each file are ' \
                           'separated by a single blank line. This option is required.')
    parser.add_option("-r", "--restart", dest="r", type="int", help='Restart number (Default: 4)')
    parser.add_option("-v", "--verbose", action='store_true', dest="v", help='Verbose output (Default:False)')
    parser.add_option("--ms", "--multiple_score", action='store_true', dest="ms",
                      help='Output multiple scores (one AMR pair a score) instead of ' \
                           'a single document-level smatch score (Default: False)')
    parser.add_option('--pr', "--precision_recall", action='store_true', dest="pr",
                      help="Output precision and recall as well as the f-score. Default: false")
    parser.set_defaults(r=4, v=False, ms=False, pr=False)
    return parser


def get_best_match(instance1, attribute1, relation1,
                   instance2, attribute2, relation2,
                   prefix1, prefix2):
    """
    Get the highest triple match number between two sets of triples via hill-climbing.
    Arguments:
        instance1: instance triples of AMR 1 ("instance", node name, node value)
        attribute1: attribute triples of AMR 1 (attribute name, node name, attribute value)
        relation1: relation triples of AMR 1 (relation name, node 1 name, node 2 name)
        instance2: instance triples of AMR 2 ("instance", node name, node value)
        attribute2: attribute triples of AMR 2 (attribute name, node name, attribute value)
        relation2: relation triples of AMR 2 (relation name, node 1 name, node 2 name)
        prefix1: prefix label for AMR 1
        prefix2: prefix label for AMR 2
    Returns:
        best_match: the node mapping that results in the highest triple matching number
        best_match_num: the highest triple matching number

    """
    # Compute candidate pool - all possible node match candidates.
    # In the hill-climbing, we only consider candidate in this pool to save computing time.
    # weight_dict is a dictionary that maps a pair of node
    (candidate_mappings, weight_dict) = compute_pool(instance1, attribute1, relation1,
                                                     instance2, attribute2, relation2,
                                                     prefix1, prefix2)
    if verbose:
        print >> DEBUG_LOG, "Candidate mappings:"
        print >> DEBUG_LOG, candidate_mappings
        print >> DEBUG_LOG, "Weight dictionary"
        print >> DEBUG_LOG, weight_dict
    best_match_num = 0
    # initialize best match mapping
    # the ith entry is the node index in AMR 2 which maps to the ith node in AMR 1
    best_mapping = [-1] * len(instance1)
    for i in range(0, iteration_num):
        if verbose:
            print >> DEBUG_LOG, "Iteration", i
        if i == 0:
            # smart initialization used for the first round
            cur_mapping = smart_init_mapping(candidate_mappings, instance1, instance2)
        else:
            # random initialization for the other round
            cur_mapping = random_init_mapping(candidate_mappings)
        # compute current triple match number
        match_num = compute_match(cur_mapping, weight_dict)
        if verbose:
            print >> DEBUG_LOG, "Node mapping at start", cur_mapping
            print >> DEBUG_LOG, "Triple match number at start:", match_num
        while True:
            # get best gain
            (gain, new_mapping) = get_best_gain(cur_mapping, candidate_mappings, weight_dict,
                                                len(instance2), match_num)
            if verbose:
                print >> DEBUG_LOG, "Gain after the hill-climbing", gain
            # hill-climbing until there will be no gain for new node mapping
            if gain <= 0:
                break
            # otherwise update match_num and mapping
            match_num += gain
            cur_mapping = new_mapping[:]
            if verbose:
                print >> DEBUG_LOG, "Update triple match number to:", match_num
                print >> DEBUG_LOG, "Current mapping:", cur_mapping
        if match_num > best_match_num:
            best_mapping = cur_mapping[:]
            best_match_num = match_num
    remove_zero_alignments(best_mapping, weight_dict)
    return best_mapping, best_match_num


def compute_pool(instance1, attribute1, relation1,
                 instance2, attribute2, relation2,
                 prefix1, prefix2):
    """
    compute all possible node mapping candidates and their weights (the triple matching number gain resulting from
    mapping one node in AMR 1 to another node in AMR2)

    Arguments:
        instance1: instance triples of AMR 1
        attribute1: attribute triples of AMR 1 (attribute name, node name, attribute value)
        relation1: relation triples of AMR 1 (relation name, node 1 name, node 2 name)
        instance2: instance triples of AMR 2
        attribute2: attribute triples of AMR 2 (attribute name, node name, attribute value)
        relation2: relation triples of AMR 2 (relation name, node 1 name, node 2 name
        prefix1: prefix label for AMR 1
        prefix2: prefix label for AMR 2
    Returns:
      candidate_mapping: a list of candidate nodes.
                       The ith element contains the node indices (in AMR 2) the ith node (in AMR 1) can map to.
                       (resulting in non-zero triple match)
      weight_dict: a dictionary which contains the matching triple number for every pair of node mapping. The key
                   is a node pair. The value is another dictionary. key {-1} is triple match resulting from this node
                   pair alone (instance triples and attribute triples), and other keys are node pairs that can result
                   in relation triple match together with the first node pair.


    """
    candidate_mapping = []
    weight_dict = {}
    for i in range(0, len(instance1)):
        # each candidate mapping is a set of node indices
        candidate_mapping.append(set())
        for j in range(0, len(instance2)):
            # if both triples are instance triples and have the same valueprint(G.edges(data=True))
            if instance1[i][0].lower() == instance2[j][0].lower() \
                    and instance1[i][2].lower() == instance2[j][2].lower():
                # get node index by stripping the prefix
                node1_index = int(instance1[i][1][len(prefix1):])
                node2_index = int(instance2[j][1][len(prefix2):])
                candidate_mapping[node1_index].add(node2_index)
                node_pair = (node1_index, node2_index)
                # use -1 as key in weight_dict for instance triples and attribute triples
                if node_pair in weight_dict:
                    weight_dict[node_pair][-1] += 1
                else:
                    weight_dict[node_pair] = {}
                    weight_dict[node_pair][-1] = 1
    for i in range(0, len(attribute1)):
        for j in range(0, len(attribute2)):
            # if both attribute relation triple have the same relation name and value
            if attribute1[i][0].lower() == attribute2[j][0].lower() \
                    and attribute1[i][2].lower() == attribute2[j][2].lower():
                node1_index = int(attribute1[i][1][len(prefix1):])
                node2_index = int(attribute2[j][1][len(prefix2):])
                candidate_mapping[node1_index].add(node2_index)
                node_pair = (node1_index, node2_index)
                # use -1 as key in weight_dict for instance triples and attribute triples
                if node_pair in weight_dict:
                    weight_dict[node_pair][-1] += 1
                else:
                    weight_dict[node_pair] = {}
                    weight_dict[node_pair][-1] = 1
    for i in range(0, len(relation1)):
        for j in range(0, len(relation2)):
            # if both relation share the same name
            if relation1[i][0].lower() == relation2[j][0].lower():
                node1_index_amr1 = int(relation1[i][1][len(prefix1):])
                node1_index_amr2 = int(relation2[j][1][len(prefix2):])
                node2_index_amr1 = int(relation1[i][2][len(prefix1):])
                node2_index_amr2 = int(relation2[j][2][len(prefix2):])
                # add mapping between two nodes
                candidate_mapping[node1_index_amr1].add(node1_index_amr2)
                candidate_mapping[node2_index_amr1].add(node2_index_amr2)
                node_pair1 = (node1_index_amr1, node1_index_amr2)
                node_pair2 = (node2_index_amr1, node2_index_amr2)
                if node_pair2 != node_pair1:
                    # update weight_dict weight. Note that we need to update both entries for future search
                    # i.e weight_dict[node_pair1][node_pair2]
                    #     weight_dict[node_pair2][node_pair1]
                    if node1_index_amr1 > node2_index_amr1:
                        # swap node_pair1 and node_pair2
                        node_pair1 = (node2_index_amr1, node2_index_amr2)
                        node_pair2 = (node1_index_amr1, node1_index_amr2)
                    if node_pair1 in weight_dict:
                        if node_pair2 in weight_dict[node_pair1]:
                            weight_dict[node_pair1][node_pair2] += 1
                        else:
                            weight_dict[node_pair1][node_pair2] = 1
                    else:
                        weight_dict[node_pair1] = {}
                        weight_dict[node_pair1][-1] = 0
                        weight_dict[node_pair1][node_pair2] = 1
                    if node_pair2 in weight_dict:
                        if node_pair1 in weight_dict[node_pair2]:
                            weight_dict[node_pair2][node_pair1] += 1
                        else:
                            weight_dict[node_pair2][node_pair1] = 1
                    else:
                        weight_dict[node_pair2] = {}
                        weight_dict[node_pair2][-1] = 0
                        weight_dict[node_pair2][node_pair1] = 1
                else:
                    # two node pairs are the same. So we only update weight_dict once.
                    # this generally should not happen.
                    if node_pair1 in weight_dict:
                        weight_dict[node_pair1][-1] += 1
                    else:
                        weight_dict[node_pair1] = {}
                        weight_dict[node_pair1][-1] = 1
    return candidate_mapping, weight_dict


def smart_init_mapping(candidate_mapping, instance1, instance2):
    """
    Initialize mapping based on the concept mapping (smart initialization)
    Arguments:
        candidate_mapping: candidate node match list
        instance1: instance triples of AMR 1
        instance2: instance triples of AMR 2
    Returns:
        initialized node mapping between two AMRs

    """
    random.seed()
    matched_dict = set()
    result = []
    # list to store node indices that have no concept match
    no_word_match = []
    for i, candidates in enumerate(candidate_mapping):
        if len(candidates) == 0:
            # no possible mapping
            result.append(-1)
            continue
        # node value in instance triples of AMR 1
        value1 = instance1[i][2]
        for node_index in candidates:
            value2 = instance2[node_index][2]
            # find the first instance triple match in the candidates
            # instance triple match is having the same concept value
            if value1 == value2:
                if node_index not in matched_dict:
                    result.append(node_index)
                    matched_dict.add(node_index)
                    break
        if len(result) == i:
            no_word_match.append(i)
            result.append(-1)
    # if no concept match, generate a random mapping
    for i in no_word_match:
        candidates = [m for m in candidate_mapping[i] if m not in matched_dict]
        if len(candidates) > 0:
            result[i] = random.choice(candidates)
            matched_dict.add(result[i])
    return result
        

def random_init_mapping(candidate_mapping):
    """
    Generate a random node mapping.
    Args:
        candidate_mapping: candidate_mapping: candidate node match list
    Returns:
        randomly-generated node mapping between two AMRs

    """
    # if needed, a fixed seed could be passed here to generate same random (to help debugging)
    random.seed()
    matched_dict = set()
    result = []
    for c in candidate_mapping:
        candidates = [m for m in c if m not in matched_dict]
        if len(candidates) == 0:
            # -1 indicates no possible mapping
            result.append(-1)
        else:
            rid = random.choice(candidates)
            result.append(rid)
            matched_dict.add(rid)
    return result


def compute_match(mapping, weight_dict):
    """
    Given a node mapping, compute match number based on weight_dict.
    Args:
    mappings: a list of node index in AMR 2. The ith element (value j) means node i in AMR 1 maps to node j in AMR 2.
    Returns:
    matching triple number
    Complexity: O(m*n) , m is the node number of AMR 1, n is the node number of AMR 2

    """
    # If this mapping has been investigated before, retrieve the value instead of re-computing.
    if verbose:
        print >> DEBUG_LOG, "Computing match for mapping"
        print >> DEBUG_LOG, mapping
    if tuple(mapping) in match_triple_dict:
        if verbose:
            print >> DEBUG_LOG, "saved value", match_triple_dict[tuple(mapping)]
        return match_triple_dict[tuple(mapping)]
    match_num = 0
    # i is node index in AMR 1, m is node index in AMR 2
    for i, m in enumerate(mapping):
        if m == -1:
            # no node maps to this node
            continue
        # node i in AMR 1 maps to node m in AMR 2
        current_node_pair = (i, m)
        if current_node_pair not in weight_dict:
            continue
        if verbose:
            print >> DEBUG_LOG, "node_pair", current_node_pair
        for key in weight_dict[current_node_pair]:
            if key == -1:
                # matching triple resulting from instance/attribute triples
                match_num += weight_dict[current_node_pair][key]
                if verbose:
                    print >> DEBUG_LOG, "instance/attribute match", weight_dict[current_node_pair][key]
            # only consider node index larger than i to avoid duplicates
            # as we store both weight_dict[node_pair1][node_pair2] and
            #     weight_dict[node_pair2][node_pair1] for a relation
            elif key[0] < i:
                continue
            elif mapping[key[0]] == key[1]:
                match_num += weight_dict[current_node_pair][key]
                if verbose:
                    print >> DEBUG_LOG, "relation match with", key, weight_dict[current_node_pair][key]
    if verbose:
        print >> DEBUG_LOG, "match computing complete, result:", match_num
    # update match_triple_dict
    match_triple_dict[tuple(mapping)] = match_num
    return match_num  


def move_gain(mapping, node_id, old_id, new_id, weight_dict, match_num):
    """
    Compute the triple match number gain from the move operation
    Arguments:
        mapping: current node mapping
        node_id: remapped node in AMR 1
        old_id: original node id in AMR 2 to which node_id is mapped
        new_id: new node in to which node_id is mapped
        weight_dict: weight dictionary
        match_num: the original triple matching number
    Returns:
        the triple match gain number (might be negative)

    """
    # new node mapping after moving
    new_mapping = (node_id, new_id)
    # node mapping before moving
    old_mapping = (node_id, old_id)
    # new nodes mapping list (all node pairs)
    saved_id = mapping[node_id]
    mapping[node_id] = new_id
    # if this mapping is already been investigated, use saved one to avoid duplicate computing
    if tuple(mapping) in match_triple_dict:
        ret = match_triple_dict[tuple(mapping)] - match_num
        mapping[node_id] = saved_id
        return ret

    gain = 0
    # add the triple match incurred by new_mapping to gain
    if new_mapping in weight_dict:
        for key in weight_dict[new_mapping]:
            if key == -1:
                # instance/attribute triple match
                gain += weight_dict[new_mapping][-1]
            elif mapping[key[0]] == key[1]:
                # relation gain incurred by new_mapping and another node pair in new_mapping_list
                gain += weight_dict[new_mapping][key]
    # deduct the triple match incurred by old_mapping from gain
    mapping[node_id] = saved_id
    if old_mapping in weight_dict:
        for k in weight_dict[old_mapping]:
            if k == -1:
                gain -= weight_dict[old_mapping][-1]
            elif mapping[k[0]] == k[1]:
                gain -= weight_dict[old_mapping][k]

    # update match number dictionary
    mapping[node_id] = new_id
    match_triple_dict[tuple(mapping)] = match_num + gain
    mapping[node_id] = saved_id
    return gain


def swap_gain(mapping, node_id1, mapping_id1, node_id2, mapping_id2, weight_dict, match_num):
    """
    Compute the triple match number gain from the swapping
    Arguments:
    mapping: current node mapping list
    node_id1: node 1 index in AMR 1
    mapping_id1: the node index in AMR 2 node 1 maps to (in the current mapping)
    node_id2: node 2 index in AMR 1
    mapping_id2: the node index in AMR 2 node 2 maps to (in the current mapping)
    weight_dict: weight dictionary
    match_num: the original matching triple number
    Returns:
    the gain number (might be negative)

    """
    saved_id1 = mapping[node_id1]
    saved_id2 = mapping[node_id2]
    # Before swapping, node_id1 maps to mapping_id1, and node_id2 maps to mapping_id2
    # After swapping, node_id1 maps to mapping_id2 and node_id2 maps to mapping_id1
    mapping[node_id1] = mapping_id2
    mapping[node_id2] = mapping_id1
    if tuple(mapping) in match_triple_dict:
        ret = match_triple_dict[tuple(mapping)] - match_num
        mapping[node_id1] = saved_id1
        mapping[node_id2] = saved_id2
        return ret

    gain = 0
    new_mapping1 = (node_id1, mapping_id2)
    new_mapping2 = (node_id2, mapping_id1)
    old_mapping1 = (node_id1, mapping_id1)
    old_mapping2 = (node_id2, mapping_id2)
    if node_id1 > node_id2:
        new_mapping2 = (node_id1, mapping_id2)
        new_mapping1 = (node_id2, mapping_id1)
        old_mapping1 = (node_id2, mapping_id2)
        old_mapping2 = (node_id1, mapping_id1)
    if new_mapping1 in weight_dict:
        for key in weight_dict[new_mapping1]:
            if key == -1:
                gain += weight_dict[new_mapping1][-1]
            elif mapping[key[0]] == key[1]:
                gain += weight_dict[new_mapping1][key]
    if new_mapping2 in weight_dict:
        for key in weight_dict[new_mapping2]:
            if key == -1:
                gain += weight_dict[new_mapping2][-1]
            # to avoid duplicate
            elif key[0] == node_id1:
                continue
            elif mapping[key[0]] == key[1]:
                gain += weight_dict[new_mapping2][key]

    mapping[node_id1] = saved_id1
    mapping[node_id2] = saved_id2
    if old_mapping1 in weight_dict:
        for key in weight_dict[old_mapping1]:
            if key == -1:
                gain -= weight_dict[old_mapping1][-1]
            elif mapping[key[0]] == key[1]:
                gain -= weight_dict[old_mapping1][key]
    if old_mapping2 in weight_dict:
        for key in weight_dict[old_mapping2]:
            if key == -1:
                gain -= weight_dict[old_mapping2][-1]
            # to avoid duplicate
            elif key[0] == node_id1:
                continue
            elif mapping[key[0]] == key[1]:
                gain -= weight_dict[old_mapping2][key]

    # update
    mapping[node_id1] = mapping_id2
    mapping[node_id2] = mapping_id1
    match_triple_dict[tuple(mapping)] = match_num + gain
    mapping[node_id1] = saved_id1
    mapping[node_id2] = saved_id2
    return gain


def get_best_gain(mapping, candidate_mappings, weight_dict, instance_len, cur_match_num):
    """
    Hill-climbing method to return the best gain swap/move can get
    Arguments:
    mapping: current node mapping
    candidate_mappings: the candidates mapping list
    weight_dict: the weight dictionary
    instance_len: the number of the nodes in AMR 2
    cur_match_num: current triple match number
    Returns:
    the best gain we can get via swap/move operation

    """
    largest_gain = 0
    # True: using swap; False: using move
    use_swap = True
    # the node to be moved/swapped
    node1 = None
    # store the other node affected. In swap, this other node is the node swapping with node1. In move, this other
    # node is the node node1 will move to.
    node2 = None
    # unmatched nodes in AMR 2
    unmatched = set(range(0, instance_len))
    # exclude nodes in current mapping
    # get unmatched nodes
    for nid in mapping:
        if nid in unmatched:
            unmatched.remove(nid)
    for i, nid in enumerate(mapping):
        # current node i in AMR 1 maps to node nid in AMR 2
        for nm in unmatched:
            if nm in candidate_mappings[i]:
                # remap i to another unmatched node (move)
                # (i, m) -> (i, nm)
                if verbose:
                    print >> DEBUG_LOG, "Remap node", i, "from ", nid, "to", nm
                mv_gain = move_gain(mapping, i, nid, nm, weight_dict, cur_match_num)
                if verbose:
                    print >> DEBUG_LOG, "Move gain:", mv_gain
                    new_mapping = mapping[:]
                    new_mapping[i] = nm
                    new_match_num = compute_match(new_mapping, weight_dict)
                    if new_match_num != cur_match_num + mv_gain:
                        print >> ERROR_LOG, mapping, new_mapping
                        print >> ERROR_LOG, "Inconsistency in computing: move gain", cur_match_num, mv_gain, \
                            new_match_num
                if mv_gain > largest_gain:
                    largest_gain = mv_gain
                    node1 = i
                    node2 = nm
                    use_swap = False
    # compute swap gain
    for i, m in enumerate(mapping):
        for j in range(i+1, len(mapping)):
            m2 = mapping[j]
            # swap operation (i, m) (j, m2) -> (i, m2) (j, m)
            # j starts from i+1, to avoid duplicate swap
            if verbose:
                print >> DEBUG_LOG, "Swap node", i, "and", j
                print >> DEBUG_LOG, "Before swapping:", i, "-", m, ",", j, "-", m2
                print >> DEBUG_LOG, mapping
                print >> DEBUG_LOG, "After swapping:", i, "-", m2, ",", j, "-", m
            sw_gain = swap_gain(mapping, i, m, j, m2, weight_dict, cur_match_num)
            if verbose:
                print >> DEBUG_LOG, "Swap gain:", sw_gain
                new_mapping = mapping[:]
                new_mapping[i] = m2
                new_mapping[j] = m
                print >> DEBUG_LOG, new_mapping
                new_match_num = compute_match(new_mapping, weight_dict)
                if new_match_num != cur_match_num + sw_gain:
                    print >> ERROR_LOG, match, new_match
                    print >> ERROR_LOG, "Inconsistency in computing: swap gain", cur_match_num, sw_gain, new_match_num
            if sw_gain > largest_gain:
                largest_gain = sw_gain
                node1 = i
                node2 = j
                use_swap = True
    # generate a new mapping based on swap/move
    cur_mapping = mapping[:]
    if node1 is not None:
        if use_swap:
            if verbose:
                print >> DEBUG_LOG, "Use swap gain"
            temp = cur_mapping[node1]
            cur_mapping[node1] = cur_mapping[node2]
            cur_mapping[node2] = temp
        else:
            if verbose:
                print >> DEBUG_LOG, "Use move gain"
            cur_mapping[node1] = node2
    else:
        if verbose:
            print >> DEBUG_LOG, "no move/swap gain found"
    if verbose:
        print >> DEBUG_LOG, "Original mapping", mapping
        print >> DEBUG_LOG, "Current mapping", cur_mapping
    return largest_gain, cur_mapping


def print_alignment(mapping, instance1, instance2):
    """
    print the alignment based on a node mapping
    Args:
        match: current node mapping list
        instance1: nodes of AMR 1
        instance2: nodes of AMR 2

    """
    result = []
    for i, m in enumerate(mapping):
        if m == -1:
            result.append(instance1[i][1] + "(" + instance1[i][2] + ")" + "-Null")
        else:
            result.append(instance1[i][1] + "(" + instance1[i][2] + ")" + "-"
                          + instance2[m][1] + "(" + instance2[m][2] + ")")
    return " ".join(result)

def remove_zero_alignments(mapping, weight_dict):
    for i, m in enumerate(mapping):
        match_num = 0
        if m == -1:
            # no node maps to this node
            continue
        # node i in AMR 1 maps to node m in AMR 2
        current_node_pair = (i, m)
        if current_node_pair not in weight_dict:
            continue
        for key in weight_dict[current_node_pair]:
            if key == -1:
                # matching triple resulting from instance/attribute triples
                match_num += weight_dict[current_node_pair][key]
            # only consider node index larger than i to avoid duplicates
            # as we store both weight_dict[node_pair1][node_pair2] and
            #     weight_dict[node_pair2][node_pair1] for a relation
            elif key[0] < i:
                continue
            elif mapping[key[0]] == key[1]:
                match_num += weight_dict[current_node_pair][key]
        if match_num == 0:
            mapping[i] = -1


def print_errors(mapping, amr1, amr2, prefix1, prefix2):
    (instance1, attribute1, relation1) = amr1
    (instance2, attribute2, relation2) = amr2

    inst1_match = [False for x in instance1]
    attr1_match = [False for x in attribute1]
    rel1_match = [False for x in relation1]
    inst2_match = [False for x in instance2]
    attr2_match = [False for x in attribute2]
    rel2_match = [False for x in relation2]
    
    for i in range(0, len(instance1)):
        if mapping[i] != -1:
            if instance1[i][2].lower() == instance2[mapping[i]][2].lower():    # exists a mapping, and the names match
                inst1_match[i] = True
                inst2_match[mapping[i]] = True
            else:
                print "Incorrect aligned concept: ", instance1[i][2], "->", instance2[mapping[i]][2].lower()

    for i in range(0, len(attribute1)):
        for j in range(0, len(attribute2)):
            # if both attribute relation triple have the same relation name and value
            if attribute1[i][0].lower() == attribute2[j][0].lower() \
                    and attribute1[i][2].lower() == attribute2[j][2].lower():
                node1_index = int(attribute1[i][1][len(prefix1):])
                node2_index = int(attribute2[j][1][len(prefix2):])
                # if the mapping is correct
                if mapping[node1_index] == node2_index:
                    attr1_match[i] = True
                    attr2_match[j] = True

    for i in range(0, len(relation1)):
        for j in range(0, len(relation2)):
            # if both relations share the same name
            if relation1[i][0].lower() == relation2[j][0].lower():
                node1_index_amr1 = int(relation1[i][1][len(prefix1):])
                node1_index_amr2 = int(relation2[j][1][len(prefix2):])
                node2_index_amr1 = int(relation1[i][2][len(prefix1):])
                node2_index_amr2 = int(relation2[j][2][len(prefix2):])
                # if the mappings are correct
                if mapping[node1_index_amr1] == node1_index_amr2 and mapping[node2_index_amr1] == node2_index_amr2:
                    rel1_match[i] = True
                    rel2_match[j] = True

    for i in range(0, len(instance1)):
        if not inst1_match[i]:
            print "Incorrect concept: ", instance1[i][2]
    for i in range(0, len(instance2)):
        if not inst2_match[i]:
            print "Missing concept: ", instance2[i][2]
    for i in range(0, len(attribute1)):
        if not attr1_match[i]:
            print "Incorrect attribute: ", attribute1[i][0], attribute1[i][2]
    for i in range(0, len(attribute2)):
        if not attr2_match[i]:
            print "Missing attribute: ", attribute2[i][0], attribute2[i][2]
    for i in range(0, len(relation1)):
        if not rel1_match[i]:
            node1 = int(relation1[i][1][len(prefix1):])
            node2 = int(relation1[i][2][len(prefix1):])
            print "Incorrect relation: ", instance1[node1][2], ":"+relation1[i][0], instance1[node2][2]
    for i in range(0, len(relation2)):
        if not rel2_match[i]:
            node1 = int(relation2[i][1][len(prefix2):])
            node2 = int(relation2[i][2][len(prefix2):])
            print "Missing relation: ", instance2[node1][2], ":"+relation2[i][0], instance2[node2][2]


def compute_f(match_num, test_num, gold_num):
    """
    Compute the f-score based on the matching triple number,
                                 triple number of AMR set 1,
                                 triple number of AMR set 2
    Args:
        match_num: matching triple number
        test_num:  triple number of AMR 1 (test file)
        gold_num:  triple number of AMR 2 (gold file)
    Returns:
        precision: match_num/test_num
        recall: match_num/gold_num
        f_score: 2*precision*recall/(precision+recall)
    """
    if test_num == 0 or gold_num == 0:
        return 0.00, 0.00, 0.00
    precision = float(match_num) / float(test_num)
    recall = float(match_num) / float(gold_num)
    if (precision + recall) != 0:
        f_score = 2 * precision * recall / (precision + recall)
        if verbose:
            print >> DEBUG_LOG, "F-score:", f_score
        return precision, recall, f_score
    else:
        if verbose:
            print >> DEBUG_LOG, "F-score:", "0.0"
        return precision, recall, 0.00


def clear_match_triple_dict():
    global match_triple_dict
    match_triple_dict.clear()


def main(arguments):
    """
    Main function of smatch score calculation

    """
    global verbose
    global iteration_num
    global single_score
    global pr_flag
    global match_triple_dict
    # set the iteration number
    # total iteration number = restart number + 1
    iteration_num = arguments.r + 1
    if arguments.ms:
        single_score = False
    if arguments.v:
        verbose = True
    if arguments.pr:
        pr_flag = True
    # matching triple number
    total_match_num = 0
    # triple number in test file
    total_test_num = 0
    # triple number in gold file
    total_gold_num = 0
    # sentence number
    sent_num = 1
    # Read amr pairs from two files
    while True:
        cur_amr1 = get_amr_line(args.f[0])
        cur_amr2 = get_amr_line(args.f[1])
        if cur_amr1 == "" and cur_amr2 == "":
            break
        if cur_amr1 == "":
            print >> ERROR_LOG, "Error: File 1 has less AMRs than file 2"
            print >> ERROR_LOG, "Ignoring remaining AMRs"
            break
        if cur_amr2 == "":
            print >> ERROR_LOG, "Error: File 2 has less AMRs than file 1"
            print >> ERROR_LOG, "Ignoring remaining AMRs"
            break
        amr1 = amr.AMR.parse_AMR_line(cur_amr1)
        amr2 = amr.AMR.parse_AMR_line(cur_amr2)
        prefix1 = "a"
        prefix2 = "b"
        # Rename node to "a1", "a2", .etc
        amr1.rename_node(prefix1)
        # Renaming node to "b1", "b2", .etc
        amr2.rename_node(prefix2)
        (instance1, attributes1, relation1) = amr1.get_triples()
        (instance2, attributes2, relation2) = amr2.get_triples()
        if verbose:
            # print parse results of two AMRs
            print >> DEBUG_LOG, "AMR pair", sent_num
            print >> DEBUG_LOG, "============================================"
            print >> DEBUG_LOG, "AMR 1 (one-line):", cur_amr1
            print >> DEBUG_LOG, "AMR 2 (one-line):", cur_amr2
            print >> DEBUG_LOG, "Instance triples of AMR 1:", len(instance1)
            print >> DEBUG_LOG, instance1
            print >> DEBUG_LOG, "Attribute triples of AMR 1:", len(attributes1)
            print >> DEBUG_LOG, attributes1
            print >> DEBUG_LOG, "Relation triples of AMR 1:", len(relation1)
            print >> DEBUG_LOG, relation1
            print >> DEBUG_LOG, "Instance triples of AMR 2:", len(instance2)
            print >> DEBUG_LOG, instance2
            print >> DEBUG_LOG, "Attribute triples of AMR 2:", len(attributes2)
            print >> DEBUG_LOG, attributes2
            print >> DEBUG_LOG, "Relation triples of AMR 2:", len(relation2)
            print >> DEBUG_LOG, relation2
        (best_mapping, best_match_num) = get_best_match(instance1, attributes1, relation1,
                                                        instance2, attributes2, relation2,
                                                        prefix1, prefix2)
        if verbose:
            print >> DEBUG_LOG, "best match number", best_match_num
            print >> DEBUG_LOG, "best node mapping", best_mapping
            print >> DEBUG_LOG, "Best node mapping alignment:", print_alignment(best_mapping, instance1, instance2)
        test_triple_num = len(instance1) + len(attributes1) + len(relation1)
        gold_triple_num = len(instance2) + len(attributes2) + len(relation2)
        print_errors(best_mapping, (instance1, attributes1, relation1), (instance2, attributes2, relation2), prefix1, prefix2)
        if not single_score:
            # if each AMR pair should have a score, compute and output it here
            (precision, recall, best_f_score) = compute_f(best_match_num,
                                                          test_triple_num,
                                                          gold_triple_num)
            #print "Sentence", sent_num
            if pr_flag:
                print "Precision: %.2f" % precision
                print "Recall: %.2f" % recall
            print "F1: %.3f" % best_f_score
        total_match_num += best_match_num
        total_test_num += test_triple_num
        total_gold_num += gold_triple_num
        # clear the matching triple dictionary for the next AMR pair
        clear_match_triple_dict()
        sent_num += 1
    if verbose:
        print >> DEBUG_LOG, "Total match number, total triple number in AMR 1, and total triple number in AMR 2:"
        print >> DEBUG_LOG, total_match_num, total_test_num, total_gold_num
        print >> DEBUG_LOG, "---------------------------------------------------------------------------------"
    # output document-level smatch score (a single f-score for all AMR pairs in two files)
    if single_score:
        (precision, recall, best_f_score) = compute_f(total_match_num, total_test_num, total_gold_num)
        if pr_flag:
            print "Precision: %.3f" % precision
            print "Recall: %.3f" % recall
        print "Document F-score: %.3f" % best_f_score
    args.f[0].close()
    args.f[1].close()

if __name__ == "__main__":
    parser = None
    args = None
    # only support python version 2.5 or later
    if sys.version_info[0] != 2 or sys.version_info[1] < 5:
        print >> ERROR_LOG, "This script only supports python 2.5 or later.  \
                            It does not support python 3.x."
        exit(1)
    # use optparse if python version is 2.5 or 2.6
    if sys.version_info[1] < 7:
        import optparse
        if len(sys.argv) == 1:
            print >> ERROR_LOG, "No argument given. Please run smatch.py -h \
            to see the argument description."
            exit(1)
        parser = build_arg_parser2()
        (args, opts) = parser.parse_args()
        file_handle = []
        if args.f is None:
            print >> ERROR_LOG, "smatch.py requires -f option to indicate two files \
                                 containing AMR as input. Please run smatch.py -h to  \
                                 see the argument description."
            exit(1)
        # assert there are 2 file names following -f.
        assert(len(args.f) == 2)
        for file_path in args.f:
            if not os.path.exists(file_path):
                print >> ERROR_LOG, "Given file", args.f[0], "does not exist"
                exit(1)
            file_handle.append(open(file_path))
        # use opened files
        args.f = tuple(file_handle)
    #  use argparse if python version is 2.7 or later
    else:
        import argparse
        parser = build_arg_parser()
        args = parser.parse_args()
    main(args)


==> appendix/sm/code/parser/fast_smatch/test.sh <==
golden=../../data/AMR/amr_2.0_reca/dev.txt
for file in `ls ../ckpt/*.pred.post`
do
	echo ${file}
	./compute_smatch.sh ${file} ${golden}
done	


==> appendix/sm/code/parser/match.py <==
def match(output_file, input_file):
    block = []
    blocks = []
    for line in open(input_file, encoding='utf8').readlines():
        if line.startswith('#'):
            block.append(line)
        else:
            if block:
                blocks.append(block)
            block = []

    block1 = []
    blocks1 = []
    for line in open(output_file, encoding='utf8').readlines():
        if not line.startswith('#'):
            block1.append(line)
        else:
            if block1:
                blocks1.append(block1) 
            block1 = []
    if block1:
        blocks1.append(block1)
    assert len(blocks) == len(blocks1), (len(blocks), len(blocks1))


    with open(output_file+'.pred', 'w', encoding='utf8') as fo:
        for block, block1 in zip(blocks, blocks1):
            for line in block:
                fo.write(line)
            for line in block1:
                fo.write(line)


==> appendix/sm/code/parser/parser.py <==
import torch
from torch import nn
import torch.nn.functional as F
import math

from encoder import WordEncoder, ConceptEncoder
from decoder import DecodeLayer
from transformer import Transformer, SinusoidalPositionalEmbedding, SelfAttentionMask
from data import ListsToTensor, ListsofStringToTensor, DUM, NIL, PAD
from search import Hypothesis, Beam, search_by_batch
from utils import move_to_device

class Parser(nn.Module):
    def __init__(self, vocabs, word_char_dim, word_dim, pos_dim, ner_dim,
                concept_char_dim, concept_dim,
                cnn_filters, char2word_dim, char2concept_dim,
                embed_dim, ff_embed_dim, num_heads, dropout,
                snt_layers, graph_layers, inference_layers, rel_dim,
                pretrained_file=None, bert_encoder=None,
                device=0):
        super(Parser, self).__init__()
        self.vocabs = vocabs

        self.word_encoder = WordEncoder(vocabs,
                        word_char_dim, word_dim, pos_dim, ner_dim,
                        embed_dim, cnn_filters, char2word_dim, dropout, pretrained_file)

        self.concept_encoder = ConceptEncoder(vocabs,
                                          concept_char_dim, concept_dim, embed_dim,
                                          cnn_filters, char2concept_dim, dropout, pretrained_file)
        self.snt_encoder = Transformer(snt_layers, embed_dim, ff_embed_dim, num_heads, dropout)
        self.graph_encoder = Transformer(graph_layers, embed_dim, ff_embed_dim, num_heads, dropout, with_external=True, weights_dropout=False)
        self.embed_dim = embed_dim
        self.embed_scale = math.sqrt(embed_dim)
        self.embed_positions = SinusoidalPositionalEmbedding(embed_dim, device=device)
        self.word_embed_layer_norm = nn.LayerNorm(embed_dim)
        self.concept_embed_layer_norm = nn.LayerNorm(embed_dim)
        self.self_attn_mask = SelfAttentionMask(device=device)
        self.decoder = DecodeLayer(vocabs, inference_layers, embed_dim, ff_embed_dim, num_heads, concept_dim, rel_dim, dropout)
        self.dropout = dropout
        self.probe_generator = nn.Linear(embed_dim, embed_dim)
        self.device = device
        self.bert_encoder = bert_encoder
        if bert_encoder is not None:
            self.bert_adaptor = nn.Linear(768, embed_dim)
        self.reset_parameters()

    def reset_parameters(self):
        nn.init.normal_(self.probe_generator.weight, std=0.02)
        nn.init.constant_(self.probe_generator.bias, 0.)

    def encode_step(self, tok, lem, pos, ner, word_char):
        word_repr = self.embed_scale * self.word_encoder(word_char, tok, lem, pos, ner) + self.embed_positions(tok)
        word_repr = self.word_embed_layer_norm(word_repr)
        word_mask = torch.eq(lem, self.vocabs['lem'].padding_idx)
        
        word_repr = self.snt_encoder(word_repr, self_padding_mask=word_mask)

        probe = torch.tanh(self.probe_generator(word_repr[:1]))
        word_repr = word_repr[1:]
        word_mask = word_mask[1:]
        return word_repr, word_mask, probe
    
    def encode_step_with_bert(self, tok, lem, pos, ner, word_char, bert_token, token_subword_index):
        bert_embed, _ = self.bert_encoder(bert_token, token_subword_index=token_subword_index)
        word_repr = self.word_encoder(word_char, tok, lem, pos, ner)
        bert_embed = bert_embed.transpose(0, 1) 
        word_repr = word_repr + self.bert_adaptor(bert_embed)
        word_repr = self.embed_scale * word_repr + self.embed_positions(tok)
        word_repr = self.word_embed_layer_norm(word_repr)
        word_mask = torch.eq(lem, self.vocabs['lem'].padding_idx)
        
        word_repr = self.snt_encoder(word_repr, self_padding_mask=word_mask)

        probe = torch.tanh(self.probe_generator(word_repr[:1]))
        word_repr = word_repr[1:]
        word_mask = word_mask[1:]
        return word_repr, word_mask, probe

    def work(self, data, beam_size, max_time_step, min_time_step=1):
        with torch.no_grad():
            if self.bert_encoder is not None:
                word_repr, word_mask, probe = self.encode_step_with_bert(data['tok'], data['lem'], data['pos'], data['ner'], data['word_char'], data['bert_token'], data['token_subword_index'])
            else:
                word_repr, word_mask, probe = self.encode_step(data['tok'], data['lem'], data['pos'], data['ner'], data['word_char'])

            mem_dict = {'snt_state':word_repr,
                        'snt_padding_mask':word_mask,
                        'probe':probe,
                        'local_idx2token':data['local_idx2token'],
                        'copy_seq':data['copy_seq']}
            init_state_dict = {}
            init_hyp = Hypothesis(init_state_dict, [DUM], 0.)
            bsz = word_repr.size(1)
            beams = [ Beam(beam_size, min_time_step, max_time_step, [init_hyp]) for i in range(bsz)]
            search_by_batch(self, beams, mem_dict)
        return beams


    def prepare_incremental_input(self, step_seq):
        conc = ListsToTensor(step_seq, self.vocabs['concept'])
        conc_char = ListsofStringToTensor(step_seq, self.vocabs['concept_char'])
        conc, conc_char = move_to_device(conc, self.device), move_to_device(conc_char, self.device)
        return conc, conc_char

    def decode_step(self, inp, state_dict, mem_dict, offset, topk): 
        step_concept, step_concept_char = inp
        word_repr = snt_state = mem_dict['snt_state']
        word_mask = snt_padding_mask = mem_dict['snt_padding_mask']
        probe = mem_dict['probe']
        copy_seq = mem_dict['copy_seq']
        local_vocabs = mem_dict['local_idx2token']
        _, bsz, _ = word_repr.size()

        new_state_dict = {}

        concept_repr = self.embed_scale * self.concept_encoder(step_concept_char, step_concept) + self.embed_positions(step_concept, offset)
        concept_repr = self.concept_embed_layer_norm(concept_repr)
        for idx, layer in enumerate(self.graph_encoder.layers):
            name_i = 'concept_repr_%d'%idx
            if name_i in state_dict:
                prev_concept_repr = state_dict[name_i]
                new_concept_repr = torch.cat([prev_concept_repr, concept_repr], 0)
            else:
                new_concept_repr = concept_repr

            new_state_dict[name_i] = new_concept_repr
            concept_repr, _, _ = layer(concept_repr, kv=new_concept_repr, external_memories=word_repr, external_padding_mask=word_mask)
        name = 'graph_state'
        if name in state_dict:
            prev_graph_state = state_dict[name]
            new_graph_state = torch.cat([prev_graph_state, concept_repr], 0)
        else:
            new_graph_state = concept_repr
        new_state_dict[name] = new_graph_state
        conc_ll, arc_ll, rel_ll = self.decoder(probe, snt_state, new_graph_state, snt_padding_mask, None, None, copy_seq, work=True)
        for i in range(offset):
            name = 'arc_ll%d'%i
            new_state_dict[name] = state_dict[name]
            name = 'rel_ll%d'%i
            new_state_dict[name] = state_dict[name]
        name = 'arc_ll%d'%offset
        new_state_dict[name] = arc_ll
        name = 'rel_ll%d'%offset
        new_state_dict[name] = rel_ll
        pred_arc_prob = torch.exp(arc_ll)
        arc_confidence = torch.log(torch.max(pred_arc_prob, 1-pred_arc_prob))
        arc_confidence[:,:,0] = 0.
        #pred_arc = torch.lt(pred_arc_prob, 0.5)
        #pred_arc[:,:,0] = 1
        #rel_confidence = rel_ll.masked_fill(pred_arc, 0.).sum(-1, keepdim=True)
        LL = conc_ll + arc_confidence.sum(-1, keepdim=True)# + rel_confidence


        def idx2token(idx, local_vocab):
            if idx in local_vocab:
                return local_vocab[idx]
            return self.vocabs['predictable_concept'].idx2token(idx)

        topk_scores, topk_token = torch.topk(LL.squeeze(0), topk, 1) # bsz x k

        results = []
        for s, t, local_vocab in zip(topk_scores.tolist(), topk_token.tolist(), local_vocabs):
            res = []
            for score, token in zip(s, t):
                res.append((idx2token(token, local_vocab), score))
            results.append(res)

        return new_state_dict, results

    def forward(self, data):
        if self.bert_encoder is not None:
            word_repr, word_mask, probe = self.encode_step_with_bert(data['tok'], data['lem'], data['pos'], data['ner'], data['word_char'], data['bert_token'], data['token_subword_index'])
        else:
            word_repr, word_mask, probe = self.encode_step(data['tok'], data['lem'], data['pos'], data['ner'], data['word_char'])
        concept_repr = self.embed_scale * self.concept_encoder(data['concept_char_in'], data['concept_in']) + self.embed_positions(data['concept_in'])
        concept_repr = self.concept_embed_layer_norm(concept_repr)
        concept_repr = F.dropout(concept_repr, p=self.dropout, training=self.training)
        concept_mask = torch.eq(data['concept_in'], self.vocabs['concept'].padding_idx)
        attn_mask = self.self_attn_mask(data['concept_in'].size(0))
        #concept_repr = self.graph_encoder(concept_repr,
        #                          self_padding_mask=concept_mask, self_attn_mask=attn_mask,
        #                          external_memories=word_repr, external_padding_mask=word_mask)
        for idx, layer in enumerate(self.graph_encoder.layers):
            concept_repr, arc_weight, _ = layer(concept_repr,
                                  self_padding_mask=concept_mask, self_attn_mask=attn_mask,
                                  external_memories=word_repr, external_padding_mask=word_mask,
                                  need_weights ='max')

        graph_target_rel = data['rel'][:-1]
        graph_target_arc = torch.ne(graph_target_rel, self.vocabs['rel'].token2idx(NIL)) # 0 or 1
        graph_arc_mask = torch.eq(graph_target_rel, self.vocabs['rel'].token2idx(PAD)) 
        graph_arc_loss = F.binary_cross_entropy(arc_weight, graph_target_arc.float(), reduction='none')
        graph_arc_loss = graph_arc_loss.masked_fill_(graph_arc_mask, 0.).sum((0, 2))

        probe = probe.expand_as(concept_repr) # tgt_len x bsz x embed_dim
        concept_loss, arc_loss, rel_loss = self.decoder(probe, word_repr, concept_repr, word_mask, concept_mask, attn_mask, \
         data['copy_seq'], target=data['concept_out'], target_rel=data['rel'][1:])

        concept_tot = concept_mask.size(0) - concept_mask.float().sum(0)
        concept_loss = concept_loss / concept_tot
        arc_loss = arc_loss / concept_tot
        rel_loss = rel_loss / concept_tot
        graph_arc_loss = graph_arc_loss / concept_tot

        return concept_loss.mean(), arc_loss.mean(), rel_loss.mean(), graph_arc_loss.mean()


==> appendix/sm/code/parser/postprocess.py <==
import penman
from AMRGraph import is_attr_or_abs_form, need_an_instance
import re
import networkx as nx
import numpy as np

class PostProcessor(object):
    def __init__(self, rel_vocab):
        self.amr = penman.AMRCodec()
        self.rel_vocab = rel_vocab

    def to_triple(self, res_concept, res_relation):
        """ res_concept: list of strings
            res_relation: list of (dep:int, head:int, arc_prob:float, rel_prob:list(vocab))
        """
        ret = []
        names = []
        for i, c in enumerate(res_concept):
            if need_an_instance(c):
                name = 'c' + str(i)
                ret.append((name, 'instance', c))
            else:
                if c.endswith('_'):
                    name = '"'+c[:-1]+'"'
                else:
                    name = c
                name = name + '@attr%d@'%i
            names.append(name)

        grouped_relation = dict()
        for i, j, p, r in res_relation:
            r = self.rel_vocab.idx2token(np.argmax(np.array(r)))
            grouped_relation[i] = grouped_relation.get(i, []) + [(j, p, r)]
        for i, c in enumerate(res_concept):
            if i ==0:
                continue
            max_p, max_j, max_r = 0., 0, None
            for j, p, r in grouped_relation[i]:
                assert j < i
                if is_attr_or_abs_form(res_concept[j]):
                    continue
                if p >=0.5:
                    if not is_attr_or_abs_form(res_concept[i]):
                        if r.endswith('_reverse_'):
                            ret.append((names[i], r[:-9], names[j]))
                        else:
                            ret.append((names[j], r, names[i]))
                if p > max_p:
                    max_p = p
                    max_j = j
                    max_r = r

            if max_p < 0.5 or is_attr_or_abs_form(res_concept[i]):
                if max_r.endswith('_reverse_'):
                    ret.append((names[i], max_r[:-9], names[max_j]))
                else:
                    ret.append((names[max_j], max_r, names[i]))
        return ret

    def get_string(self, x):
        return self.amr.encode(penman.Graph(x), top=x[0][0])
    
    def postprocess(self, concept, relation):
        mstr = self.get_string(self.to_triple(concept, relation))
        return re.sub(r'@attr\d+@', '', mstr)


==> appendix/sm/code/parser/prepare.sh <==
dataset=../data/AMR/amr_1.0_reca
python3 extract.py --train_data ${dataset}/train.txt.features.preproc
mv *_vocab ${dataset}/
python3 encoder.py
cat ${dataset}/*embed | sort | uniq > ${dataset}/glove.embed.txt
rm ${dataset}/*embed


==> appendix/sm/code/parser/search.py <==
import torch
from data import END, UNK
"""
 Beam search by batch
 need model has two functions:
    (1) decode_step
    (2) prepare_incremental_input
"""
###########
##rewrite##
###########
from AMRGraph import is_attr_or_abs_form
class Hypothesis(object):
    def __init__(self, state_dict, seq, score):
        #state_dict: hidden states of the last step (has not yet consider seq[-1])
        #seq: current generated sequence
        #score: accumlated score so far
        self.state_dict = state_dict
        self.seq = seq
        self.score = score

    def is_completed(self):
        ###########
        ##rewrite##
        ###########
        if self.seq[-1] == END:
            return True
        return False

    def __len__(self):
        return len(self.seq)

class Beam(object):
    """each beam for a test instance"""
    def __init__(self, beam_size, min_time_step, max_time_step, hypotheses):
        # hypotheses are the collection of alive hypotheses
        self.beam_size = beam_size
        self.min_time_step = min_time_step
        self.max_time_step = max_time_step
        self.completed_hypotheses = []
        self.steps = 0
        self.hypotheses = hypotheses

    def merge_score(self, prev_hyp, step):
        # step has two attributes: token and score
        ###########
        ##rewrite##
        ###########
        token, score = step
        prefix = prev_hyp.seq

        if len(prefix) == 1 and is_attr_or_abs_form(token):
            return float('-inf')
        if not token.endswith('_') and (':' in token or '/' in token or ',' in token):
            return float('-inf')
        if token == UNK:
            return float('-inf')
        new_score = prev_hyp.score + score
        return new_score

    def update(self, new_states, last_steps):
        # last_steps: list (#num_hypotheses) of list (#beam_size) of (token, score) 
        candidates = []
        for prev_hyp_idx, steps in enumerate(last_steps):
            for step in steps:
                token = step[0]
                score = self.merge_score(self.hypotheses[prev_hyp_idx], step)
                candidates.append((prev_hyp_idx, token, score))
        
        candidates.sort(key=lambda x:x[-1], reverse=True)
        live_nyp_num = self.beam_size - len(self.completed_hypotheses)
        candidates = candidates[:live_nyp_num]
        # candidates: list of triples (prev_hyp_idx, token, score)
        
        new_hyps = []
        _prev_hyp_idx = torch.tensor([ x[0] for x in candidates]).cuda()
        _split_state = dict() # key => list
        for k, v in new_states.items():
            split_dim = 1 if len(v.size()) >= 3 else 0
            _split_state[k] = v.index_select(split_dim, _prev_hyp_idx).split(1, dim=split_dim)

        for idx, (prev_hyp_idx, token, score) in enumerate(candidates):
            state = dict()
            for k, v in _split_state.items():
                state[k] = _split_state[k][idx]
            seq = self.hypotheses[prev_hyp_idx].seq + [token]
            new_hyps.append(Hypothesis(state, seq, score))

        self.hypotheses = []
        for hyp in new_hyps:
            if hyp.is_completed():
                if len(hyp)-2 >= self.min_time_step:
                    self.completed_hypotheses.append(hyp)
            else:
                self.hypotheses.append(hyp)
        self.steps += 1
        #self.print_everything()

    def completed(self):
        if len(self.completed_hypotheses) < self.beam_size and self.steps < self.max_time_step:
            return False
        return True
    
    def get_k_best(self, k, alpha):
        if len(self.completed_hypotheses) == 0:
            self.completed_hypotheses = self.hypotheses
        self.completed_hypotheses.sort(key=lambda x:x.score/((1+len(x.seq))**alpha), reverse=True)
        return self.completed_hypotheses[:k]

    def print_everything(self):
        print ('alive:')
        for x in self.hypotheses:
            print (x.seq)
        print ('completed:')
        for x in self.completed_hypotheses:
            print (x.seq)

def search_by_batch(model, beams, mem_dict):

    def ready_to_submit(hypotheses):
        inp = model.prepare_incremental_input([hyp.seq[-1:] for hyp in hypotheses])
        concat_hyps= dict()
        for hyp in hypotheses:
            for k, v in hyp.state_dict.items():
                concat_hyps[k] = concat_hyps.get(k, []) + [v]
        for k, v in concat_hyps.items():
            if len(v[0].size()) >= 3:
                concat_hyps[k] = torch.cat(v, 1)
            else:
                concat_hyps[k] = torch.cat(v, 0)
        return concat_hyps, inp

    while True:
        hypotheses = []
        indices = []
        offset = -1
        for idx, beam in enumerate(beams):
            if not beam.completed():
                for hyp in beam.hypotheses:
                    hypotheses.append(hyp)
                    indices.append(idx)
                    offset = len(hyp.seq) - 1
        if not hypotheses:
            break

        indices = torch.tensor(indices).cuda()
        state_dict, inp = ready_to_submit(hypotheses)
        cur_mem_dict = dict()
        
        for k, v in mem_dict.items():
            if isinstance(v, list): 
                cur_mem_dict[k] = [v[i] for i in indices]
            else:
                cur_mem_dict[k] = v.index_select(1, indices)

        state_dict, results = model.decode_step(inp, state_dict, cur_mem_dict, offset, beams[0].beam_size)
        _len_each_beam = [len(beam.hypotheses) for beam in beams if not beam.completed()]
        _state_dict_each_beam = [dict() for _ in _len_each_beam]

        for k, v in state_dict.items():
            split_dim = 1 if len(v.size()) >= 3 else 0
            for i, x in enumerate(v.split(_len_each_beam, dim=split_dim)):
                _state_dict_each_beam[i][k] = x

        _pos = 0
        _idx = 0
        for beam in beams:
            if not beam.completed():
                _len = len(beam.hypotheses)
                beam.update(_state_dict_each_beam[_idx], results[_pos:_pos+_len])
                _pos += _len
                _idx += 1


==> appendix/sm/code/parser/setup.sh <==
pip3 install transformers==2.1.1
pip3 install torch==1.2.0
pip3 install penman==0.6.2
pip3 install networkx


==> appendix/sm/code/parser/smatch/__init__.py <==
from smatch.amr import AMR


==> appendix/sm/code/parser/smatch/amr.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

"""
AMR (Abstract Meaning Representation) structure
For detailed description of AMR, see http://www.isi.edu/natural-language/amr/a.pdf

"""

from __future__ import print_function
from collections import defaultdict
import sys

# change this if needed
ERROR_LOG = sys.stderr

# change this if needed
DEBUG_LOG = sys.stderr


class AMR(object):
    """
    AMR is a rooted, labeled graph to represent semantics.
    This class has the following members:
    nodes: list of node in the graph. Its ith element is the name of the ith node. For example, a node name
           could be "a1", "b", "g2", .etc
    node_values: list of node labels (values) of the graph. Its ith element is the value associated with node i in
                 nodes list. In AMR, such value is usually a semantic concept (e.g. "boy", "want-01")
    root: root node name
    relations: list of edges connecting two nodes in the graph. Each entry is a link between two nodes, i.e. a triple
               <relation name, node1 name, node 2 name>. In AMR, such link denotes the relation between two semantic
               concepts. For example, "arg0" means that one of the concepts is the 0th argument of the other.
    attributes: list of edges connecting a node to an attribute name and its value. For example, if the polarity of
               some node is negative, there should be an edge connecting this node and "-". A triple < attribute name,
               node name, attribute value> is used to represent such attribute. It can also be viewed as a relation.

    """
    def __init__(self, node_list=None, node_value_list=None, relation_list=None, attribute_list=None):
        """
        node_list: names of nodes in AMR graph, e.g. "a11", "n"
        node_value_list: values of nodes in AMR graph, e.g. "group" for a node named "g"
        relation_list: list of relations between two nodes
        attribute_list: list of attributes (links between one node and one constant value)

        """
        # initialize AMR graph nodes using list of nodes name
        # root, by default, is the first in var_list

        if node_list is None:
            self.nodes = []
            self.root = None
        else:
            self.nodes = node_list[:]
            if len(node_list) != 0:
                self.root = node_list[0]
            else:
                self.root = None
        if node_value_list is None:
            self.node_values = []
        else:
            self.node_values = node_value_list[:]
        if relation_list is None:
            self.relations = []
        else:
            self.relations = relation_list[:]
        if attribute_list is None:
            self.attributes = []
        else:
            self.attributes = attribute_list[:]

    def rename_node(self, prefix):
        """
        Rename AMR graph nodes to prefix + node_index to avoid nodes with the same name in two different AMRs.

        """
        node_map_dict = {}
        # map each node to its new name (e.g. "a1")
        for i in range(0, len(self.nodes)):
            node_map_dict[self.nodes[i]] = prefix + str(i)
        # update node name
        for i, v in enumerate(self.nodes):
            self.nodes[i] = node_map_dict[v]
        # update node name in relations
        for node_relations in self.relations:
            for i, l in enumerate(node_relations):
                node_relations[i][1] = node_map_dict[l[1]]
  
    def get_triples(self):
        """
        Get the triples in three lists.
        instance_triple: a triple representing an instance. E.g. instance(w, want-01)
        attribute triple: relation of attributes, e.g. polarity(w, - )
        and relation triple, e.g. arg0 (w, b)

        """
        instance_triple = []
        relation_triple = []
        attribute_triple = []
        for i in range(len(self.nodes)):
            instance_triple.append(("instance", self.nodes[i], self.node_values[i]))
            # l[0] is relation name
            # l[1] is the other node this node has relation with
            for l in self.relations[i]:
                relation_triple.append((l[0], self.nodes[i], l[1]))
            # l[0] is the attribute name
            # l[1] is the attribute value
            for l in self.attributes[i]:
                attribute_triple.append((l[0], self.nodes[i], l[1]))
        return instance_triple, attribute_triple, relation_triple


    def get_triples2(self):
        """
        Get the triples in two lists:
        instance_triple: a triple representing an instance. E.g. instance(w, want-01)
        relation_triple: a triple representing all relations. E.g arg0 (w, b) or E.g. polarity(w, - )
        Note that we do not differentiate between attribute triple and relation triple. Both are considered as relation
        triples.
        All triples are represented by (triple_type, argument 1 of the triple, argument 2 of the triple)

        """
        instance_triple = []
        relation_triple = []
        for i in range(len(self.nodes)):
            # an instance triple is instance(node name, node value).
            # For example, instance(b, boy).
            instance_triple.append(("instance", self.nodes[i], self.node_values[i]))
            # l[0] is relation name
            # l[1] is the other node this node has relation with
            for l in self.relations[i]:
                relation_triple.append((l[0], self.nodes[i], l[1]))
            # l[0] is the attribute name
            # l[1] is the attribute value
            for l in self.attributes[i]:
                relation_triple.append((l[0], self.nodes[i], l[1]))
        return instance_triple, relation_triple


    def __str__(self):
        """
        Generate AMR string for better readability

        """
        lines = []
        for i in range(len(self.nodes)):
            lines.append("Node "+ str(i) + " " + self.nodes[i])
            lines.append("Value: " + self.node_values[i])
            lines.append("Relations:")
            for relation in self.relations[i]:
                lines.append("Node " + relation[1] + " via " + relation[0])
            for attribute in self.attributes[i]:
                lines.append("Attribute: " + attribute[0] + " value " + attribute[1])
        return "\n".join(lines)

    def __repr__(self):
        return self.__str__()

    def output_amr(self):
        """
        Output AMR string

        """
        print(self.__str__(), file=DEBUG_LOG)

    @staticmethod
    def get_amr_line(input_f):
        """
        Read the file containing AMRs. AMRs are separated by a blank line.
        Each call of get_amr_line() returns the next available AMR (in one-line form).
        Note: this function does not verify if the AMR is valid

        """
        cur_amr = []
        has_content = False
        for line in input_f:
            line = line.strip()
            if line == "":
                if not has_content:
                    # empty lines before current AMR
                    continue
                else:
                    # end of current AMR
                    break
            if line.strip().startswith("#"):
                # ignore the comment line (starting with "#") in the AMR file
                continue
            else:
                has_content = True
                cur_amr.append(line.strip())
        return "".join(cur_amr)

    @staticmethod
    def parse_AMR_line(line):
        """
        Parse a AMR from line representation to an AMR object.
        This parsing algorithm scans the line once and process each character, in a shift-reduce style.

        """
        # Current state. It denotes the last significant symbol encountered. 1 for (, 2 for :, 3 for /,
        # and 0 for start state or ')'
        # Last significant symbol is ( --- start processing node name
        # Last significant symbol is : --- start processing relation name
        # Last significant symbol is / --- start processing node value (concept name)
        # Last significant symbol is ) --- current node processing is complete
        # Note that if these symbols are inside parenthesis, they are not significant symbols.
        
        exceptions =set(["prep-on-behalf-of", "prep-out-of", "consist-of"])
        def update_triple(node_relation_dict, triple):
            # we detect a relation (r) between u and v, with direction u to v.
            # in most cases, if relation name ends with "-of", e.g."arg0-of",
            # it is reverse of some relation. For example, if a is "arg0-of" b,
            # we can also say b is "arg0" a.
            # If the relation name ends with "-of", we store the reverse relation.
            # but note some exceptions like "prep-on-behalf-of" and "prep-out-of"
            # also note relation "mod" is the reverse of "domain"
            u, r, v = triple 
            if r.endswith("-of") and not r in exceptions:
                node_relation_dict[v].append((r[:-3], u))
            elif r=="mod":
                node_relation_dict[v].append(("domain", u))
            else:
                node_relation_dict[u].append((r, v))

        state = 0
        # node stack for parsing
        stack = []
        # current not-yet-reduced character sequence
        cur_charseq = []
        # key: node name value: node value
        node_dict = {}
        # node name list (order: occurrence of the node)
        node_name_list = []
        # key: node name:  value: list of (relation name, the other node name)
        node_relation_dict1 = defaultdict(list)
        # key: node name, value: list of (attribute name, const value) or (relation name, unseen node name)
        node_relation_dict2 = defaultdict(list)
        # current relation name
        cur_relation_name = ""
        # having unmatched quote string
        in_quote = False
        for i, c in enumerate(line.strip()):
            if c == " ":
                # allow space in relation name
                if state == 2:
                    cur_charseq.append(c)
                continue
            if c == "\"":
                # flip in_quote value when a quote symbol is encountered
                # insert placeholder if in_quote from last symbol
                if in_quote:
                    cur_charseq.append('_')
                in_quote = not in_quote
            elif c == "(":
                # not significant symbol if inside quote
                if in_quote:
                    cur_charseq.append(c)
                    continue
                # get the attribute name
                # e.g :arg0 (x ...
                # at this point we get "arg0"
                if state == 2:
                    # in this state, current relation name should be empty
                    if cur_relation_name != "":
                        print("Format error when processing ", line[0:i + 1], file=ERROR_LOG)
                        return None
                    # update current relation name for future use
                    cur_relation_name = "".join(cur_charseq).strip()
                    cur_charseq[:] = []
                state = 1
            elif c == ":":
                # not significant symbol if inside quote
                if in_quote:
                    cur_charseq.append(c)
                    continue
                # Last significant symbol is "/". Now we encounter ":"
                # Example:
                # :OR (o2 / *OR*
                #    :mod (o3 / official)
                #  gets node value "*OR*" at this point
                if state == 3:
                    node_value = "".join(cur_charseq)
                    # clear current char sequence
                    cur_charseq[:] = []
                    # pop node name ("o2" in the above example)
                    cur_node_name = stack[-1]
                    # update node name/value map
                    node_dict[cur_node_name] = node_value
                # Last significant symbol is ":". Now we encounter ":"
                # Example:
                # :op1 w :quant 30
                # or :day 14 :month 3
                # the problem is that we cannot decide if node value is attribute value (constant)
                # or node value (variable) at this moment
                elif state == 2:
                    temp_attr_value = "".join(cur_charseq)
                    cur_charseq[:] = []
                    parts = temp_attr_value.split()
                    if len(parts) < 2:
                        print("Error in processing; part len < 2", line[0:i + 1], file=ERROR_LOG)
                        return None
                    # For the above example, node name is "op1", and node value is "w"
                    # Note that this node name might not be encountered before
                    relation_name = parts[0].strip()
                    relation_value = parts[1].strip()
                    # We need to link upper level node to the current
                    # top of stack is upper level node
                    if len(stack) == 0:
                        print("Error in processing", line[:i], relation_name, relation_value, file=ERROR_LOG)
                        return None
                    # if we have not seen this node name before
                    if relation_value not in node_dict:
                        update_triple(node_relation_dict2, (stack[-1], relation_name, relation_value))
                    else:
                        update_triple(node_relation_dict1, (stack[-1], relation_name, relation_value))
                state = 2
            elif c == "/":
                if in_quote:
                    cur_charseq.append(c)
                    continue
                # Last significant symbol is "(". Now we encounter "/"
                # Example:
                # (d / default-01
                # get "d" here
                if state == 1:
                    node_name = "".join(cur_charseq)
                    cur_charseq[:] = []
                    # if this node name is already in node_dict, it is duplicate
                    if node_name in node_dict:
                        print("Duplicate node name ", node_name, " in parsing AMR", file=ERROR_LOG)
                        return None
                    # push the node name to stack
                    stack.append(node_name)
                    # add it to node name list
                    node_name_list.append(node_name)
                    # if this node is part of the relation
                    # Example:
                    # :arg1 (n / nation)
                    # cur_relation_name is arg1
                    # node name is n
                    # we have a relation arg1(upper level node, n)
                    if cur_relation_name != "":
                        update_triple( node_relation_dict1, (stack[-2], cur_relation_name, node_name))
                        cur_relation_name = ""
                else:
                    # error if in other state
                    print("Error in parsing AMR", line[0:i + 1], file=ERROR_LOG)
                    return None
                state = 3
            elif c == ")":
                if in_quote:
                    cur_charseq.append(c)
                    continue
                # stack should be non-empty to find upper level node
                if len(stack) == 0:
                    print("Unmatched parenthesis at position", i, "in processing", line[0:i + 1], file=ERROR_LOG)
                    return None
                # Last significant symbol is ":". Now we encounter ")"
                # Example:
                # :op2 "Brown") or :op2 w)
                # get \"Brown\" or w here
                if state == 2:
                    temp_attr_value = "".join(cur_charseq)
                    cur_charseq[:] = []
                    parts = temp_attr_value.split()
                    if len(parts) < 2:
                        print("Error processing", line[:i + 1], temp_attr_value, file=ERROR_LOG)
                        return None
                    relation_name = parts[0].strip()
                    relation_value = parts[1].strip()
                    # attribute value not seen before
                    # Note that it might be a constant attribute value, or an unseen node
                    # process this after we have seen all the node names
                    if relation_value not in node_dict:
                        update_triple(node_relation_dict2, (stack[-1], relation_name, relation_value))
                    else:
                        update_triple(node_relation_dict1, (stack[-1], relation_name, relation_value))
                # Last significant symbol is "/". Now we encounter ")"
                # Example:
                # :arg1 (n / nation)
                # we get "nation" here
                elif state == 3:
                    node_value = "".join(cur_charseq)
                    cur_charseq[:] = []
                    cur_node_name = stack[-1]
                    # map node name to its value
                    node_dict[cur_node_name] = node_value
                # pop from stack, as the current node has been processed
                stack.pop()
                cur_relation_name = ""
                state = 0
            else:
                # not significant symbols, so we just shift.
                cur_charseq.append(c)
        #create data structures to initialize an AMR
        node_value_list = []
        relation_list = []
        attribute_list = []
        for v in node_name_list:
            if v not in node_dict:
                print("Error: Node name not found", v, file=ERROR_LOG)
                return None
            else:
                node_value_list.append(node_dict[v])
            # build relation list and attribute list for this node
            node_rel_list = []
            node_attr_list = []
            if v in node_relation_dict1:
                for v1 in node_relation_dict1[v]:
                    node_rel_list.append([v1[0], v1[1]])
            if v in node_relation_dict2:
                for v2 in node_relation_dict2[v]:
                    # if value is in quote, it is a constant value
                    # strip the quote and put it in attribute map
                    if v2[1][0] == "\"" and v2[1][-1] == "\"":
                        assert True == False
                        node_attr_list.append([[v2[0]], v2[1][1:-1]])
                    # if value is a node name
                    elif v2[1] in node_dict:
                        node_rel_list.append([v2[0], v2[1]])
                    else:
                        node_attr_list.append([v2[0], v2[1]])
            # each node has a relation list and attribute list
            relation_list.append(node_rel_list)
            attribute_list.append(node_attr_list)
        # add TOP as an attribute. The attribute value is the top node value
        attribute_list[0].append(["TOP", node_value_list[0]])
        result_amr = AMR(node_name_list, node_value_list, relation_list, attribute_list)
        return result_amr

# test AMR parsing
# run by amr.py [file containing AMR]
# a unittest can also be used.
if __name__ == "__main__":
    if len(sys.argv) < 2:
        print("No file given", file=ERROR_LOG)
        exit(1)
    amr_count = 1
    for line in open(sys.argv[1]):
        cur_line = line.strip()
        if cur_line == "" or cur_line.startswith("#"):
            continue
        print("AMR", amr_count, file=DEBUG_LOG)
        current = AMR.parse_AMR_line(cur_line)
        current.output_amr()
        amr_count += 1


==> appendix/sm/code/parser/smatch/setup.py <==
#!/usr/bin/env python

import sys
import os
try:
    from setuptools import setup, find_packages
except ImportError:
    from disutils.core import setup


here = os.path.abspath(os.path.dirname(__file__))
with open(os.path.join(here, "README.md")) as f:
    README = f.read()


setup(name="smatch",
      version="1.0",
      description="Smatch (semantic match) tool",
      long_description=README,
      author="Shu Cai",
      author_email="shucai.work@gmail.com",
      url="https://github.com/snowblink14/smatch",
      license="MIT",
      py_modules=["smatch", "amr"],
      scripts=["smatch.py"],
      )



==> appendix/sm/code/parser/smatch/smatch-table.py <==
#!/usr/bin/env python

from __future__ import print_function

import amr
import sys
import smatch
import os
import time

ERROR_LOG = sys.stderr

DEBUG_LOG = sys.stderr

verbose = False

# directory on isi machine
# change if needed
isi_dir_pre = "/nfs/web/isi.edu/cgi-bin/div3/mt/save-amr"


def get_names(file_dir, files):
    """
    Get the annotator name list based on a list of files
    Args:
    file_dir: AMR file folder
    files: a list of AMR names, e.g. nw_wsj_0001_1

    Returns:
   a list of user names who annotate all the files
    """
    # for each user, check if they have files available
    # return user name list
    total_list = []
    name_list = []
    get_sub = False
    for path, subdir, dir_files in os.walk(file_dir):
        if not get_sub:
            total_list = subdir[:]
            get_sub = True
        else:
            break
    for user in total_list:
        has_file = True
        for f in files:
            file_path = file_dir + user + "/" + f + ".txt"
            if not os.path.exists(file_path):
                has_file = False
                break
        if has_file:
            name_list.append(user)
    if len(name_list) == 0:
        print("********Error: Cannot find any user who completes the files*************", file=ERROR_LOG)
    return name_list


def compute_files(user1, user2, file_list, dir_pre, start_num):

    """
    Compute the smatch scores for a file list between two users
    Args:
    user1: user 1 name
    user2: user 2 name
    file_list: file list
    dir_pre: the file location prefix
    start_num: the number of restarts in smatch
    Returns:
    smatch f score.

    """
    match_total = 0
    test_total = 0
    gold_total = 0
    for fi in file_list:
        file1 = dir_pre + user1 + "/" + fi + ".txt"
        file2 = dir_pre + user2 + "/" + fi + ".txt"
        if not os.path.exists(file1):
            print("*********Error: ", file1, "does not exist*********", file=ERROR_LOG)
            return -1.00
        if not os.path.exists(file2):
            print("*********Error: ", file2, "does not exist*********", file=ERROR_LOG)
            return -1.00
        try:
            file1_h = open(file1, "r")
            file2_h = open(file2, "r")
        except IOError:
            print("Cannot open the files", file1, file2, file=ERROR_LOG)
            break
        cur_amr1 = smatch.get_amr_line(file1_h)
        cur_amr2 = smatch.get_amr_line(file2_h)
        if cur_amr1 == "":
            print("AMR 1 is empty", file=ERROR_LOG)
            continue
        if cur_amr2 == "":
            print("AMR 2 is empty", file=ERROR_LOG)
            continue
        amr1 = amr.AMR.parse_AMR_line(cur_amr1)
        amr2 = amr.AMR.parse_AMR_line(cur_amr2)
        test_label = "a"
        gold_label = "b"
        amr1.rename_node(test_label)
        amr2.rename_node(gold_label)
        (test_inst, test_rel1, test_rel2) = amr1.get_triples()
        (gold_inst, gold_rel1, gold_rel2) = amr2.get_triples()
        if verbose:
            print("Instance triples of file 1:", len(test_inst), file=DEBUG_LOG)
            print(test_inst, file=DEBUG_LOG)
            print("Attribute triples of file 1:", len(test_rel1), file=DEBUG_LOG)
            print(test_rel1, file=DEBUG_LOG)
            print("Relation triples of file 1:", len(test_rel2), file=DEBUG_LOG)
            print(test_rel2, file=DEBUG_LOG)
            print("Instance triples of file 2:", len(gold_inst), file=DEBUG_LOG)
            print(gold_inst, file=DEBUG_LOG)
            print("Attribute triples of file 2:", len(gold_rel1), file=DEBUG_LOG)
            print(gold_rel1, file=DEBUG_LOG)
            print("Relation triples of file 2:", len(gold_rel2), file=DEBUG_LOG)
            print(gold_rel2, file=DEBUG_LOG)
        (best_match, best_match_num) = smatch.get_best_match(test_inst, test_rel1, test_rel2,
                                                             gold_inst, gold_rel1, gold_rel2,
                                                             test_label, gold_label)
        if verbose:
            print("best match number", best_match_num, file=DEBUG_LOG)
            print("Best Match:", smatch.print_alignment(best_match, test_inst, gold_inst), file=DEBUG_LOG)
        match_total += best_match_num
        test_total += (len(test_inst) + len(test_rel1) + len(test_rel2))
        gold_total += (len(gold_inst) + len(gold_rel1) + len(gold_rel2))
        smatch.match_triple_dict.clear()
    (precision, recall, f_score) = smatch.compute_f(match_total, test_total, gold_total)
    return "%.2f" % f_score


def get_max_width(table, index):
    return max([len(str(row[index])) for row in table])


def pprint_table(table):
    """
    Print a table in pretty format

    """
    col_paddings = []
    for i in range(len(table[0])):
        col_paddings.append(get_max_width(table,i))
    for row in table:
        print(row[0].ljust(col_paddings[0] + 1), end="")
        for i in range(1, len(row)):
            col = str(row[i]).rjust(col_paddings[i]+2)
            print(col, end='')
        print("\n")


def build_arg_parser():
    """
    Build an argument parser using argparse. Use it when python version is 2.7 or later.

    """
    parser = argparse.ArgumentParser(description="Smatch table calculator -- arguments")
    parser.add_argument("--fl", type=argparse.FileType('r'), help='AMR ID list file')
    parser.add_argument('-f', nargs='+', help='AMR IDs (at least one)')
    parser.add_argument("-p", nargs='*', help="User list (can be none)")
    parser.add_argument("--fd", default=isi_dir_pre, help="AMR File directory. Default=location on isi machine")
    parser.add_argument('-r', type=int, default=4, help='Restart number (Default:4)')
    parser.add_argument('-v', action='store_true', help='Verbose output (Default:False)')
    return parser


def build_arg_parser2():
    """
    Build an argument parser using optparse. Use it when python version is 2.5 or 2.6.

    """
    usage_str = "Smatch table calculator -- arguments"
    parser = optparse.OptionParser(usage=usage_str)
    parser.add_option("--fl", dest="fl", type="string", help='AMR ID list file')
    parser.add_option("-f", dest="f", type="string", action="callback", callback=cb, help="AMR IDs (at least one)")
    parser.add_option("-p", dest="p", type="string", action="callback", callback=cb, help="User list")
    parser.add_option("--fd", dest="fd", type="string", help="file directory")
    parser.add_option("-r", "--restart", dest="r", type="int", help='Restart number (Default: 4)')
    parser.add_option("-v", "--verbose", action='store_true', dest="v", help='Verbose output (Default:False)')
    parser.set_defaults(r=4, v=False, ms=False, fd=isi_dir_pre)
    return parser


def cb(option, value, parser):
    """
    Callback function to handle variable number of arguments in optparse

    """
    arguments = [value]
    for arg in parser.rargs:
        if arg[0] != "-":
            arguments.append(arg)
        else:
            del parser.rargs[:len(arguments)]
            break
    if getattr(parser.values, option.dest):
        arguments.extend(getattr(parser.values, option.dest))
    setattr(parser.values, option.dest, arguments)


def check_args(args):
    """
    Parse arguments and check if the arguments are valid

    """
    if not os.path.exists(args.fd):
        print("Not a valid path", args.fd, file=ERROR_LOG)
        return [], [], False
    if args.fl is not None:
        # we already ensure the file can be opened and opened the file
        file_line = args.fl.readline()
        amr_ids = file_line.strip().split()
    elif args.f is None:
        print("No AMR ID was given", file=ERROR_LOG)
        return [], [], False
    else:
        amr_ids = args.f
    names = []
    check_name = True
    if args.p is None:
        names = get_names(args.fd, amr_ids)
        # no need to check names
        check_name = False
        if len(names) == 0:
            print("Cannot find any user who tagged these AMR", file=ERROR_LOG)
            return [], [], False
        else:
            names = args.p
    if len(names) == 0:
        print("No user was given", file=ERROR_LOG)
        return [], [], False
    if len(names) == 1:
        print("Only one user is given. Smatch calculation requires at least two users.", file=ERROR_LOG)
        return [], [], False
    if "consensus" in names:
        con_index = names.index("consensus")
        names.pop(con_index)
        names.append("consensus")
    # check if all the AMR_id and user combinations are valid
    if check_name:
        pop_name = []
        for i, name in enumerate(names):
            for amr in amr_ids:
                amr_path = args.fd + name + "/" + amr + ".txt"
                if not os.path.exists(amr_path):
                    print("User", name, "fails to tag AMR", amr, file=ERROR_LOG)
                    pop_name.append(i)
                    break
        if len(pop_name) != 0:
            pop_num = 0
            for p in pop_name:
                print("Deleting user", names[p - pop_num], "from the name list", file=ERROR_LOG)
                names.pop(p - pop_num)
                pop_num += 1
        if len(names) < 2:
            print("Not enough users to evaluate. Smatch requires >2 users who tag all the AMRs", file=ERROR_LOG)
            return "", "", False
    return amr_ids, names, True


def main(arguments):
    global verbose
    (ids, names, result) = check_args(arguments)
    if arguments.v:
        verbose = True
    if not result:
        return 0
    acc_time = 0
    len_name = len(names)
    table = []
    for i in range(0, len_name + 1):
        table.append([])
    table[0].append("")
    for i in range(0, len_name):
        table[0].append(names[i])
    for i in range(0, len_name):
        table[i+1].append(names[i])
        for j in range(0, len_name):
            if i != j:
                start = time.clock()
                table[i+1].append(compute_files(names[i], names[j], ids, args.fd, args.r))
                end = time.clock()
                if table[i+1][-1] != -1.0:
                    acc_time += end-start
            else:
                table[i+1].append("")
    # check table
    for i in range(0, len_name + 1):
        for j in range(0, len_name + 1):
            if i != j:
                if table[i][j] != table[j][i]:
                    if table[i][j] > table[j][i]:
                        table[j][i] = table[i][j]
                    else:
                        table[i][j] = table[j][i]
    pprint_table(table)
    return acc_time


if __name__ == "__main__":
    whole_start = time.clock()
    parser = None
    args = None
    if sys.version_info[:2] != (2, 7):
        # requires python version >= 2.5
        if sys.version_info[0] != 2 or sys.version_info[1] < 5:
            print("This program requires python 2.5 or later to run. ", file=ERROR_LOG)
            exit(1)
        import optparse
        parser = build_arg_parser2()
        (args, opts) = parser.parse_args()
        file_handle = None
        if args.fl is not None:
            try:
                file_handle = open(args.fl, "r")
                args.fl = file_handle
            except IOError:
                print("The ID list file", args.fl, "does not exist", file=ERROR_LOG)
                args.fl = None
    # python version 2.7
    else:
        import argparse
        parser = build_arg_parser()
        args = parser.parse_args()
    # Regularize fd, add "/" at the end if needed
    if args.fd[-1] != "/":
        args.fd += "/"
    # acc_time is the smatch calculation time
    acc_time = main(args)
    whole_end = time.clock()
    # time of the whole running process
    whole_time = whole_end - whole_start
    # print if needed
    # print("Accumulated computation time", acc_time, file=ERROR_LOG)
    # print("Total time", whole_time, file=ERROR_LOG)
    # print("Percentage", float(acc_time)/float(whole_time), file=ERROR_LOG)



==> appendix/sm/code/parser/smatch/smatch.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-


"""
This script computes smatch score between two AMRs.
For detailed description of smatch, see http://www.isi.edu/natural-language/amr/smatch-13.pdf

"""

from __future__ import print_function
from __future__ import division

import amr
import os
import random
import sys

# total number of iteration in smatch computation
iteration_num = 5

# verbose output switch.
# Default false (no verbose output)
verbose = False
veryVerbose = False

# single score output switch.
# Default true (compute a single score for all AMRs in two files)
single_score = True

# precision and recall output switch.
# Default false (do not output precision and recall, just output F score)
pr_flag = False

# Error log location
ERROR_LOG = sys.stderr

# Debug log location
DEBUG_LOG = sys.stderr

# dictionary to save pre-computed node mapping and its resulting triple match count
# key: tuples of node mapping
# value: the matching triple count
match_triple_dict = {}


def build_arg_parser():
    """
    Build an argument parser using argparse. Use it when python version is 2.7 or later.

    """
    parser = argparse.ArgumentParser(description="Smatch calculator -- arguments")
    parser.add_argument('-f', nargs=2, required=True, type=argparse.FileType('r'),
                        help='Two files containing AMR pairs. AMRs in each file are separated by a single blank line')
    parser.add_argument('-r', type=int, default=4, help='Restart number (Default:4)')
    parser.add_argument('--significant', type=int, default=3, help='significant digits to output (default: 2)')
    parser.add_argument('-v', action='store_true', help='Verbose output (Default:false)')
    parser.add_argument('--vv', action='store_true', help='Very Verbose output (Default:false)')
    parser.add_argument('--ms', action='store_true', default=False,
                        help='Output multiple scores (one AMR pair a score)'
                             'instead of a single document-level smatch score (Default: false)')
    parser.add_argument('--pr', action='store_true', default=False,
                        help="Output precision and recall as well as the f-score. Default: false")
    parser.add_argument('--justinstance', action='store_true', default=False,
                        help="just pay attention to matching instances")
    parser.add_argument('--justattribute', action='store_true', default=False,
                        help="just pay attention to matching attributes")
    parser.add_argument('--justrelation', action='store_true', default=False,
                        help="just pay attention to matching relations")

    return parser


def build_arg_parser2():
    """
    Build an argument parser using optparse. Use it when python version is 2.5 or 2.6.

    """
    usage_str = "Smatch calculator -- arguments"
    parser = optparse.OptionParser(usage=usage_str)
    parser.add_option("-f", "--files", nargs=2, dest="f", type="string",
                      help='Two files containing AMR pairs. AMRs in each file are ' \
                           'separated by a single blank line. This option is required.')
    parser.add_option("-r", "--restart", dest="r", type="int", help='Restart number (Default: 4)')
    parser.add_option('--significant', dest="significant", type="int", default=2,
                      help='significant digits to output (default: 2)')
    parser.add_option("-v", "--verbose", action='store_true', dest="v", help='Verbose output (Default:False)')
    parser.add_option("--vv", "--veryverbose", action='store_true', dest="vv",
                      help='Very Verbose output (Default:False)')
    parser.add_option("--ms", "--multiple_score", action='store_true', dest="ms",
                      help='Output multiple scores (one AMR pair a score) instead of ' \
                           'a single document-level smatch score (Default: False)')
    parser.add_option('--pr', "--precision_recall", action='store_true', dest="pr",
                      help="Output precision and recall as well as the f-score. Default: false")
    parser.add_option('--justinstance', action='store_true', default=False,
                      help="just pay attention to matching instances")
    parser.add_option('--justattribute', action='store_true', default=False,
                      help="just pay attention to matching attributes")
    parser.add_option('--justrelation', action='store_true', default=False,
                      help="just pay attention to matching relations")
    parser.set_defaults(r=4, v=False, ms=False, pr=False)
    return parser


def get_best_match(instance1, attribute1, relation1,
                   instance2, attribute2, relation2,
                   prefix1, prefix2, doinstance=True, doattribute=True, dorelation=True):
    """
    Get the highest triple match number between two sets of triples via hill-climbing.
    Arguments:
        instance1: instance triples of AMR 1 ("instance", node name, node value)
        attribute1: attribute triples of AMR 1 (attribute name, node name, attribute value)
        relation1: relation triples of AMR 1 (relation name, node 1 name, node 2 name)
        instance2: instance triples of AMR 2 ("instance", node name, node value)
        attribute2: attribute triples of AMR 2 (attribute name, node name, attribute value)
        relation2: relation triples of AMR 2 (relation name, node 1 name, node 2 name)
        prefix1: prefix label for AMR 1
        prefix2: prefix label for AMR 2
    Returns:
        best_match: the node mapping that results in the highest triple matching number
        best_match_num: the highest triple matching number

    """
    # Compute candidate pool - all possible node match candidates.
    # In the hill-climbing, we only consider candidate in this pool to save computing time.
    # weight_dict is a dictionary that maps a pair of node
    (candidate_mappings, weight_dict) = compute_pool(instance1, attribute1, relation1,
                                                     instance2, attribute2, relation2,
                                                     prefix1, prefix2, doinstance=doinstance, doattribute=doattribute,
                                                     dorelation=dorelation)
    if veryVerbose:
        print("Candidate mappings:", file=DEBUG_LOG)
        print(candidate_mappings, file=DEBUG_LOG)
        print("Weight dictionary", file=DEBUG_LOG)
        print(weight_dict, file=DEBUG_LOG)

    best_match_num = 0
    # initialize best match mapping
    # the ith entry is the node index in AMR 2 which maps to the ith node in AMR 1
    best_mapping = [-1] * len(instance1)
    for i in range(iteration_num):
        if veryVerbose:
            print("Iteration", i, file=DEBUG_LOG)
        if i == 0:
            # smart initialization used for the first round
            cur_mapping = smart_init_mapping(candidate_mappings, instance1, instance2)
        else:
            # random initialization for the other round
            cur_mapping = random_init_mapping(candidate_mappings)
        # compute current triple match number
        match_num = compute_match(cur_mapping, weight_dict)
        if veryVerbose:
            print("Node mapping at start", cur_mapping, file=DEBUG_LOG)
            print("Triple match number at start:", match_num, file=DEBUG_LOG)
        while True:
            # get best gain
            (gain, new_mapping) = get_best_gain(cur_mapping, candidate_mappings, weight_dict,
                                                len(instance2), match_num)
            if veryVerbose:
                print("Gain after the hill-climbing", gain, file=DEBUG_LOG)
            # hill-climbing until there will be no gain for new node mapping
            if gain <= 0:
                break
            # otherwise update match_num and mapping
            match_num += gain
            cur_mapping = new_mapping[:]
            if veryVerbose:
                print("Update triple match number to:", match_num, file=DEBUG_LOG)
                print("Current mapping:", cur_mapping, file=DEBUG_LOG)
        if match_num > best_match_num:
            best_mapping = cur_mapping[:]
            best_match_num = match_num
    return best_mapping, best_match_num


def normalize(item):
    """
    lowercase and remove quote signifiers from items that are about to be compared
    """
    return item.lower().rstrip('_')


def compute_pool(instance1, attribute1, relation1,
                 instance2, attribute2, relation2,
                 prefix1, prefix2, doinstance=True, doattribute=True, dorelation=True):
    """
    compute all possible node mapping candidates and their weights (the triple matching number gain resulting from
    mapping one node in AMR 1 to another node in AMR2)

    Arguments:
        instance1: instance triples of AMR 1
        attribute1: attribute triples of AMR 1 (attribute name, node name, attribute value)
        relation1: relation triples of AMR 1 (relation name, node 1 name, node 2 name)
        instance2: instance triples of AMR 2
        attribute2: attribute triples of AMR 2 (attribute name, node name, attribute value)
        relation2: relation triples of AMR 2 (relation name, node 1 name, node 2 name
        prefix1: prefix label for AMR 1
        prefix2: prefix label for AMR 2
    Returns:
      candidate_mapping: a list of candidate nodes.
                       The ith element contains the node indices (in AMR 2) the ith node (in AMR 1) can map to.
                       (resulting in non-zero triple match)
      weight_dict: a dictionary which contains the matching triple number for every pair of node mapping. The key
                   is a node pair. The value is another dictionary. key {-1} is triple match resulting from this node
                   pair alone (instance triples and attribute triples), and other keys are node pairs that can result
                   in relation triple match together with the first node pair.


    """
    candidate_mapping = []
    weight_dict = {}
    for instance1_item in instance1:
        # each candidate mapping is a set of node indices
        candidate_mapping.append(set())
        if doinstance:
            for instance2_item in instance2:
                # if both triples are instance triples and have the same value
                if normalize(instance1_item[0]) == normalize(instance2_item[0]) and \
                        normalize(instance1_item[2]) == normalize(instance2_item[2]):
                    # get node index by stripping the prefix
                    node1_index = int(instance1_item[1][len(prefix1):])
                    node2_index = int(instance2_item[1][len(prefix2):])
                    candidate_mapping[node1_index].add(node2_index)
                    node_pair = (node1_index, node2_index)
                    # use -1 as key in weight_dict for instance triples and attribute triples
                    if node_pair in weight_dict:
                        weight_dict[node_pair][-1] += 1
                    else:
                        weight_dict[node_pair] = {}
                        weight_dict[node_pair][-1] = 1
    if doattribute:
        for attribute1_item in attribute1:
            for attribute2_item in attribute2:
                # if both attribute relation triple have the same relation name and value
                if normalize(attribute1_item[0]) == normalize(attribute2_item[0]) \
                        and normalize(attribute1_item[2]) == normalize(attribute2_item[2]):
                    node1_index = int(attribute1_item[1][len(prefix1):])
                    node2_index = int(attribute2_item[1][len(prefix2):])
                    candidate_mapping[node1_index].add(node2_index)
                    node_pair = (node1_index, node2_index)
                    # use -1 as key in weight_dict for instance triples and attribute triples
                    if node_pair in weight_dict:
                        weight_dict[node_pair][-1] += 1
                    else:
                        weight_dict[node_pair] = {}
                        weight_dict[node_pair][-1] = 1
    if dorelation:
        for relation1_item in relation1:
            for relation2_item in relation2:
                # if both relation share the same name
                if normalize(relation1_item[0]) == normalize(relation2_item[0]):
                    node1_index_amr1 = int(relation1_item[1][len(prefix1):])
                    node1_index_amr2 = int(relation2_item[1][len(prefix2):])
                    node2_index_amr1 = int(relation1_item[2][len(prefix1):])
                    node2_index_amr2 = int(relation2_item[2][len(prefix2):])
                    # add mapping between two nodes
                    candidate_mapping[node1_index_amr1].add(node1_index_amr2)
                    candidate_mapping[node2_index_amr1].add(node2_index_amr2)
                    node_pair1 = (node1_index_amr1, node1_index_amr2)
                    node_pair2 = (node2_index_amr1, node2_index_amr2)
                    if node_pair2 != node_pair1:
                        # update weight_dict weight. Note that we need to update both entries for future search
                        # i.e weight_dict[node_pair1][node_pair2]
                        #     weight_dict[node_pair2][node_pair1]
                        if node1_index_amr1 > node2_index_amr1:
                            # swap node_pair1 and node_pair2
                            node_pair1 = (node2_index_amr1, node2_index_amr2)
                            node_pair2 = (node1_index_amr1, node1_index_amr2)
                        if node_pair1 in weight_dict:
                            if node_pair2 in weight_dict[node_pair1]:
                                weight_dict[node_pair1][node_pair2] += 1
                            else:
                                weight_dict[node_pair1][node_pair2] = 1
                        else:
                            weight_dict[node_pair1] = {-1: 0, node_pair2: 1}
                        if node_pair2 in weight_dict:
                            if node_pair1 in weight_dict[node_pair2]:
                                weight_dict[node_pair2][node_pair1] += 1
                            else:
                                weight_dict[node_pair2][node_pair1] = 1
                        else:
                            weight_dict[node_pair2] = {-1: 0, node_pair1: 1}
                    else:
                        # two node pairs are the same. So we only update weight_dict once.
                        # this generally should not happen.
                        if node_pair1 in weight_dict:
                            weight_dict[node_pair1][-1] += 1
                        else:
                            weight_dict[node_pair1] = {-1: 1}
    return candidate_mapping, weight_dict


def smart_init_mapping(candidate_mapping, instance1, instance2):
    """
    Initialize mapping based on the concept mapping (smart initialization)
    Arguments:
        candidate_mapping: candidate node match list
        instance1: instance triples of AMR 1
        instance2: instance triples of AMR 2
    Returns:
        initialized node mapping between two AMRs

    """
    random.seed()
    matched_dict = {}
    result = []
    # list to store node indices that have no concept match
    no_word_match = []
    for i, candidates in enumerate(candidate_mapping):
        if not candidates:
            # no possible mapping
            result.append(-1)
            continue
        # node value in instance triples of AMR 1
        value1 = instance1[i][2]
        for node_index in candidates:
            value2 = instance2[node_index][2]
            # find the first instance triple match in the candidates
            # instance triple match is having the same concept value
            if value1 == value2:
                if node_index not in matched_dict:
                    result.append(node_index)
                    matched_dict[node_index] = 1
                    break
        if len(result) == i:
            no_word_match.append(i)
            result.append(-1)
    # if no concept match, generate a random mapping
    for i in no_word_match:
        candidates = list(candidate_mapping[i])
        while candidates:
            # get a random node index from candidates
            rid = random.randint(0, len(candidates) - 1)
            candidate = candidates[rid]
            if candidate in matched_dict:
                candidates.pop(rid)
            else:
                matched_dict[candidate] = 1
                result[i] = candidate
                break
    return result


def random_init_mapping(candidate_mapping):
    """
    Generate a random node mapping.
    Args:
        candidate_mapping: candidate_mapping: candidate node match list
    Returns:
        randomly-generated node mapping between two AMRs

    """
    # if needed, a fixed seed could be passed here to generate same random (to help debugging)
    random.seed()
    matched_dict = {}
    result = []
    for c in candidate_mapping:
        candidates = list(c)
        if not candidates:
            # -1 indicates no possible mapping
            result.append(-1)
            continue
        found = False
        while candidates:
            # randomly generate an index in [0, length of candidates)
            rid = random.randint(0, len(candidates) - 1)
            candidate = candidates[rid]
            # check if it has already been matched
            if candidate in matched_dict:
                candidates.pop(rid)
            else:
                matched_dict[candidate] = 1
                result.append(candidate)
                found = True
                break
        if not found:
            result.append(-1)
    return result


def compute_match(mapping, weight_dict):
    """
    Given a node mapping, compute match number based on weight_dict.
    Args:
    mappings: a list of node index in AMR 2. The ith element (value j) means node i in AMR 1 maps to node j in AMR 2.
    Returns:
    matching triple number
    Complexity: O(m*n) , m is the node number of AMR 1, n is the node number of AMR 2

    """
    # If this mapping has been investigated before, retrieve the value instead of re-computing.
    if veryVerbose:
        print("Computing match for mapping", file=DEBUG_LOG)
        print(mapping, file=DEBUG_LOG)
    if tuple(mapping) in match_triple_dict:
        if veryVerbose:
            print("saved value", match_triple_dict[tuple(mapping)], file=DEBUG_LOG)
        return match_triple_dict[tuple(mapping)]
    match_num = 0
    # i is node index in AMR 1, m is node index in AMR 2
    for i, m in enumerate(mapping):
        if m == -1:
            # no node maps to this node
            continue
        # node i in AMR 1 maps to node m in AMR 2
        current_node_pair = (i, m)
        if current_node_pair not in weight_dict:
            continue
        if veryVerbose:
            print("node_pair", current_node_pair, file=DEBUG_LOG)
        for key in weight_dict[current_node_pair]:
            if key == -1:
                # matching triple resulting from instance/attribute triples
                match_num += weight_dict[current_node_pair][key]
                if veryVerbose:
                    print("instance/attribute match", weight_dict[current_node_pair][key], file=DEBUG_LOG)
            # only consider node index larger than i to avoid duplicates
            # as we store both weight_dict[node_pair1][node_pair2] and
            #     weight_dict[node_pair2][node_pair1] for a relation
            elif key[0] < i:
                continue
            elif mapping[key[0]] == key[1]:
                match_num += weight_dict[current_node_pair][key]
                if veryVerbose:
                    print("relation match with", key, weight_dict[current_node_pair][key], file=DEBUG_LOG)
    if veryVerbose:
        print("match computing complete, result:", match_num, file=DEBUG_LOG)
    # update match_triple_dict
    match_triple_dict[tuple(mapping)] = match_num
    return match_num


def move_gain(mapping, node_id, old_id, new_id, weight_dict, match_num):
    """
    Compute the triple match number gain from the move operation
    Arguments:
        mapping: current node mapping
        node_id: remapped node in AMR 1
        old_id: original node id in AMR 2 to which node_id is mapped
        new_id: new node in to which node_id is mapped
        weight_dict: weight dictionary
        match_num: the original triple matching number
    Returns:
        the triple match gain number (might be negative)

    """
    # new node mapping after moving
    new_mapping = (node_id, new_id)
    # node mapping before moving
    old_mapping = (node_id, old_id)
    # new nodes mapping list (all node pairs)
    new_mapping_list = mapping[:]
    new_mapping_list[node_id] = new_id
    # if this mapping is already been investigated, use saved one to avoid duplicate computing
    if tuple(new_mapping_list) in match_triple_dict:
        return match_triple_dict[tuple(new_mapping_list)] - match_num
    gain = 0
    # add the triple match incurred by new_mapping to gain
    if new_mapping in weight_dict:
        for key in weight_dict[new_mapping]:
            if key == -1:
                # instance/attribute triple match
                gain += weight_dict[new_mapping][-1]
            elif new_mapping_list[key[0]] == key[1]:
                # relation gain incurred by new_mapping and another node pair in new_mapping_list
                gain += weight_dict[new_mapping][key]
    # deduct the triple match incurred by old_mapping from gain
    if old_mapping in weight_dict:
        for k in weight_dict[old_mapping]:
            if k == -1:
                gain -= weight_dict[old_mapping][-1]
            elif mapping[k[0]] == k[1]:
                gain -= weight_dict[old_mapping][k]
    # update match number dictionary
    match_triple_dict[tuple(new_mapping_list)] = match_num + gain
    return gain


def swap_gain(mapping, node_id1, mapping_id1, node_id2, mapping_id2, weight_dict, match_num):
    """
    Compute the triple match number gain from the swapping
    Arguments:
    mapping: current node mapping list
    node_id1: node 1 index in AMR 1
    mapping_id1: the node index in AMR 2 node 1 maps to (in the current mapping)
    node_id2: node 2 index in AMR 1
    mapping_id2: the node index in AMR 2 node 2 maps to (in the current mapping)
    weight_dict: weight dictionary
    match_num: the original matching triple number
    Returns:
    the gain number (might be negative)

    """
    new_mapping_list = mapping[:]
    # Before swapping, node_id1 maps to mapping_id1, and node_id2 maps to mapping_id2
    # After swapping, node_id1 maps to mapping_id2 and node_id2 maps to mapping_id1
    new_mapping_list[node_id1] = mapping_id2
    new_mapping_list[node_id2] = mapping_id1
    if tuple(new_mapping_list) in match_triple_dict:
        return match_triple_dict[tuple(new_mapping_list)] - match_num
    gain = 0
    new_mapping1 = (node_id1, mapping_id2)
    new_mapping2 = (node_id2, mapping_id1)
    old_mapping1 = (node_id1, mapping_id1)
    old_mapping2 = (node_id2, mapping_id2)
    if node_id1 > node_id2:
        new_mapping2 = (node_id1, mapping_id2)
        new_mapping1 = (node_id2, mapping_id1)
        old_mapping1 = (node_id2, mapping_id2)
        old_mapping2 = (node_id1, mapping_id1)
    if new_mapping1 in weight_dict:
        for key in weight_dict[new_mapping1]:
            if key == -1:
                gain += weight_dict[new_mapping1][-1]
            elif new_mapping_list[key[0]] == key[1]:
                gain += weight_dict[new_mapping1][key]
    if new_mapping2 in weight_dict:
        for key in weight_dict[new_mapping2]:
            if key == -1:
                gain += weight_dict[new_mapping2][-1]
            # to avoid duplicate
            elif key[0] == node_id1:
                continue
            elif new_mapping_list[key[0]] == key[1]:
                gain += weight_dict[new_mapping2][key]
    if old_mapping1 in weight_dict:
        for key in weight_dict[old_mapping1]:
            if key == -1:
                gain -= weight_dict[old_mapping1][-1]
            elif mapping[key[0]] == key[1]:
                gain -= weight_dict[old_mapping1][key]
    if old_mapping2 in weight_dict:
        for key in weight_dict[old_mapping2]:
            if key == -1:
                gain -= weight_dict[old_mapping2][-1]
            # to avoid duplicate
            elif key[0] == node_id1:
                continue
            elif mapping[key[0]] == key[1]:
                gain -= weight_dict[old_mapping2][key]
    match_triple_dict[tuple(new_mapping_list)] = match_num + gain
    return gain


def get_best_gain(mapping, candidate_mappings, weight_dict, instance_len, cur_match_num):
    """
    Hill-climbing method to return the best gain swap/move can get
    Arguments:
    mapping: current node mapping
    candidate_mappings: the candidates mapping list
    weight_dict: the weight dictionary
    instance_len: the number of the nodes in AMR 2
    cur_match_num: current triple match number
    Returns:
    the best gain we can get via swap/move operation

    """
    largest_gain = 0
    # True: using swap; False: using move
    use_swap = True
    # the node to be moved/swapped
    node1 = None
    # store the other node affected. In swap, this other node is the node swapping with node1. In move, this other
    # node is the node node1 will move to.
    node2 = None
    # unmatched nodes in AMR 2
    unmatched = set(range(instance_len))
    # exclude nodes in current mapping
    # get unmatched nodes
    for nid in mapping:
        if nid in unmatched:
            unmatched.remove(nid)
    for i, nid in enumerate(mapping):
        # current node i in AMR 1 maps to node nid in AMR 2
        for nm in unmatched:
            if nm in candidate_mappings[i]:
                # remap i to another unmatched node (move)
                # (i, m) -> (i, nm)
                if veryVerbose:
                    print("Remap node", i, "from ", nid, "to", nm, file=DEBUG_LOG)
                mv_gain = move_gain(mapping, i, nid, nm, weight_dict, cur_match_num)
                if veryVerbose:
                    print("Move gain:", mv_gain, file=DEBUG_LOG)
                    new_mapping = mapping[:]
                    new_mapping[i] = nm
                    new_match_num = compute_match(new_mapping, weight_dict)
                    if new_match_num != cur_match_num + mv_gain:
                        print(mapping, new_mapping, file=ERROR_LOG)
                        print("Inconsistency in computing: move gain", cur_match_num, mv_gain, new_match_num,
                              file=ERROR_LOG)
                if mv_gain > largest_gain:
                    largest_gain = mv_gain
                    node1 = i
                    node2 = nm
                    use_swap = False
    # compute swap gain
    for i, m in enumerate(mapping):
        for j in range(i + 1, len(mapping)):
            m2 = mapping[j]
            # swap operation (i, m) (j, m2) -> (i, m2) (j, m)
            # j starts from i+1, to avoid duplicate swap
            if veryVerbose:
                print("Swap node", i, "and", j, file=DEBUG_LOG)
                print("Before swapping:", i, "-", m, ",", j, "-", m2, file=DEBUG_LOG)
                print(mapping, file=DEBUG_LOG)
                print("After swapping:", i, "-", m2, ",", j, "-", m, file=DEBUG_LOG)
            sw_gain = swap_gain(mapping, i, m, j, m2, weight_dict, cur_match_num)
            if veryVerbose:
                print("Swap gain:", sw_gain, file=DEBUG_LOG)
                new_mapping = mapping[:]
                new_mapping[i] = m2
                new_mapping[j] = m
                print(new_mapping, file=DEBUG_LOG)
                new_match_num = compute_match(new_mapping, weight_dict)
                if new_match_num != cur_match_num + sw_gain:
                    print(mapping, new_mapping, file=ERROR_LOG)
                    print("Inconsistency in computing: swap gain", cur_match_num, sw_gain, new_match_num,
                          file=ERROR_LOG)
            if sw_gain > largest_gain:
                largest_gain = sw_gain
                node1 = i
                node2 = j
                use_swap = True
    # generate a new mapping based on swap/move
    cur_mapping = mapping[:]
    if node1 is not None:
        if use_swap:
            if veryVerbose:
                print("Use swap gain", file=DEBUG_LOG)
            temp = cur_mapping[node1]
            cur_mapping[node1] = cur_mapping[node2]
            cur_mapping[node2] = temp
        else:
            if veryVerbose:
                print("Use move gain", file=DEBUG_LOG)
            cur_mapping[node1] = node2
    else:
        if veryVerbose:
            print("no move/swap gain found", file=DEBUG_LOG)
    if veryVerbose:
        print("Original mapping", mapping, file=DEBUG_LOG)
        print("Current mapping", cur_mapping, file=DEBUG_LOG)
    return largest_gain, cur_mapping


def print_alignment(mapping, instance1, instance2):
    """
    print the alignment based on a node mapping
    Args:
        mapping: current node mapping list
        instance1: nodes of AMR 1
        instance2: nodes of AMR 2

    """
    result = []
    for instance1_item, m in zip(instance1, mapping):
        r = instance1_item[1] + "(" + instance1_item[2] + ")"
        if m == -1:
            r += "-Null"
        else:
            instance2_item = instance2[m]
            r += "-" + instance2_item[1] + "(" + instance2_item[2] + ")"
        result.append(r)
    return " ".join(result)


def compute_f(match_num, test_num, gold_num):
    """
    Compute the f-score based on the matching triple number,
                                 triple number of AMR set 1,
                                 triple number of AMR set 2
    Args:
        match_num: matching triple number
        test_num:  triple number of AMR 1 (test file)
        gold_num:  triple number of AMR 2 (gold file)
    Returns:
        precision: match_num/test_num
        recall: match_num/gold_num
        f_score: 2*precision*recall/(precision+recall)
    """
    if test_num == 0 or gold_num == 0:
        return 0.00, 0.00, 0.00
    precision = float(match_num) / float(test_num)
    recall = float(match_num) / float(gold_num)
    if (precision + recall) != 0:
        f_score = 2 * precision * recall / (precision + recall)
        if veryVerbose:
            print("F-score:", f_score, file=DEBUG_LOG)
        return precision, recall, f_score
    else:
        if veryVerbose:
            print("F-score:", "0.0", file=DEBUG_LOG)
        return precision, recall, 0.00


def generate_amr_lines(f1, f2):
    """
    Read one AMR line at a time from each file handle
    :param f1: file handle (or any iterable of strings) to read AMR 1 lines from
    :param f2: file handle (or any iterable of strings) to read AMR 2 lines from
    :return: generator of cur_amr1, cur_amr2 pairs: one-line AMR strings
    """
    while True:
        cur_amr1 = amr.AMR.get_amr_line(f1)
        cur_amr2 = amr.AMR.get_amr_line(f2)
        if not cur_amr1 and not cur_amr2:
            pass
        elif not cur_amr1:
            print("Error: File 1 has less AMRs than file 2", file=ERROR_LOG)
            print("Ignoring remaining AMRs", file=ERROR_LOG)
        elif not cur_amr2:
            print("Error: File 2 has less AMRs than file 1", file=ERROR_LOG)
            print("Ignoring remaining AMRs", file=ERROR_LOG)
        else:
            yield cur_amr1, cur_amr2
            continue
        break


def get_amr_match(cur_amr1, cur_amr2, sent_num=1, justinstance=False, justattribute=False, justrelation=False):
    amr_pair = []
    for i, cur_amr in (1, cur_amr1), (2, cur_amr2):
        try:
            amr_pair.append(amr.AMR.parse_AMR_line(cur_amr))
        except Exception as e:
            print("Error in parsing amr %d: %s" % (i, cur_amr), file=ERROR_LOG)
            print("Please check if the AMR is ill-formatted. Ignoring remaining AMRs", file=ERROR_LOG)
            print("Error message: %s" % e, file=ERROR_LOG)
    amr1, amr2 = amr_pair
    prefix1 = "a"
    prefix2 = "b"
    # Rename node to "a1", "a2", .etc
    amr1.rename_node(prefix1)
    # Renaming node to "b1", "b2", .etc
    amr2.rename_node(prefix2)
    (instance1, attributes1, relation1) = amr1.get_triples()
    (instance2, attributes2, relation2) = amr2.get_triples()
    if verbose:
        print("AMR pair", sent_num, file=DEBUG_LOG)
        print("============================================", file=DEBUG_LOG)
        print("AMR 1 (one-line):", cur_amr1, file=DEBUG_LOG)
        print("AMR 2 (one-line):", cur_amr2, file=DEBUG_LOG)
        print("Instance triples of AMR 1:", len(instance1), file=DEBUG_LOG)
        print(instance1, file=DEBUG_LOG)
        print("Attribute triples of AMR 1:", len(attributes1), file=DEBUG_LOG)
        print(attributes1, file=DEBUG_LOG)
        print("Relation triples of AMR 1:", len(relation1), file=DEBUG_LOG)
        print(relation1, file=DEBUG_LOG)
        print("Instance triples of AMR 2:", len(instance2), file=DEBUG_LOG)
        print(instance2, file=DEBUG_LOG)
        print("Attribute triples of AMR 2:", len(attributes2), file=DEBUG_LOG)
        print(attributes2, file=DEBUG_LOG)
        print("Relation triples of AMR 2:", len(relation2), file=DEBUG_LOG)
        print(relation2, file=DEBUG_LOG)
    # optionally turn off some of the node comparison
    doinstance = doattribute = dorelation = True
    if justinstance:
        doattribute = dorelation = False
    if justattribute:
        doinstance = dorelation = False
    if justrelation:
        doinstance = doattribute = False
    (best_mapping, best_match_num) = get_best_match(instance1, attributes1, relation1,
                                                    instance2, attributes2, relation2,
                                                    prefix1, prefix2, doinstance=doinstance,
                                                    doattribute=doattribute, dorelation=dorelation)
    if verbose:
        print("best match number", best_match_num, file=DEBUG_LOG)
        print("best node mapping", best_mapping, file=DEBUG_LOG)
        print("Best node mapping alignment:", print_alignment(best_mapping, instance1, instance2), file=DEBUG_LOG)
    if justinstance:
        test_triple_num = len(instance1)
        gold_triple_num = len(instance2)
    elif justattribute:
        test_triple_num = len(attributes1)
        gold_triple_num = len(attributes2)
    elif justrelation:
        test_triple_num = len(relation1)
        gold_triple_num = len(relation2)
    else:
        test_triple_num = len(instance1) + len(attributes1) + len(relation1)
        gold_triple_num = len(instance2) + len(attributes2) + len(relation2)
    return best_match_num, test_triple_num, gold_triple_num


def score_amr_pairs(f1, f2, justinstance=False, justattribute=False, justrelation=False):
    """
    Score one pair of AMR lines at a time from each file handle
    :param f1: file handle (or any iterable of strings) to read AMR 1 lines from
    :param f2: file handle (or any iterable of strings) to read AMR 2 lines from
    :param justinstance: just pay attention to matching instances
    :param justattribute: just pay attention to matching attributes
    :param justrelation: just pay attention to matching relations
    :return: generator of cur_amr1, cur_amr2 pairs: one-line AMR strings
    """
    # matching triple number, triple number in test file, triple number in gold file
    total_match_num = total_test_num = total_gold_num = 0
    # Read amr pairs from two files
    for sent_num, (cur_amr1, cur_amr2) in enumerate(generate_amr_lines(f1, f2), start=1):
        best_match_num, test_triple_num, gold_triple_num = get_amr_match(cur_amr1, cur_amr2,
                                                                         sent_num=sent_num,  # sentence number
                                                                         justinstance=justinstance,
                                                                         justattribute=justattribute,
                                                                         justrelation=justrelation)
        total_match_num += best_match_num
        total_test_num += test_triple_num
        total_gold_num += gold_triple_num
        # clear the matching triple dictionary for the next AMR pair
        match_triple_dict.clear()
        if not single_score:  # if each AMR pair should have a score, compute and output it here
            yield compute_f(best_match_num, test_triple_num, gold_triple_num)
    if verbose:
        print("Total match number, total triple number in AMR 1, and total triple number in AMR 2:", file=DEBUG_LOG)
        print(total_match_num, total_test_num, total_gold_num, file=DEBUG_LOG)
        print("---------------------------------------------------------------------------------", file=DEBUG_LOG)
    if single_score:  # output document-level smatch score (a single f-score for all AMR pairs in two files)
        yield compute_f(total_match_num, total_test_num, total_gold_num)


def main(arguments):
    """
    Main function of smatch score calculation
    """
    global verbose
    global veryVerbose
    global iteration_num
    global single_score
    global pr_flag
    global match_triple_dict
    # set the iteration number
    # total iteration number = restart number + 1
    iteration_num = arguments.r + 1
    if arguments.ms:
        single_score = False
    if arguments.v:
        verbose = True
    if arguments.vv:
        veryVerbose = True
    if arguments.pr:
        pr_flag = True
    # significant digits to print out
    floatdisplay = "%%.%df" % arguments.significant
    for (precision, recall, best_f_score) in score_amr_pairs(args.f[0], args.f[1],
                                                             justinstance=arguments.justinstance,
                                                             justattribute=arguments.justattribute,
                                                             justrelation=arguments.justrelation):
        # print("Sentence", sent_num)
        if pr_flag:
            print("Precision: " + floatdisplay % precision)
            print("Recall: " + floatdisplay % recall)
        print("F-score: " + floatdisplay % best_f_score)
    args.f[0].close()
    args.f[1].close()


if __name__ == "__main__":
    parser = None
    args = None
    # use optparse if python version is 2.5 or 2.6
    if sys.version_info[0] == 2 and sys.version_info[1] < 7:
        import optparse

        if len(sys.argv) == 1:
            print("No argument given. Please run smatch.py -h to see the argument description.", file=ERROR_LOG)
            exit(1)
        parser = build_arg_parser2()
        (args, opts) = parser.parse_args()
        file_handle = []
        if args.f is None:
            print("smatch.py requires -f option to indicate two files \
                                             containing AMR as input. Please run smatch.py -h to  \
                                             see the argument description.", file=ERROR_LOG)
            exit(1)
        # assert there are 2 file names following -f.
        assert (len(args.f) == 2)
        for file_path in args.f:
            if not os.path.exists(file_path):
                print("Given file", args.f[0], "does not exist", file=ERROR_LOG)
                exit(1)
            file_handle.append(open(file_path))
        # use opened files
        args.f = tuple(file_handle)
    #  use argparse if python version is 2.7 or later
    else:
        import argparse

        parser = build_arg_parser()
        args = parser.parse_args()
    main(args)


==> appendix/sm/code/parser/train.py <==
import torch
import torch.distributed as dist
import torch.multiprocessing as mp

import argparse, os, random, traceback
from data import Vocab, DataLoader, DUM, END, CLS, NIL
from parser import Parser
from work import show_progress
from extract import LexicalMap
from adam import AdamWeightDecayOptimizer
from utils import move_to_device, ErrorHandler
from bert_utils import BertEncoderTokenizer, BertEncoder
from postprocess import PostProcessor
from work import parse_data

def parse_config():
    parser = argparse.ArgumentParser()
    parser.add_argument('--tok_vocab', type=str)
    parser.add_argument('--lem_vocab', type=str)
    parser.add_argument('--pos_vocab', type=str)
    parser.add_argument('--ner_vocab', type=str)
    parser.add_argument('--concept_vocab', type=str)
    parser.add_argument('--predictable_concept_vocab', type=str)
    parser.add_argument('--rel_vocab', type=str)
    parser.add_argument('--word_char_vocab', type=str)
    parser.add_argument('--concept_char_vocab', type=str)
    parser.add_argument('--pretrained_file', type=str, default=None)
    parser.add_argument('--with_bert', dest='with_bert', action='store_true')
    parser.add_argument('--bert_path', type=str, default=None)

    parser.add_argument('--word_char_dim', type=int)
    parser.add_argument('--word_dim', type=int)
    parser.add_argument('--pos_dim', type=int)
    parser.add_argument('--ner_dim', type=int)
    parser.add_argument('--concept_char_dim', type=int)
    parser.add_argument('--concept_dim', type=int)
    parser.add_argument('--rel_dim', type=int)

    parser.add_argument('--cnn_filters', type=int, nargs = '+')
    parser.add_argument('--char2word_dim', type=int)
    parser.add_argument('--char2concept_dim', type=int)


    parser.add_argument('--embed_dim', type=int)
    parser.add_argument('--ff_embed_dim', type=int)
    parser.add_argument('--num_heads', type=int)
    parser.add_argument('--snt_layers', type=int)
    parser.add_argument('--graph_layers', type=int)
    parser.add_argument('--inference_layers', type=int)

    parser.add_argument('--dropout', type=float)
    parser.add_argument('--unk_rate', type=float)


    parser.add_argument('--epochs', type=int)
    parser.add_argument('--train_data', type=str)
    parser.add_argument('--dev_data', type=str)
    parser.add_argument('--train_batch_size', type=int)
    parser.add_argument('--batches_per_update', type=int)
    parser.add_argument('--dev_batch_size', type=int)
    parser.add_argument('--lr_scale', type=float)
    parser.add_argument('--warmup_steps', type=int)
    parser.add_argument('--resume_ckpt', type=str, default=None)
    parser.add_argument('--ckpt', type=str)
    parser.add_argument('--print_every', type=int)
    parser.add_argument('--eval_every', type=int)


    parser.add_argument('--world_size', type=int)
    parser.add_argument('--gpus', type=int)
    parser.add_argument('--MASTER_ADDR', type=str)
    parser.add_argument('--MASTER_PORT', type=str)
    parser.add_argument('--start_rank', type=int)

    return parser.parse_args()

def average_gradients(model):
    size = float(dist.get_world_size())
    for param in model.parameters():
        if param.grad is not None:
            dist.all_reduce(param.grad.data, op=dist.ReduceOp.SUM)
            param.grad.data /= size

def update_lr(optimizer, lr_scale, embed_size, steps, warmup_steps):
    lr = lr_scale * embed_size**-0.5 * min(steps**-0.5, steps*(warmup_steps**-1.5))
    for param_group in optimizer.param_groups:
        param_group['lr'] = lr
    return lr

def data_proc(data, queue):
    while True:
        for x in data:
            queue.put(x)
        queue.put('EPOCHDONE')

def load_vocabs(args):
    vocabs = dict()
    vocabs['tok'] = Vocab(args.tok_vocab, 5, [CLS])
    vocabs['lem'] = Vocab(args.lem_vocab, 5, [CLS])
    vocabs['pos'] = Vocab(args.pos_vocab, 5, [CLS])
    vocabs['ner'] = Vocab(args.ner_vocab, 5, [CLS])
    vocabs['predictable_concept'] = Vocab(args.predictable_concept_vocab, 5, [DUM, END])
    vocabs['concept'] = Vocab(args.concept_vocab, 5, [DUM, END])
    vocabs['rel'] = Vocab(args.rel_vocab, 50, [NIL])
    vocabs['word_char'] = Vocab(args.word_char_vocab, 100, [CLS, END])
    vocabs['concept_char'] = Vocab(args.concept_char_vocab, 100, [CLS, END])
    lexical_mapping = LexicalMap()
    bert_encoder = None
    if args.with_bert:
        bert_tokenizer = BertEncoderTokenizer.from_pretrained(args.bert_path, do_lower_case=False)
        vocabs['bert_tokenizer'] = bert_tokenizer
    for name in vocabs:
        if name == 'bert_tokenizer':
            continue
        print ((name, vocabs[name].size, vocabs[name].coverage))
    return vocabs, lexical_mapping

def main(args, local_rank, queue):
    vocabs, lexical_mapping = load_vocabs(args)
    
    bert_encoder = None
    if args.with_bert:
        bert_encoder = BertEncoder.from_pretrained(args.bert_path)
        for p in bert_encoder.parameters():
            p.requires_grad = False

    torch.manual_seed(19940117)
    torch.cuda.manual_seed_all(19940117)
    random.seed(19940117)
    device = torch.device('cuda', local_rank)
    
    model = Parser(vocabs,
            args.word_char_dim, args.word_dim, args.pos_dim, args.ner_dim,
            args.concept_char_dim, args.concept_dim,
            args.cnn_filters, args.char2word_dim, args.char2concept_dim,
            args.embed_dim, args.ff_embed_dim, args.num_heads, args.dropout,
            args.snt_layers, args.graph_layers, args.inference_layers, args.rel_dim,
            args.pretrained_file, bert_encoder,
            device)
    
    if args.world_size > 1:
        torch.manual_seed(19940117 + dist.get_rank())
        torch.cuda.manual_seed_all(19940117 + dist.get_rank())
        random.seed(19940117+dist.get_rank())

    model = model.cuda(local_rank)
    dev_data = DataLoader(vocabs, lexical_mapping, args.dev_data, args.dev_batch_size, for_train=False)
    pp = PostProcessor(vocabs['rel']) 

    weight_decay_params = []
    no_weight_decay_params = []
    for name, param in model.named_parameters():
        if name.endswith('bias') or 'layer_norm' in name:
            no_weight_decay_params.append(param)
        else:
            weight_decay_params.append(param)
    grouped_params = [{'params':weight_decay_params, 'weight_decay':1e-4},
                        {'params':no_weight_decay_params, 'weight_decay':0.}]
    optimizer = AdamWeightDecayOptimizer(grouped_params, 1., betas=(0.9, 0.999), eps=1e-6)

    used_batches = 0
    batches_acm = 0
    if args.resume_ckpt:
        ckpt = torch.load(args.resume_ckpt)
        model.load_state_dict(ckpt['model'])
        optimizer.load_state_dict(ckpt['optimizer'])
        batches_acm = ckpt['batches_acm']
        del ckpt

    model.train()
    epoch, loss_avg, concept_loss_avg, arc_loss_avg, rel_loss_avg = 0, 0, 0, 0, 0
    while True:
        batch = queue.get()
        if isinstance(batch, str):
            epoch += 1
            print ('epoch', epoch, 'done', 'batches', batches_acm)
        else:
            batch = move_to_device(batch, model.device)
            concept_loss, arc_loss, rel_loss, graph_arc_loss = model(batch)
            loss = (concept_loss + arc_loss + rel_loss) / args.batches_per_update
            loss_value = loss.item()
            concept_loss_value = concept_loss.item()
            arc_loss_value = arc_loss.item()
            rel_loss_value = rel_loss.item()
            loss_avg = loss_value * args.batches_per_update * 0.8 + 0.2 * loss_value
            concept_loss_avg = concept_loss_value * 0.8 + 0.2 * concept_loss_value
            arc_loss_avg = arc_loss_value * 0.8 + 0.2 * arc_loss_value
            rel_loss_avg = rel_loss_value * 0.8 + 0.2 * rel_loss_value
            loss.backward()
            used_batches += 1
            if not (used_batches % args.batches_per_update == -1 % args.batches_per_update):
                continue

            batches_acm += 1
            if args.world_size > 1:
                average_gradients(model)
            torch.nn.utils.clip_grad_norm_(model.parameters(), 1.0)
            lr = update_lr(optimizer, args.lr_scale, args.embed_dim, batches_acm, args.warmup_steps)
            optimizer.step()
            optimizer.zero_grad()
            if args.world_size == 1 or (dist.get_rank() == 0):
                if batches_acm % args.print_every == -1 % args.print_every:
                    print ('Train Epoch %d, Batch %d, LR %.6f, conc_loss %.3f, arc_loss %.3f, rel_loss %.3f'%(epoch, batches_acm, lr, concept_loss_avg, arc_loss_avg, rel_loss_avg))
                    model.train()
                if (batches_acm>10000 or args.resume_ckpt is not None) and batches_acm % args.eval_every == -1 % args.eval_every:
                    model.eval()
                    parse_data(model, pp, dev_data, args.dev_data, '%s/epoch%d_batch%d_dev_out'%(args.ckpt, epoch, batches_acm))
                    torch.save({'args':args, 
                                'model':model.state_dict(),
                                'batches_acm': batches_acm,
                                'optimizer': optimizer.state_dict()}, '%s/epoch%d_batch%d'%(args.ckpt, epoch, batches_acm))
                    model.train()

def init_processes(args, local_rank, data_queue, error_queue, backend='nccl'):
    try:
        os.environ['MASTER_ADDR'] = args.MASTER_ADDR
        os.environ['MASTER_PORT'] = args.MASTER_PORT
        dist.init_process_group(backend, rank=args.start_rank+local_rank, world_size=args.world_size)
        main(args, local_rank, data_queue)
    except Exception:
        error_queue.put((0, traceback.format_exc()))


if __name__ == "__main__":
    args = parse_config()
    if not os.path.exists(args.ckpt):
        os.mkdir(args.ckpt)
    assert len(args.cnn_filters)%2 == 0
    args.cnn_filters = list(zip(args.cnn_filters[:-1:2], args.cnn_filters[1::2]))

    vocabs, lexical_mapping = load_vocabs(args)
    train_data = DataLoader(vocabs, lexical_mapping, args.train_data, args.train_batch_size, for_train=True)
    train_data.set_unk_rate(args.unk_rate)
    queue = mp.Queue(10)
    train_data_generator = mp.Process(target=data_proc, args=(train_data, queue))
    
    error_queue = mp.SimpleQueue()
    error_handler = ErrorHandler(error_queue)
    train_data_generator.start()
    error_handler.add_child(train_data_generator.pid)
    processes = [train_data_generator]

    if args.world_size == 1:
        main(args, 0, queue)
        exit(0)
    try:
        for rank in range(args.gpus):
            p = mp.Process(target=init_processes, args=(args, rank, queue, error_queue))
            p.start()
            error_handler.add_child(p.pid)
            processes.append(p)
        for p in processes:
            p.join()
    except KeyboardInterrupt:
        for p in processes:
            p.terminate()


==> appendix/sm/code/parser/train.sh <==
dataset=../data/AMR/amr_2.0_reca
python3 train.py --tok_vocab ${dataset}/tok_vocab\
                --lem_vocab ${dataset}/lem_vocab\
                --pos_vocab  ${dataset}/pos_vocab\
                --ner_vocab ${dataset}/ner_vocab\
                --concept_vocab ${dataset}/concept_vocab\
                --predictable_concept_vocab ${dataset}/predictable_concept_vocab\
                --rel_vocab ${dataset}/rel_vocab\
                --word_char_vocab ${dataset}/word_char_vocab\
                --concept_char_vocab ${dataset}/concept_char_vocab\
                --train_data ${dataset}/train.txt.features.preproc \
                --dev_data ${dataset}/dev.txt.features.preproc  \
                --word_char_dim 32\
                --word_dim 300\
                --pos_dim 32\
                --ner_dim 16\
                --concept_char_dim 32\
                --concept_dim 300 \
                --rel_dim 100 \
                --cnn_filter 3 256\
                --char2word_dim 128\
                --char2concept_dim 128\
                --embed_dim 512\
                --ff_embed_dim 1024\
                --num_heads 8\
                --snt_layers 4\
                --graph_layers 2\
                --inference_layers 4\
                --dropout 0.2\
                --unk_rate 0.33\
                --epochs 100000\
                --train_batch_size 4444\
                --dev_batch_size 4444 \
                --lr_scale 1. \
                --warmup_steps 2000\
                --print_every 100 \
                --eval_every 1000 \
                --batches_per_update 4 \
                --ckpt ckpt\
                --world_size 2\
                --gpus 2\
                --MASTER_ADDR localhost\
                --MASTER_PORT 29505\
                --start_rank 0


==> appendix/sm/code/parser/transformer.py <==
import torch
from torch import nn
from torch.nn import Parameter
import torch.nn.functional as F
import math

class TiedTransformer(nn.Module):

    def __init__(self, layers, embed_dim, ff_embed_dim, num_heads, dropout, with_external=False, weights_dropout=True):
        super(TiedTransformer, self).__init__()
        self.layer = TransformerLayer(embed_dim, ff_embed_dim, num_heads, dropout, with_external, weights_dropout)
        self.layers = layers 
    
    def forward(self, x, kv = None,
                self_padding_mask = None, self_attn_mask = None,
                external_memories = None, external_padding_mask=None): 
        for idx in range(self.layers):
            x, _, _ = self.layer(x, kv, self_padding_mask, self_attn_mask, external_memories, external_padding_mask)
        return x

class Transformer(nn.Module):

    def __init__(self, layers, embed_dim, ff_embed_dim, num_heads, dropout, with_external=False, weights_dropout=True):
        super(Transformer, self).__init__()
        self.layers = nn.ModuleList()
        for _ in range(layers):
            self.layers.append(TransformerLayer(embed_dim, ff_embed_dim, num_heads, dropout, with_external, weights_dropout))
    
    def forward(self, x, kv = None,
                self_padding_mask = None, self_attn_mask = None,
                external_memories = None, external_padding_mask=None):
        for idx, layer in enumerate(self.layers):
            x, _, _ = layer(x, kv, self_padding_mask, self_attn_mask, external_memories, external_padding_mask)
        return x

class TransformerLayer(nn.Module):

    def __init__(self, embed_dim, ff_embed_dim, num_heads, dropout, with_external=False, weights_dropout=True):
        super(TransformerLayer, self).__init__()
        self.self_attn = MultiheadAttention(embed_dim, num_heads, dropout, weights_dropout)
        self.fc1 = nn.Linear(embed_dim, ff_embed_dim)
        self.fc2 = nn.Linear(ff_embed_dim, embed_dim)
        self.attn_layer_norm = nn.LayerNorm(embed_dim)
        self.ff_layer_norm = nn.LayerNorm(embed_dim)
        self.with_external = with_external
        self.dropout = dropout
        if self.with_external:
            self.external_attn = MultiheadAttention(embed_dim, num_heads, dropout, weights_dropout)
            self.external_layer_norm = nn.LayerNorm(embed_dim)
        self.reset_parameters()

    def reset_parameters(self):
        nn.init.normal_(self.fc1.weight, std=0.02)
        nn.init.normal_(self.fc2.weight, std=0.02)
        nn.init.constant_(self.fc1.bias, 0.)
        nn.init.constant_(self.fc2.bias, 0.)

    def forward(self, x, kv = None,
                self_padding_mask = None, self_attn_mask = None,
                external_memories = None, external_padding_mask=None,
                need_weights = None):
        # x: seq_len x bsz x embed_dim
        residual = x
        if kv is None:
            x, self_attn = self.self_attn(query=x, key=x, value=x, key_padding_mask=self_padding_mask, attn_mask=self_attn_mask, need_weights=need_weights)
        else:
            x, self_attn = self.self_attn(query=x, key=kv, value=kv, key_padding_mask=self_padding_mask, attn_mask=self_attn_mask, need_weights=need_weights)

        x = F.dropout(x, p=self.dropout, training=self.training)
        x = self.attn_layer_norm(residual + x)

        if self.with_external:
            residual = x
            x, external_attn = self.external_attn(query=x, key=external_memories, value=external_memories, key_padding_mask=external_padding_mask, need_weights=need_weights)
            x = F.dropout(x, p=self.dropout, training=self.training)
            x = self.external_layer_norm(residual + x)
        else:
            external_attn = None

        residual = x
        x = F.relu(self.fc1(x))
        x = F.dropout(x, p=self.dropout, training=self.training)
        x = self.fc2(x)
        x = F.dropout(x, p=self.dropout, training=self.training)
        x = self.ff_layer_norm(residual + x)
        return x, self_attn, external_attn

class MultiheadAttention(nn.Module):

    def __init__(self, embed_dim, num_heads, dropout=0., weights_dropout=True):
        super(MultiheadAttention, self).__init__()
        self.embed_dim = embed_dim
        self.num_heads = num_heads
        self.dropout = dropout
        self.head_dim = embed_dim // num_heads
        assert self.head_dim * num_heads == self.embed_dim, "embed_dim must be divisible by num_heads"
        self.scaling = self.head_dim ** -0.5

        self.in_proj_weight = Parameter(torch.Tensor(3 * embed_dim, embed_dim))
        self.in_proj_bias = Parameter(torch.Tensor(3 * embed_dim))

        self.out_proj = nn.Linear(embed_dim, embed_dim, bias=True)
        self.weights_dropout = weights_dropout
        self.reset_parameters()

    def reset_parameters(self):
        nn.init.normal_(self.in_proj_weight, std=0.02)
        nn.init.normal_(self.out_proj.weight, std=0.02)
        nn.init.constant_(self.in_proj_bias, 0.)
        nn.init.constant_(self.out_proj.bias, 0.)

    def forward(self, query, key, value, key_padding_mask=None, attn_mask=None, need_weights=None):
        """ Input shape: Time x Batch x Channel
            key_padding_mask: Time x batch
            attn_mask:  tgt_len x src_len
        """
        qkv_same = query.data_ptr() == key.data_ptr() == value.data_ptr()
        kv_same = key.data_ptr() == value.data_ptr()

        tgt_len, bsz, embed_dim = query.size()
        assert key.size() == value.size()

        if qkv_same:
            # self-attention
            q, k, v = self.in_proj_qkv(query)
        elif kv_same:
            # encoder-decoder attention
            q = self.in_proj_q(query)
            k, v = self.in_proj_kv(key)
        else:
            q = self.in_proj_q(query)
            k = self.in_proj_k(key)
            v = self.in_proj_v(value)
        q *= self.scaling


        q = q.contiguous().view(tgt_len, bsz * self.num_heads, self.head_dim).transpose(0, 1)
        k = k.contiguous().view(-1, bsz * self.num_heads, self.head_dim).transpose(0, 1)
        v = v.contiguous().view(-1, bsz * self.num_heads, self.head_dim).transpose(0, 1)

        src_len = k.size(1)
        # k,v: bsz*heads x src_len x dim
        # q: bsz*heads x tgt_len x dim 

        attn_weights = torch.bmm(q, k.transpose(1, 2))
        assert list(attn_weights.size()) == [bsz * self.num_heads, tgt_len, src_len]

        if attn_mask is not None:
            attn_weights.masked_fill_(
                attn_mask.unsqueeze(0),
                float('-inf')
            )

        if key_padding_mask is not None:
            # don't attend to padding symbols
            attn_weights = attn_weights.view(bsz, self.num_heads, tgt_len, src_len)
            attn_weights.masked_fill_(
                key_padding_mask.transpose(0, 1).unsqueeze(1).unsqueeze(2),
                float('-inf')
            )
            attn_weights = attn_weights.view(bsz * self.num_heads, tgt_len, src_len)


        attn_weights = F.softmax(attn_weights, dim=-1)

        if self.weights_dropout:
            attn_weights = F.dropout(attn_weights, p=self.dropout, training=self.training)

        attn = torch.bmm(attn_weights, v)
        if not self.weights_dropout:
            attn = F.dropout(attn, p=self.dropout, training=self.training)

        assert list(attn.size()) == [bsz * self.num_heads, tgt_len, self.head_dim]

        attn = attn.transpose(0, 1).contiguous().view(tgt_len, bsz, embed_dim)
        attn = self.out_proj(attn)

        if need_weights:
            # maximum attention weight over heads
            attn_weights = attn_weights.view(bsz, self.num_heads, tgt_len, src_len)
            if need_weights == 'max':
                attn_weights, _ = attn_weights.max(dim=1)
            elif need_weights == "one":
                attn_weights = attn_weights[:,0,:,:]
            else:
                assert False, "need weights?"
            attn_weights = attn_weights.transpose(0, 1)
        else:
            attn_weights = None

        return attn, attn_weights

    def in_proj_qkv(self, query):
        return self._in_proj(query).chunk(3, dim=-1)

    def in_proj_kv(self, key):
        return self._in_proj(key, start=self.embed_dim).chunk(2, dim=-1)

    def in_proj_q(self, query):
        return self._in_proj(query, end=self.embed_dim)

    def in_proj_k(self, key):
        return self._in_proj(key, start=self.embed_dim, end=2 * self.embed_dim)

    def in_proj_v(self, value):
        return self._in_proj(value, start=2 * self.embed_dim)

    def _in_proj(self, input, start=0, end=None):
        weight = self.in_proj_weight
        bias = self.in_proj_bias
        weight = weight[start:end, :]
        if bias is not None:
            bias = bias[start:end]
        return F.linear(input, weight, bias)

def Embedding(num_embeddings, embedding_dim, padding_idx):
    m = nn.Embedding(num_embeddings, embedding_dim, padding_idx=padding_idx)
    nn.init.normal_(m.weight, std=0.02)
    nn.init.constant_(m.weight[padding_idx], 0)
    return m

class SelfAttentionMask(nn.Module):
    def __init__(self, init_size=100, device = 0):
        super(SelfAttentionMask, self).__init__()
        self.weights = SelfAttentionMask.get_mask(init_size)
        self.device = device

    @staticmethod
    def get_mask(size):
        weights = torch.ones((size, size), dtype = torch.uint8).triu_(1).bool()
        return weights

    def forward(self, size):
        if self.weights is None or size > self.weights.size(0):
            self.weights = SelfAttentionMask.get_mask(size)
        res = self.weights[:size,:size].cuda(self.device).detach()
        return res

class LearnedPositionalEmbedding(nn.Module):
    """This module produces LearnedPositionalEmbedding.
    """
    def __init__(self, embedding_dim, init_size=512, device=0):
        super(LearnedPositionalEmbedding, self).__init__()
        self.weights = nn.Embedding(init_size, embedding_dim)
        self.device= device
        self.reset_parameters()

    def reset_parameters(self):
        nn.init.constant_(self.weights.weight, 0.)

    def forward(self, input, offset=0):
        """Input is expected to be of size [seq_len x bsz]."""
        seq_len, bsz = input.size()
        positions = (offset + torch.arange(seq_len)).cuda(self.device)
        res = self.weights(positions).unsqueeze(1)
        return res

class SinusoidalPositionalEmbedding(nn.Module):
    """This module produces sinusoidal positional embeddings of any length.
    """
    def __init__(self, embedding_dim, init_size=512, device=0):
        super(SinusoidalPositionalEmbedding, self).__init__()
        self.embedding_dim = embedding_dim
        self.weights = SinusoidalPositionalEmbedding.get_embedding(
            init_size,
            embedding_dim
        )
        self.device= device

    @staticmethod
    def get_embedding(num_embeddings, embedding_dim):
        """Build sinusoidal embeddings.
        This matches the implementation in tensor2tensor, but differs slightly
        from the description in Section 3.5 of "Attention Is All You Need".
        """
        half_dim = embedding_dim // 2
        emb = math.log(10000) / (half_dim - 1)
        emb = torch.exp(torch.arange(half_dim, dtype=torch.float) * -emb)
        emb = torch.arange(num_embeddings, dtype=torch.float).unsqueeze(1) * emb.unsqueeze(0)
        emb = torch.cat([torch.sin(emb), torch.cos(emb)], dim=1).view(num_embeddings, -1)
        if embedding_dim % 2 == 1:
            # zero pad
            emb = torch.cat([emb, torch.zeros(num_embeddings, 1)], dim=1)
        return emb

    def forward(self, input, offset=0):
        """Input is expected to be of size [seq_len x bsz]."""
        seq_len, bsz = input.size()
        mx_position = seq_len + offset
        if self.weights is None or mx_position > self.weights.size(0):
            # recompute/expand embeddings if needed
            self.weights = SinusoidalPositionalEmbedding.get_embedding(
                mx_position,
                self.embedding_dim,
            )

        positions = offset + torch.arange(seq_len)
        res = self.weights.index_select(0, positions).unsqueeze(1).cuda(self.device).detach()
        return res


==> appendix/sm/code/parser/utils.py <==
import torch
from torch import nn
import numpy as np
import math
import signal
import threading
import os
from torch.multiprocessing import SimpleQueue

def move_to_device(maybe_tensor, device):
    if torch.is_tensor(maybe_tensor):
        return maybe_tensor.to(device)
    elif isinstance(maybe_tensor, np.ndarray):
        return torch.from_numpy(maybe_tensor).to(device).contiguous()
    elif isinstance(maybe_tensor, dict):
        return {
            key: move_to_device(value, device)
            for key, value in maybe_tensor.items()
        }
    elif isinstance(maybe_tensor, list):
        return [move_to_device(x, device) for x in maybe_tensor]
    else:
        return maybe_tensor

def compute_f_by_tensor(input, target, mask):
    input = input.view(-1).tolist()
    target = target.view(-1).tolist()
    mask = mask.view(-1).tolist()
    tp, fp, tn, fn = 0., 0., 0., 0.
    for i, t, m in zip(input, target, mask):
        if m == 1:
            continue
        else:
            if i == 1:
                if t == 1:
                    tp +=1
                else:
                    fp +=1
            else:
                if t == 1:
                    fn +=1
                else:
                    tn +=1
    if tp == 0:
        return 0., 0., 0.

    P = tp / (tp + fp)
    R = tp / (tp + fn)
    F = 2*P*R/(P+R)
    return P, R, F

def gelu_fast(x):
    if not hasattr(gelu_fast, "_a"):
        gelu_fast._a = math.sqrt(2 / math.pi)
    return 0.5 * x * (1 + torch.tanh(gelu_fast._a * (x + 0.044715 * torch.pow(x, 3))))

def gelu(x: torch.Tensor) -> torch.Tensor:
    return x * 0.5 * (1.0 + torch.erf(x / math.sqrt(2.0)))


def label_smoothed_nll_loss(log_probs, target, eps):
    #log_probs: N x C
    #target: N
    nll_loss = -log_probs.gather(dim=-1, index=target.unsqueeze(1)).squeeze(1)
    if eps == 0.:
        return nll_loss
    smooth_loss = -log_probs.sum(dim=-1)
    eps_i = eps / log_probs.size(-1)
    loss = (1. - eps) * nll_loss + eps_i * smooth_loss
    return loss


class ErrorHandler:
    """A class that listens for exceptions in children processes and propagates
    the tracebacks to the parent process."""

    def __init__(self, error_queue: SimpleQueue):
        self.error_queue = error_queue
        self.children_pids = []
        self.error_thread = threading.Thread(target=self.error_listener, daemon=True)
        self.error_thread.start()
        signal.signal(signal.SIGUSR1, self.signal_handler)

    def add_child(self, pid):
        self.children_pids.append(pid)

    def error_listener(self):
        (rank, original_trace) = self.error_queue.get()
        self.error_queue.put((rank, original_trace))
        os.kill(os.getpid(), signal.SIGUSR1)

    def signal_handler(self, signalnum, stackframe):
        for pid in self.children_pids:
            os.kill(pid, signal.SIGINT)  # kill children processes
        (rank, original_trace) = self.error_queue.get()
        msg = "\n\n-- Tracebacks above this line can probably be ignored --\n\n"
        msg += original_trace
        raise Exception(msg)


==> appendix/sm/code/parser/work.py <==
import torch

from data import Vocab,  DataLoader, DUM, END, CLS, NIL
from parser import Parser
from postprocess import PostProcessor
from extract import LexicalMap
from utils import move_to_device
from bert_utils import BertEncoderTokenizer, BertEncoder
from match import match

import argparse, os, re

def parse_config():
    parser = argparse.ArgumentParser()

    parser.add_argument('--load_path', type=str)
    parser.add_argument('--test_data', type=str)
    parser.add_argument('--test_batch_size', type=int)
    parser.add_argument('--beam_size', type=int)
    parser.add_argument('--alpha', type=float)
    parser.add_argument('--max_time_step', type=int)
    parser.add_argument('--output_suffix', type=str)
    parser.add_argument('--device', type=int, default=0)

    return parser.parse_args()

def show_progress(model, dev_data):
    model.eval()
    loss_acm = 0.
    for batch in dev_data:
        batch = move_to_device(batch, model.device)
        concept_loss, arc_loss, rel_loss = model(batch)
        loss = concept_loss + arc_loss + rel_loss
        loss_acm += loss.item()
    print ('total loss', loss_acm)
    return loss_acm

def parse_batch(model, batch, beam_size, alpha, max_time_step):
    res = dict()
    concept_batch = []
    relation_batch = []
    beams = model.work(batch, beam_size, max_time_step)
    score_batch = []
    for beam in beams:
        best_hyp = beam.get_k_best(1, alpha)[0]
        predicted_concept = [token for token in best_hyp.seq[1:-1]]
        predicted_rel = []
        for i in range(len(predicted_concept)):
            if i == 0:
                continue
            arc = best_hyp.state_dict['arc_ll%d'%i].squeeze_().exp_()[1:]# head_len
            rel = best_hyp.state_dict['rel_ll%d'%i].squeeze_().exp_()[1:,:] #head_len x vocab
            for head_id, (arc_prob, rel_prob) in enumerate(zip(arc.tolist(), rel.tolist())):
                predicted_rel.append((i, head_id, arc_prob, rel_prob))
        concept_batch.append(predicted_concept)
        score_batch.append(best_hyp.score)
        relation_batch.append(predicted_rel)
    res['concept'] = concept_batch
    res['score'] = score_batch
    res['relation'] = relation_batch
    return res

def parse_data(model, pp, data, input_file, output_file, beam_size=8, alpha=0.6, max_time_step=100):
    tot = 0
    with open(output_file, 'w') as fo:
        for batch in data:
            batch = move_to_device(batch, model.device)
            res = parse_batch(model, batch, beam_size, alpha, max_time_step)
            for concept, relation, score in zip(res['concept'], res['relation'], res['score']):
                fo.write('# ::conc '+ ' '.join(concept)+'\n')
                fo.write('# ::score %.6f\n'%score)
                fo.write(pp.postprocess(concept, relation)+'\n\n')
                tot += 1
    match(output_file, input_file)
    print ('write down %d amrs'%tot)

if __name__ == "__main__":

    args = parse_config()

    test_models = []
    if os.path.isdir(args.load_path):
        for file in os.listdir(args.load_path):
            fname = os.path.join(args.load_path, file)
            if os.path.isfile(fname):
                test_models.append(fname)
        model_args = torch.load(fname)['args']
    else:
        test_models.append(args.load_path)
        model_args = torch.load(args.load_path)['args']

    vocabs = dict()

    vocabs['tok'] = Vocab(model_args.tok_vocab, 5, [CLS])
    vocabs['lem'] = Vocab(model_args.lem_vocab, 5, [CLS])
    vocabs['pos'] = Vocab(model_args.pos_vocab, 5, [CLS])
    vocabs['ner'] = Vocab(model_args.ner_vocab, 5, [CLS])
    vocabs['predictable_concept'] = Vocab(model_args.predictable_concept_vocab, 5, [DUM, END])
    vocabs['concept'] = Vocab(model_args.concept_vocab, 5, [DUM, END])
    vocabs['rel'] = Vocab(model_args.rel_vocab, 50, [NIL])
    vocabs['word_char'] = Vocab(model_args.word_char_vocab, 100, [CLS, END])
    vocabs['concept_char'] = Vocab(model_args.concept_char_vocab, 100, [CLS, END])
    lexical_mapping = LexicalMap()

    bert_encoder = None

    if model_args.with_bert:
        bert_tokenizer = BertEncoderTokenizer.from_pretrained(model_args.bert_path, do_lower_case=False)
        bert_encoder = BertEncoder.from_pretrained(model_args.bert_path)
        vocabs['bert_tokenizer'] = bert_tokenizer
    
    if args.device < 0:
        device = torch.device('cpu')
    else:
        device = torch.device('cuda', args.device)

    model = Parser(vocabs,
            model_args.word_char_dim, model_args.word_dim, model_args.pos_dim, model_args.ner_dim,
            model_args.concept_char_dim, model_args.concept_dim,
            model_args.cnn_filters, model_args.char2word_dim, model_args.char2concept_dim,
            model_args.embed_dim, model_args.ff_embed_dim, model_args.num_heads, model_args.dropout,
            model_args.snt_layers, model_args.graph_layers, model_args.inference_layers, model_args.rel_dim,
            bert_encoder=bert_encoder, device=device)

    #test_data = DataLoader(vocabs, lexical_mapping, args.test_data, args.test_batch_size, for_train=True)
    another_test_data = DataLoader(vocabs, lexical_mapping, args.test_data, args.test_batch_size, for_train=False)
    for test_model in test_models:
        print (test_model)
        batch = int(re.search(r'batch([0-9])+', test_model)[0][5:])
        epoch = int(re.search(r'epoch([0-9])+', test_model)[0][5:])
        
        model.load_state_dict(torch.load(test_model)['model'])
        model = model.cuda()
        model.eval()

        #loss = show_progress(model, test_data)
        pp = PostProcessor(vocabs['rel']) 
        parse_data(model, pp, another_test_data, args.test_data, test_model+args.output_suffix, args.beam_size, args.alpha, args.max_time_step)


==> appendix/sm/code/parser/work.sh <==
dataset=../data/AMR/amr_2.0_reca
python3 work.py --test_data ${dataset}/test.txt.features.preproc \
               --test_batch_size 4444 \
               --load_path ckpt/epoch299_batch46999 \
               --beam_size 8\
               --alpha 0.6\
               --max_time_step 100\
               --output_suffix _test_out


==> appendix/sm/code/ready_for_evaluation.sh <==
for file in `ls parser/ckpt/*_test_out.pred`
do
    ./scripts/postprocess_1.0.sh ${file} 
done


==> appendix/sm/code/run_standford_corenlp_server.sh <==
nohup java -classpath "stanford-corenlp-full-2018-10-05/*" -mx4g edu.stanford.nlp.pipeline.StanfordCoreNLPServer 1337 &


==> appendix/sm/code/scripts/annnotate_features.sh <==
#!/usr/bin/env bash

set -e

# Start a Stanford CoreNLP server before running this script.
# https://stanfordnlp.github.io/CoreNLP/corenlp-server.html

# The compound file is downloaded from
# https://github.com/ChunchuanLv/AMR_AS_GRAPH_PREDICTION/blob/master/data/joints.txt
compound_file=data/AMR/amr_2.0_utils/joints.txt
amr_dir=$1

python -u -m stog.data.dataset_readers.amr_parsing.preprocess.feature_annotator \
    ${amr_dir}/test.txt ${amr_dir}/train.txt ${amr_dir}/dev.txt \
    --compound_file ${compound_file}


==> appendix/sm/code/scripts/compute_smatch.sh <==
#!/bin/bash

set -e

pred=$1
gold=$2

cp $pred tools/amr-evaluation-tool-enhanced/test.pred.txt
cp $gold tools/amr-evaluation-tool-enhanced/test.txt
cd tools/amr-evaluation-tool-enhanced && ./evaluation.sh test.pred.txt test.txt


==> appendix/sm/code/scripts/download_artifacts.sh <==
#!/usr/bin/env bash

set -e

# echo "Downloading artifacts."
# mkdir -p data/bert-base-cased
# curl -O https://s3.amazonaws.com/models.huggingface.co/bert/bert-base-cased.tar.gz
# tar -xzvf bert-base-cased.tar.gz -C data/bert-base-cased
# curl -o data/bert-base-cased/bert-base-cased-vocab.txt \
#     https://s3.amazonaws.com/models.huggingface.co/bert/bert-base-cased-vocab.txt
# rm bert-base-cased.tar.gz

# mkdir -p data/glove
# curl -L -o data/glove/glove.840B.300d.zip \
#     http://nlp.stanford.edu/data/wordvecs/glove.840B.300d.zip

mkdir -p tools
git clone https://github.com/ChunchuanLv/amr-evaluation-tool-enhanced.git tools/amr-evaluation-tool-enhanced

mkdir -p data/AMR
curl -o data/AMR/amr_2.0_utils.tar.gz https://www.cs.jhu.edu/~s.zhang/data/AMR/amr_2.0_utils.tar.gz
curl -o data/AMR/amr_1.0_utils.tar.gz https://www.cs.jhu.edu/~s.zhang/data/AMR/amr_1.0_utils.tar.gz
pushd data/AMR
tar -xzvf amr_2.0_utils.tar.gz
tar -xzvf amr_1.0_utils.tar.gz
rm amr_2.0_utils.tar.gz amr_1.0_utils.tar.gz
popd



==> appendix/sm/code/scripts/eval_test.sh <==
#!/bin/bash

smatch_dir=$1
cp $2 ${smatch_dir}
cp $3 ${smatch_dir}
cd ${smatch_dir}
gold=$(basename $2)
pred=$(basename $3)
out=`python2 smatch/smatch.py --pr -f "$gold" "$pred"`
out=($out)
rm $gold $pred
echo ${out[1]} ${out[3]} ${out[6]} | sed 's/.$//'



==> appendix/sm/code/scripts/postprocess_1.0.sh <==
#!/usr/bin/env bash

# Directory where intermediate utils will be saved to speed up processing.
util_dir=data/AMR/amr_1.0_utils

# AMR data with **features**
test_data=$1

# ========== Set the above variables correctly ==========

printf "Frame lookup...`date`\n"
python3 -u -m stog.data.dataset_readers.amr_parsing.postprocess.node_restore \
    --amr_files ${test_data} \
    --util_dir ${util_dir} || exit
printf "Done.`date`\n\n"

printf "Expanding nodes...`date`\n"
python3 -u -m stog.data.dataset_readers.amr_parsing.postprocess.expander \
    --amr_files ${test_data}.frame \
    --util_dir ${util_dir} || exit
printf "Done.`date`\n\n"

mv ${test_data}.frame.expand ${test_data}
rm ${test_data}.frame*


==> appendix/sm/code/scripts/postprocess_1.0_batch.sh <==
#!/usr/bin/env bash

set -e

# Directory where intermediate utils will be saved to speed up processing.
util_dir=data/AMR/amr_1.0_utils

# AMR data with **features**
test_data=$1


python3 -u -m stog.data.dataset_readers.amr_parsing.postprocess.postprocess \
    --amr_path ${test_data} \
    --util_dir ${util_dir} \
    --v 1
printf "Done.`date`\n\n"


==> appendix/sm/code/scripts/postprocess_2.0.sh <==
#!/usr/bin/env bash

set -e

# Directory where intermediate utils will be saved to speed up processing.
util_dir=data/AMR/amr_2.0_utils

# AMR data with **features**
test_data=$1

# ========== Set the above variables correctly ==========

printf "Frame lookup...`date`\n"
python3 -u -m stog.data.dataset_readers.amr_parsing.postprocess.node_restore \
    --amr_files ${test_data} \
    --util_dir ${util_dir}
printf "Done.`date`\n\n"

printf "Wikification...`date`\n"
python3 -u -m stog.data.dataset_readers.amr_parsing.postprocess.wikification \
    --amr_files ${test_data}.frame \
    --util_dir ${util_dir}
printf "Done.`date`\n\n"

printf "Expanding nodes...`date`\n"
python3 -u -m stog.data.dataset_readers.amr_parsing.postprocess.expander \
    --amr_files ${test_data}.frame.wiki \
    --util_dir ${util_dir}
printf "Done.`date`\n\n"

mv ${test_data}.frame.wiki.expand ${test_data}
rm ${test_data}.frame*


==> appendix/sm/code/scripts/postprocess_2.0_batch.sh <==
#!/usr/bin/env bash

set -e

# Directory where intermediate utils will be saved to speed up processing.
util_dir=data/AMR/amr_2.0_utils

# AMR data with **features**
test_data=$1


python3 -u -m stog.data.dataset_readers.amr_parsing.postprocess.postprocess \
    --amr_path ${test_data} \
    --util_dir ${util_dir} \
    --v 2
printf "Done.`date`\n\n"


==> appendix/sm/code/scripts/prepare_data.sh <==
#!/bin/bash

usage() {
    echo "Usage: $0 -v <AMR corpus version. Possible values: 1 or 2> -p <Path to AMR corpus>"
    echo "  Make sure your AMR corpus is untouched."
    echo "  It should organized like below:"
    echo "  <AMR corpus>"
    echo "      data/"
    echo "      docs/"
    echo "      index.html"
    exit 1;
}

while getopts ":h:v:p:" o; do
    case "${o}" in
        h)
            usage
            ;;
        v)
            v=${OPTARG}
            ((v == 1 || v == 2)) || usage
            ;;
        p)
            p=${OPTARG}
            ;;
        \? )
            usage
            ;;
    esac
done
shift $((OPTIND-1))

if [ -z $v ]; then
    usage
fi

if [ -z $p ]; then
    usage
fi


if [[ "$v" == "2" ]]; then
    DATA_DIR=data/AMR/amr_2.0
    SPLIT_DIR=$p/data/amrs/split
    TRAIN=${SPLIT_DIR}/training
    DEV=${SPLIT_DIR}/dev
    TEST=${SPLIT_DIR}/test
else
    DATA_DIR=data/AMR/amr_1.0
    SPLIT_DIR=$p/data/amrs/split
    TRAIN=${SPLIT_DIR}/training
    DEV=${SPLIT_DIR}/dev
    TEST=${SPLIT_DIR}/test
fi

echo "Preparing data in ${DATA_DIR}...`date`"
mkdir -p ${DATA_DIR}
awk FNR!=1 ${TRAIN}/* > ${DATA_DIR}/train.txt
awk FNR!=1 ${DEV}/* > ${DATA_DIR}/dev.txt
awk FNR!=1 ${TEST}/* > ${DATA_DIR}/test.txt
echo "Done..`date`"



==> appendix/sm/code/scripts/preprocess_1.0.sh <==
#!/usr/bin/env bash

set -e

############### AMR v1.0 ################
# Directory where intermediate utils will be saved to speed up processing.
util_dir=data/AMR/amr_1.0_utils
#
# # AMR data with **features**
data_dir=data/AMR/amr_1.0
train_data=${data_dir}/train.txt.features
dev_data=${data_dir}/dev.txt.features
test_data=${data_dir}/test.txt.features

# ========== Set the above variables correctly ==========

printf "Cleaning inputs...`date`\n"
python -u -m stog.data.dataset_readers.amr_parsing.preprocess.input_cleaner \
    --amr_files ${train_data} ${dev_data} ${test_data}
printf "Done.`date`\n\n"

printf "Recategorizing subgraphs...`date`\n"
python -u -m stog.data.dataset_readers.amr_parsing.preprocess.recategorizer \
    --dump_dir ${util_dir} \
    --amr_files ${train_data}.input_clean ${dev_data}.input_clean
python -u -m stog.data.dataset_readers.amr_parsing.preprocess.text_anonymizor \
    --amr_file ${test_data}.input_clean \
    --util_dir ${util_dir}
printf "Done.`date`\n\n"

printf "Removing senses...`date`\n"
python -u -m stog.data.dataset_readers.amr_parsing.preprocess.sense_remover \
    --util_dir ${util_dir} \
    --amr_files ${train_data}.input_clean.recategorize \
    ${dev_data}.input_clean.recategorize \
    ${test_data}.input_clean.recategorize
printf "Done.`date`\n\n"

printf "Renaming preprocessed files...`date`\n"
mv ${test_data}.input_clean.recategorize.nosense ${test_data}.preproc
mv ${train_data}.input_clean.recategorize.nosense ${train_data}.preproc
mv ${dev_data}.input_clean.recategorize.nosense ${dev_data}.preproc
rm ${data_dir}/*.input_clean*


==> appendix/sm/code/scripts/preprocess_2.0.sh <==
#!/usr/bin/env bash

set -e

# ############### AMR v2.0 ################
# # Directory where intermediate utils will be saved to speed up processing.
util_dir=data/AMR/amr_2.0_utils

# AMR data with **features**
data_dir=data/AMR/amr_2.0
train_data=${data_dir}/train.txt.features
dev_data=${data_dir}/dev.txt.features
test_data=${data_dir}/test.txt.features

# ========== Set the above variables correctly ==========

printf "Cleaning inputs...`date`\n"
python -u -m stog.data.dataset_readers.amr_parsing.preprocess.input_cleaner \
    --amr_files ${train_data} ${dev_data} ${test_data}
printf "Done.`date`\n\n"

printf "Recategorizing subgraphs...`date`\n"
python -u -m stog.data.dataset_readers.amr_parsing.preprocess.recategorizer \
    --dump_dir ${util_dir} \
    --amr_files ${train_data}.input_clean ${dev_data}.input_clean
python -u -m stog.data.dataset_readers.amr_parsing.preprocess.text_anonymizor \
    --amr_file ${test_data}.input_clean \
    --util_dir ${util_dir}
printf "Done.`date`\n\n"

printf "Removing senses...`date`\n"
python -u -m stog.data.dataset_readers.amr_parsing.preprocess.sense_remover \
    --util_dir ${util_dir} \
    --amr_files ${train_data}.input_clean.recategorize \
    ${dev_data}.input_clean.recategorize \
    ${test_data}.input_clean.recategorize
printf "Done.`date`\n\n"

printf "Renaming preprocessed files...`date`\n"
mv ${test_data}.input_clean.recategorize.nosense ${test_data}.preproc
mv ${train_data}.input_clean.recategorize.nosense ${train_data}.preproc
mv ${dev_data}.input_clean.recategorize.nosense ${dev_data}.preproc
rm ${data_dir}/*.input_clean*


==> appendix/sm/code/stog/__init__.py <==
from .utils import exception_hook


==> appendix/sm/code/stog/algorithms/dict_merge.py <==
# Recursive dictionary merge
# Copyright (C) 2016 Paul Durivage <pauldurivage+github@gmail.com>
#
# This program is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with this program.  If not, see <https://www.gnu.org/licenses/>.

# Found here https://gist.github.com/angstwad/bf22d1822c38a92ec0a9
# Using jpopelka's modified solution.

import collections

def dict_merge(dct, merge_dct):
    """ Recursive dict merge. Inspired by :meth:``dict.update()``, instead of
    updating only top-level keys, dict_merge recurses down into dicts nested
    to an arbitrary depth, updating keys. The ``merge_dct`` is merged into
    ``dct``.

    :param dct: dict onto which the merge is executed
    :param merge_dct: dct merged into dct
    :return: None
    """
    for k, v in merge_dct.items():
        if isinstance(dct.get(k), dict) and isinstance(v, collections.Mapping):
            dict_merge(dct[k], v)
        else:
            dct[k] = v


==> appendix/sm/code/stog/algorithms/maximum_spanning_tree.py <==
from typing import List, Set, Tuple, Dict
import numpy

from stog.utils.checks import ConfigurationError

def decode_mst(energy: numpy.ndarray,
               length: int,
               has_labels: bool = True) -> Tuple[numpy.ndarray, numpy.ndarray]:
    """
    Note: Counter to typical intuition, this function decodes the _maximum_
    spanning tree.
    Decode the optimal MST tree with the Chu-Liu-Edmonds algorithm for
    maximum spanning arboresences on graphs.
    Parameters
    ----------
    energy : ``numpy.ndarray``, required.
        A tensor with shape (num_labels, timesteps, timesteps)
        containing the energy of each edge. If has_labels is ``False``,
        the tensor should have shape (timesteps, timesteps) instead.
    length : ``int``, required.
        The length of this sequence, as the energy may have come
        from a padded batch.
    has_labels : ``bool``, optional, (default = True)
        Whether the graph has labels or not.
    """
    if has_labels and energy.ndim != 3:
        raise ConfigurationError("The dimension of the energy array is not equal to 3.")
    elif not has_labels and energy.ndim != 2:
        raise ConfigurationError("The dimension of the energy array is not equal to 2.")
    input_shape = energy.shape
    max_length = input_shape[-1]

    # Our energy matrix might have been batched -
    # here we clip it to contain only non padded tokens.
    if has_labels:
        energy = energy[:, :length, :length]
        # get best label for each edge.
        label_id_matrix = energy.argmax(axis=0)
        energy = energy.max(axis=0)
    else:
        energy = energy[:length, :length]
        label_id_matrix = None
    # get original score matrix
    original_score_matrix = energy
    # initialize score matrix to original score matrix
    score_matrix = numpy.array(original_score_matrix, copy=True)

    old_input = numpy.zeros([length, length], dtype=numpy.int32)
    old_output = numpy.zeros([length, length], dtype=numpy.int32)
    current_nodes = [True for _ in range(length)]
    representatives: List[Set[int]] = []

    for node1 in range(length):
        original_score_matrix[node1, node1] = 0.0
        score_matrix[node1, node1] = 0.0
        representatives.append({node1})

        for node2 in range(node1 + 1, length):
            old_input[node1, node2] = node1
            old_output[node1, node2] = node2

            old_input[node2, node1] = node2
            old_output[node2, node1] = node1

    final_edges: Dict[int, int] = {}

    # The main algorithm operates inplace.
    chu_liu_edmonds(length, score_matrix, current_nodes,
                    final_edges, old_input, old_output, representatives)

    heads = numpy.zeros([max_length], numpy.int32)
    if has_labels:
        head_type = numpy.ones([max_length], numpy.int32)
    else:
        head_type = None

    for child, parent in final_edges.items():
        heads[child] = parent
        if has_labels:
            head_type[child] = label_id_matrix[parent, child]

    return heads, head_type


def chu_liu_edmonds(length: int,
                    score_matrix: numpy.ndarray,
                    current_nodes: List[bool],
                    final_edges: Dict[int, int],
                    old_input: numpy.ndarray,
                    old_output: numpy.ndarray,
                    representatives: List[Set[int]]):
    """
    Applies the chu-liu-edmonds algorithm recursively
    to a graph with edge weights defined by score_matrix.
    Note that this function operates in place, so variables
    will be modified.
    Parameters
    ----------
    length : ``int``, required.
        The number of nodes.
    score_matrix : ``numpy.ndarray``, required.
        The score matrix representing the scores for pairs
        of nodes.
    current_nodes : ``List[bool]``, required.
        The nodes which are representatives in the graph.
        A representative at it's most basic represents a node,
        but as the algorithm progresses, individual nodes will
        represent collapsed cycles in the graph.
    final_edges: ``Dict[int, int]``, required.
        An empty dictionary which will be populated with the
        nodes which are connected in the maximum spanning tree.
    old_input: ``numpy.ndarray``, required.
        a map from an edge to its head node.
        Key: The edge is a tuple, and elements in a tuple
        could be a node or a representative of a cycle.
    old_output: ``numpy.ndarray``, required.
    representatives : ``List[Set[int]]``, required.
        A list containing the nodes that a particular node
        is representing at this iteration in the graph.
    Returns
    -------
    Nothing - all variables are modified in place.
    """
    # Set the initial graph to be the greedy best one.
    # Node '0' is always the root node.
    parents = [-1]
    for node1 in range(1, length):
        # Init the parent of each node to be the root node.
        parents.append(0)
        if current_nodes[node1]:
            # If the node is a representative,
            # find the max outgoing edge to other non-root representative,
            # and update its parent.
            max_score = score_matrix[0, node1]
            for node2 in range(1, length):
                if node2 == node1 or not current_nodes[node2]:
                    continue

                new_score = score_matrix[node2, node1]
                if new_score > max_score:
                    max_score = new_score
                    parents[node1] = node2

    # Check if this solution has a cycle.
    has_cycle, cycle = _find_cycle(parents, length, current_nodes)
    # If there are no cycles, find all edges and return.
    if not has_cycle:
        final_edges[0] = -1
        for node in range(1, length):
            if not current_nodes[node]:
                continue

            parent = old_input[parents[node], node]
            child = old_output[parents[node], node]
            final_edges[child] = parent
        return

    # Otherwise, we have a cycle so we need to remove an edge.
    # From here until the recursive call is the contraction stage of the algorithm.
    cycle_weight = 0.0
    # Find the weight of the cycle.
    index = 0
    for node in cycle:
        index += 1
        cycle_weight += score_matrix[parents[node], node]

    # For each node in the graph, find the maximum weight incoming
    # and outgoing edge into the cycle.
    cycle_representative = cycle[0]
    for node in range(length):
        # Nodes not in the cycle.
        if not current_nodes[node] or node in cycle:
            continue

        in_edge_weight = float("-inf")
        in_edge = -1
        out_edge_weight = float("-inf")
        out_edge = -1

        for node_in_cycle in cycle:
            if score_matrix[node_in_cycle, node] > in_edge_weight:
                in_edge_weight = score_matrix[node_in_cycle, node]
                in_edge = node_in_cycle

            # Add the new edge score to the cycle weight
            # and subtract the edge we're considering removing.
            score = (cycle_weight +
                     score_matrix[node, node_in_cycle] -
                     score_matrix[parents[node_in_cycle], node_in_cycle])

            if score > out_edge_weight:
                out_edge_weight = score
                out_edge = node_in_cycle

        score_matrix[cycle_representative, node] = in_edge_weight
        old_input[cycle_representative, node] = old_input[in_edge, node]
        old_output[cycle_representative, node] = old_output[in_edge, node]

        score_matrix[node, cycle_representative] = out_edge_weight
        old_output[node, cycle_representative] = old_output[node, out_edge]
        old_input[node, cycle_representative] = old_input[node, out_edge]

    # For the next recursive iteration, we want to consider the cycle as a
    # single node. Here we collapse the cycle into the first node in the
    # cycle (first node is arbitrary), set all the other nodes not be
    # considered in the next iteration. We also keep track of which
    # representatives we are considering this iteration because we need
    # them below to check if we're done.
    considered_representatives: List[Set[int]] = []
    for i, node_in_cycle in enumerate(cycle):
        considered_representatives.append(set())
        if i > 0:
            # We need to consider at least one
            # node in the cycle, arbitrarily choose
            # the first.
            current_nodes[node_in_cycle] = False

        for node in representatives[node_in_cycle]:
            considered_representatives[i].add(node)
            if i > 0:
                representatives[cycle_representative].add(node)

    chu_liu_edmonds(length, score_matrix, current_nodes, final_edges, old_input, old_output, representatives)

    # Expansion stage.
    # check each node in cycle, if one of its representatives
    # is a key in the final_edges, it is the one we need.
    # The node we are looking for is the node which is the child
    # of the incoming edge to the cycle.
    found = False
    key_node = -1
    for i, node in enumerate(cycle):
        for cycle_rep in considered_representatives[i]:
            if cycle_rep in final_edges:
                key_node = node
                found = True
                break
        if found:
            break

    # break the cycle.
    previous = parents[key_node]
    while previous != key_node:
        child = old_output[parents[previous], previous]
        parent = old_input[parents[previous], previous]
        final_edges[child] = parent
        previous = parents[previous]


def _find_cycle(parents: List[int],
                length: int,
                current_nodes: List[bool]) -> Tuple[bool, List[int]]:
    """
    :return:
        has_cycle: whether the graph has at least a cycle.
        cycle: a list of nodes which form a cycle in the graph.
    """

    # 'added' means that the node has been visited.
    added = [False for _ in range(length)]
    added[0] = True
    cycle = set()
    has_cycle = False
    for i in range(1, length):
        if has_cycle:
            break
        # don't redo nodes we've already
        # visited or aren't considering.
        if added[i] or not current_nodes[i]:
            continue
        # Initialize a new possible cycle.
        this_cycle = set()
        this_cycle.add(i)
        added[i] = True
        has_cycle = True
        next_node = i
        while parents[next_node] not in this_cycle:
            next_node = parents[next_node]
            # If we see a node we've already processed,
            # we can stop, because the node we are
            # processing would have been in that cycle.
            # Note that in the first pass of the for loop,
            # every node except that the root has been assigned
            # a head, if there's no cycle, the while loop
            # will finally arrive at the root
            if added[next_node]:
                has_cycle = False
                break
            added[next_node] = True
            this_cycle.add(next_node)

        if has_cycle:
            original = next_node
            cycle.add(original)
            next_node = parents[original]
            while next_node != original:
                cycle.add(next_node)
                next_node = parents[next_node]
            break

    return has_cycle, list(cycle)


def decode_mst_with_coreference(
        energy: numpy.ndarray,
        coreference: List[int],
        length: int,
        has_labels: bool = True) -> Tuple[numpy.ndarray, numpy.ndarray]:
    """
    Note: Counter to typical intuition, this function decodes the _maximum_
    spanning tree.
    Decode the optimal MST tree with the Chu-Liu-Edmonds algorithm for
    maximum spanning arboresences on graphs.
    Parameters
    ----------
    energy : ``numpy.ndarray``, required.
        A tensor with shape (num_labels, timesteps, timesteps)
        containing the energy of each edge. If has_labels is ``False``,
        the tensor should have shape (timesteps, timesteps) instead.
    coreference: ``List[int]``, required.
        A list which maps a node to its first precedent.
    length : ``int``, required.
        The length of this sequence, as the energy may have come
        from a padded batch.
    has_labels : ``bool``, optional, (default = True)
        Whether the graph has labels or not.
    """
    if has_labels and energy.ndim != 3:
        raise ConfigurationError("The dimension of the energy array is not equal to 3.")
    elif not has_labels and energy.ndim != 2:
        raise ConfigurationError("The dimension of the energy array is not equal to 2.")
    input_shape = energy.shape
    max_length = input_shape[-1]

    # Our energy matrix might have been batched -
    # here we clip it to contain only non padded tokens.
    if has_labels:
        energy = energy[:, :length, :length]
        # get best label for each edge.
        label_id_matrix = energy.argmax(axis=0)
        energy = energy.max(axis=0)
    else:
        energy = energy[:length, :length]
        label_id_matrix = None
    # get original score matrix
    original_score_matrix = energy
    # initialize score matrix to original score matrix
    score_matrix = numpy.array(original_score_matrix, copy=True)

    old_input = numpy.zeros([length, length], dtype=numpy.int32)
    old_output = numpy.zeros([length, length], dtype=numpy.int32)
    current_nodes = [True for _ in range(length)]
    representatives: List[Set[int]] = []

    for node1 in range(length):
        original_score_matrix[node1, node1] = 0.0
        score_matrix[node1, node1] = 0.0
        representatives.append({node1})

        for node2 in range(node1 + 1, length):
            old_input[node1, node2] = node1
            old_output[node1, node2] = node2

            old_input[node2, node1] = node2
            old_output[node2, node1] = node1

    final_edges: Dict[int, int] = {}

    # The main algorithm operates inplace.
    adapted_chu_liu_edmonds(
        length, score_matrix, coreference, current_nodes,
        final_edges, old_input, old_output, representatives)

    # Modify edges which are invalid according to coreference.
    _validate(final_edges, length, original_score_matrix, coreference)

    heads = numpy.zeros([max_length], numpy.int32)
    if has_labels:
        head_type = numpy.ones([max_length], numpy.int32)
    else:
        head_type = None

    for child, parent in final_edges.items():
        heads[child] = parent
        if has_labels:
            head_type[child] = label_id_matrix[parent, child]

    return heads, head_type


def adapted_chu_liu_edmonds(length: int,
                            score_matrix: numpy.ndarray,
                            coreference: List[int],
                            current_nodes: List[bool],
                            final_edges: Dict[int, int],
                            old_input: numpy.ndarray,
                            old_output: numpy.ndarray,
                            representatives: List[Set[int]]):
    """
    Applies the chu-liu-edmonds algorithm recursively
    to a graph with edge weights defined by score_matrix.
    Note that this function operates in place, so variables
    will be modified.
    Parameters
    ----------
    length : ``int``, required.
        The number of nodes.
    score_matrix : ``numpy.ndarray``, required.
        The score matrix representing the scores for pairs
        of nodes.
    coreference: ``List[int]``, required.
        A list which maps a node to its first precedent.
    current_nodes : ``List[bool]``, required.
        The nodes which are representatives in the graph.
        A representative at it's most basic represents a node,
        but as the algorithm progresses, individual nodes will
        represent collapsed cycles in the graph.
    final_edges: ``Dict[int, int]``, required.
        An empty dictionary which will be populated with the
        nodes which are connected in the maximum spanning tree.
    old_input: ``numpy.ndarray``, required.
        a map from an edge to its head node.
        Key: The edge is a tuple, and elements in a tuple
        could be a node or a representative of a cycle.
    old_output: ``numpy.ndarray``, required.
    representatives : ``List[Set[int]]``, required.
        A list containing the nodes that a particular node
        is representing at this iteration in the graph.
    Returns
    -------
    Nothing - all variables are modified in place.
    """
    # Set the initial graph to be the greedy best one.
    # Node '0' is always the root node.
    parents = [-1]
    for node1 in range(1, length):
        # Init the parent of each node to be the root node.
        parents.append(0)
        if current_nodes[node1]:
            # If the node is a representative,
            # find the max outgoing edge to other non-root representative,
            # and update its parent.
            max_score = score_matrix[0, node1]
            for node2 in range(1, length):
                if node2 == node1 or not current_nodes[node2]:
                    continue

                # Exclude edges formed by two coreferred nodes
                _parent = old_input[node1, node2]
                _child = old_output[node1, node2]
                if coreference[_parent] == coreference[_child]:
                    continue

                new_score = score_matrix[node2, node1]
                if new_score > max_score:
                    max_score = new_score
                    parents[node1] = node2

    # Check if this solution has a cycle.
    has_cycle, cycle = _find_cycle(parents, length, current_nodes)
    # If there are no cycles, find all edges and return.
    if not has_cycle:
        final_edges[0] = -1
        for node in range(1, length):
            if not current_nodes[node]:
                continue

            parent = old_input[parents[node], node]
            child = old_output[parents[node], node]
            final_edges[child] = parent
        return

    # Otherwise, we have a cycle so we need to remove an edge.
    # From here until the recursive call is the contraction stage of the algorithm.
    cycle_weight = 0.0
    # Find the weight of the cycle.
    index = 0
    for node in cycle:
        index += 1
        cycle_weight += score_matrix[parents[node], node]

    # For each node in the graph, find the maximum weight incoming
    # and outgoing edge into the cycle.
    cycle_representative = cycle[0]
    for node in range(length):
        # Nodes not in the cycle.
        if not current_nodes[node] or node in cycle:
            continue

        in_edge_weight = float("-inf")
        in_edge = -1
        out_edge_weight = float("-inf")
        out_edge = -1

        for node_in_cycle in cycle:
            # Exclude edges formed by two coreferred nodes.
            _parent = old_input[node_in_cycle, node]
            _child = old_output[node_in_cycle, node]
            if coreference[_parent] != coreference[_child]:
                if score_matrix[node_in_cycle, node] > in_edge_weight:
                    in_edge_weight = score_matrix[node_in_cycle, node]
                    in_edge = node_in_cycle

            # Exclude edges formed by two coreferred nodes.
            _parent = old_input[node, node_in_cycle]
            _child = old_output[node, node_in_cycle]
            if coreference[_parent] != coreference[_child]:
                # Add the new edge score to the cycle weight
                # and subtract the edge we're considering removing.
                score = (cycle_weight +
                        score_matrix[node, node_in_cycle] -
                        score_matrix[parents[node_in_cycle], node_in_cycle])

                if score > out_edge_weight:
                    out_edge_weight = score
                    out_edge = node_in_cycle

        score_matrix[cycle_representative, node] = in_edge_weight
        old_input[cycle_representative, node] = old_input[in_edge, node]
        old_output[cycle_representative, node] = old_output[in_edge, node]

        score_matrix[node, cycle_representative] = out_edge_weight
        old_output[node, cycle_representative] = old_output[node, out_edge]
        old_input[node, cycle_representative] = old_input[node, out_edge]

    # For the next recursive iteration, we want to consider the cycle as a
    # single node. Here we collapse the cycle into the first node in the
    # cycle (first node is arbitrary), set all the other nodes not be
    # considered in the next iteration. We also keep track of which
    # representatives we are considering this iteration because we need
    # them below to check if we're done.
    considered_representatives: List[Set[int]] = []
    for i, node_in_cycle in enumerate(cycle):
        considered_representatives.append(set())
        if i > 0:
            # We need to consider at least one
            # node in the cycle, arbitrarily choose
            # the first.
            current_nodes[node_in_cycle] = False

        for node in representatives[node_in_cycle]:
            considered_representatives[i].add(node)
            if i > 0:
                representatives[cycle_representative].add(node)

    adapted_chu_liu_edmonds(length, score_matrix, coreference, current_nodes, final_edges, old_input, old_output, representatives)

    # Expansion stage.
    # check each node in cycle, if one of its representatives
    # is a key in the final_edges, it is the one we need.
    # The node we are looking for is the node which is the child
    # of the incoming edge to the cycle.
    found = False
    key_node = -1
    for i, node in enumerate(cycle):
        for cycle_rep in considered_representatives[i]:
            if cycle_rep in final_edges:
                key_node = node
                found = True
                break
        if found:
            break

    # break the cycle.
    previous = parents[key_node]
    while previous != key_node:
        child = old_output[parents[previous], previous]
        parent = old_input[parents[previous], previous]
        final_edges[child] = parent
        previous = parents[previous]


def _validate(final_edges, length, original_score_matrix, coreference):
    # Count how many edges have been modified by this function.
    modified = 0

    # Make a constant used by _find_cycle.
    current_nodes = [True for _ in range(length)]

    # Group nodes by coreference.
    group_by_precedent = {}
    for node, precedent in enumerate(coreference):
        if precedent not in group_by_precedent:
            group_by_precedent[precedent] = []
        group_by_precedent[precedent].append(node)

    # Validate parents of nodes in each group.
    for group in group_by_precedent.values():
        # Skip if only one node in the group.
        if len(group) == 1:
            continue
        # Group conflicting nodes by parent.
        conflicts_by_parent = {}
        for child in group:
            parent = final_edges[child]
            if parent not in conflicts_by_parent:
                conflicts_by_parent[parent] = []
            conflicts_by_parent[parent].append(child)

        # Keep the parents which have already been taken.
        reserved_parents = set(conflicts_by_parent.keys())
        for parent, conflicts in conflicts_by_parent.items():
            # Skip if no conflict.
            if len(conflicts) == 1:
                continue
            # Find the node that has the maximum edge with the parent.
            winner = max(conflicts, key=lambda _child: original_score_matrix[parent, _child])
            # Modify other nodes' parents.
            for child in conflicts:
                # Skip the winner.
                if child == winner:
                    continue
                # Sort its candidate parents by score.
                parent_scores = original_score_matrix[:, child]
                for _parent in numpy.argsort(parent_scores)[::-1]:
                    # Skip its current parent and the reserved parents.
                    if _parent == parent or _parent in reserved_parents:
                        continue
                    # Check if there's any cycle if we use this parent.
                    parents = final_edges.copy()
                    parents[child] = _parent
                    has_cycle, _ = _find_cycle(parents, length, current_nodes)
                    if has_cycle:
                        continue
                    # Add it to the reserved parents.
                    reserved_parents.add(_parent)
                    # Update its parent.
                    final_edges[child] = _parent
                    # Update the counter.
                    modified += 1
                    break
                # else:
                #     print('* Could not find another parent. Use the old one.')
    # if modified > 0:
    #     print('* Validate')
    return modified


==> appendix/sm/code/stog/commands/evaluate.py <==
import os
import json

import torch

from stog.utils import logging
from stog.utils.tqdm import Tqdm
from stog.utils.environment import move_to_device
from stog.utils.archival import load_archive
from stog.utils import environment
from stog.data.dataset_builder import load_dataset
from stog.data.iterators import BasicIterator

logger = logging.init_logger()


def evaluate(model, instances, iterator, device):
    with torch.no_grad():
        model.eval()
        model.decode_type = 'mst'

        test_generator = iterator(
            instances=instances,
            shuffle=False,
            num_epochs=1
        )

        logger.info("Iterating over dataset")
        generator_tqdm = Tqdm.tqdm(
            test_generator,
            total=iterator.get_num_batches(instances)
        )
        for batch in generator_tqdm:
            batch = move_to_device(batch, device)
            model(batch, for_training=True)
            metrics = model.get_metrics()
            description = ', '.join(["%s: %.2f" % (name, value) for name, value in metrics.items()]) + " ||"
            generator_tqdm.set_description(description, refresh=False)

        return model.get_metrics(reset=True)


def evaluate_from_args(args):
    if args.cuda_device > -1:
        device = torch.device('cuda:{}'.format(args.cuda_device))
    else:
        device = torch.device('cpu')

    # Load from archive
    archive = load_archive(args.archive_file, device, args.weights_file)
    config = archive.config

    # Set up the environment.
    environment_params = config['environment']
    environment.set_seed(environment_params)
    environment.prepare_global_logging(environment_params)

    model = archive.model
    model.eval()

    # Load the evaluation data
    # Try to use the validation dataset reader if there is one - otherwise fall back
    # to the default dataset_reader used for both training and validation.
    data_type = config['data']['data_type']
    if args.input_file:
        evaluation_data_path = args.input_file
    else:
        evaluation_data_path = os.path.join(config['data']['data_dir'], config['data']['test_data'])
    batch_size = args.batch_size if args.batch_size != -1 else config['data']['test_batch_size']

    logger.info("Reading evaluation data from %s", evaluation_data_path)
    instances = load_dataset(evaluation_data_path, data_type, **config['data'])

    iterator = BasicIterator(batch_size=batch_size)
    iterator.index_with(model.vocab)

    metrics = evaluate(model, instances, iterator, device)

    logger.info("Finished evaluating.")
    logger.info("Metrics:")
    for key, metric in metrics.items():
        logger.info("%s: %s", key, metric)

    output_file = args.output_file
    if output_file:
        with open(output_file, "w") as file:
            json.dump(metrics, file, indent=4)
    return metrics


if __name__ == '__main__':
    import argparse

    description = '''Evaluate the specified model + dataset'''
    parser = argparse.ArgumentParser('evaluate.py', description=description)

    parser.add_argument('archive_file', type=str, help='path to an archived trained model')
    parser.add_argument('--input-file', type=str, help='path to the file containing the evaluation data')
    parser.add_argument('--output-file', type=str, help='path to output file')
    parser.add_argument('--weights-file', type=str, help='a path that overrides which weights file to use')
    parser.add_argument('--batch-size', type=int, default=-1, help='batch size')
    parser.add_argument('--cuda-device', type=int, default=-1, help='id of GPU to use (if any)')

    args = parser.parse_args()
    evaluate_from_args(args)


==> appendix/sm/code/stog/commands/predict.py <==
"""
The ``predict`` subcommand allows you to make bulk JSON-to-JSON
or dataset to JSON predictions using a trained model and its
:class:`~allennlp.service.predictors.predictor.Predictor` wrapper.

.. code-block:: bash

    $ allennlp predict -h
    usage: allennlp predict [-h] [--output-file OUTPUT_FILE]
                            [--weights-file WEIGHTS_FILE]
                            [--batch-size BATCH_SIZE] [--silent]
                            [--cuda-device CUDA_DEVICE] [--use-dataset-reader]
                            [-o OVERRIDES] [--predictor PREDICTOR]
                            [--include-package INCLUDE_PACKAGE]
                            archive_file input_file

    Run the specified model against a JSON-lines input file.

    positional arguments:
    archive_file          the archived model to make predictions with
    input_file            path to input file

    optional arguments:
    -h, --help              show this help message and exit
    --output-file OUTPUT_FILE
                            path to output file
    --weights-file WEIGHTS_FILE
                            a path that overrides which weights file to use
    --batch-size BATCH_SIZE The batch size to use for processing
    --silent                do not print output to stdout
    --cuda-device CUDA_DEVICE
                            id of GPU to use (if any)
    --use-dataset-reader    Whether to use the dataset reader of the original
                            model to load Instances
    -o OVERRIDES, --overrides OVERRIDES
                            a JSON structure used to override the experiment
                            configuration
    --predictor PREDICTOR   optionally specify a specific predictor to use
    --include-package INCLUDE_PACKAGE
                            additional packages to include
"""
from typing import List, Iterator, Optional
import argparse
import sys
import json

import torch

from stog.commands.subcommand import Subcommand
from stog.utils.checks import check_for_gpu, ConfigurationError
from stog.utils import lazy_groups_of
from stog.predictors.predictor import Predictor, JsonDict
from stog.predictors import STOGPredictor
from stog.data import Instance

class Predict(Subcommand):
    def add_subparser(self, name: str, parser: argparse._SubParsersAction) -> argparse.ArgumentParser:
        # pylint: disable=protected-access
        description = '''Run the specified model against a JSON-lines input file.'''
        subparser = parser.add_parser(
                name, description=description, help='Use a trained model to make predictions.')

        subparser.add_argument('--archive-file', required=True, type=str, help='the archived model to make predictions with')
        subparser.add_argument('--input-file', type=str, help='path to input file')

        subparser.add_argument('--output-file', type=str, help='path to output file')
        subparser.add_argument('--weights-file',
                               type=str,
                               help='a path that overrides which weights file to use')

        batch_size = subparser.add_mutually_exclusive_group(required=False)
        batch_size.add_argument('--batch-size', type=int, default=1, help='The batch size to use for processing')

        subparser.add_argument('--silent', action='store_true', help='do not print output to stdout')

        cuda_device = subparser.add_mutually_exclusive_group(required=False)
        cuda_device.add_argument('--cuda-device', type=int, default=-1, help='id of GPU to use (if any)')

        subparser.add_argument('--use-dataset-reader',
                               action='store_true',
                               help='Whether to use the dataset reader of the original model to load Instances')

        subparser.add_argument('-o', '--overrides',
                               type=str,
                               default="",
                               help='a JSON structure used to override the experiment configuration')

        subparser.set_defaults(func=_predict)

        return subparser


def _get_predictor(args: argparse.Namespace) -> Predictor:
    from stog.utils.archival import load_archive
    # check_for_gpu(args.cuda_device)
    archive = load_archive(args.archive_file,
                           device=args.cuda_device,
                           weights_file=args.weights_file)

    return Predictor.from_archive(archive)


class _PredictManager:

    def __init__(self,
                 predictor: Predictor,
                 input_file: str,
                 output_file: Optional[str],
                 batch_size: int,
                 print_to_console: bool,
                 has_dataset_reader: bool,
                 beam_size: int) -> None:

        self._predictor = predictor
        self._input_file = input_file
        if output_file is not None:
            self._output_file = open(output_file, "w")
        else:
            self._output_file = None
        self._batch_size = batch_size
        self._print_to_console = print_to_console
        if has_dataset_reader:
            self._dataset_reader = predictor._dataset_reader # pylint: disable=protected-access
        else:
            self._dataset_reader = None

        # TODO: there should be better ways to do this
        if type(predictor) in (STOGPredictor,):
            self.beam_size = beam_size
            self._predictor._model.set_beam_size(self.beam_size)
            self._predictor._model.set_decoder_token_indexers(self._dataset_reader._token_indexers)

    def _predict_json(self, batch_data: List[JsonDict]) -> Iterator[str]:
        if len(batch_data) == 1:
            results = [self._predictor.predict_json(batch_data[0])]
        else:
            results = self._predictor.predict_batch_json(batch_data)
        for output in results:
            yield self._predictor.dump_line(output)

    def _predict_instances(self, batch_data: List[Instance]) -> Iterator[str]:
        if len(batch_data) == 1:
            results = [self._predictor.predict_instance(batch_data[0])]
        else:
            results = self._predictor.predict_batch_instance(batch_data)
        for output in results:
            yield self._predictor.dump_line(output)

    def _maybe_print_to_console_and_file(self,
                                         prediction: str,
                                         model_input: str = None) -> None:
        if self._print_to_console:
            if model_input is not None:
                print("input: ", model_input)
            print("prediction: ", prediction)
        if self._output_file is not None:
            self._output_file.write(prediction)

    def _get_json_data(self) -> Iterator[JsonDict]:
        if self._input_file == "-":
            for line in sys.stdin:
                if not line.isspace():
                    yield self._predictor.load_line(line)
        else:
            with open(self._input_file, "r") as file_input:
                for line in file_input:
                    if not line.isspace():
                        yield self._predictor.load_line(line)

    def _get_instance_data(self) -> Iterator[Instance]:
        if self._input_file == "-":
            raise ConfigurationError("stdin is not an option when using a DatasetReader.")
        elif self._dataset_reader is None:
            raise ConfigurationError("To generate instances directly, pass a DatasetReader.")
        else:
            yield from self._dataset_reader.read(self._input_file)

    def run(self) -> None:
        has_reader = self._dataset_reader is not None
        if has_reader:
            for batch in lazy_groups_of(self._get_instance_data(), self._batch_size):
                for model_input_instance, result in zip(batch, self._predict_instances(batch)):
                    self._maybe_print_to_console_and_file(result, str(model_input_instance))
        else:
            for batch_json in lazy_groups_of(self._get_json_data(), self._batch_size):
                for model_input_json, result in zip(batch_json, self._predict_json(batch_json)):
                    self._maybe_print_to_console_and_file(result, json.dumps(model_input_json))

        if self._output_file is not None:
            self._output_file.close()


def _predict(args: argparse.Namespace) -> None:
    predictor = _get_predictor(args)

    if args.silent and not args.output_file:
        print("--silent specified without --output-file.")
        print("Exiting early because no output will be created.")
        sys.exit(0)

    manager = _PredictManager(predictor,
                              args.input_file,
                              args.output_file,
                              args.batch_size,
                              not args.silent,
                              args.use_dataset_reader,
                              args.beam_size)
    manager.run()


if __name__ == "__main__":
    parser = argparse.ArgumentParser('Use a trained model to make predictions.')

    parser.add_argument('--archive-file', required=True, type=str, help='the archived model to make predictions with')
    parser.add_argument('--input-file', required=True, type=str, help='path to input file')

    parser.add_argument('--output-file', type=str, help='path to output file')
    parser.add_argument('--weights-file', type=str, help='a path that overrides which weights file to use')

    parser.add_argument('--batch-size', type=int, default=1, help='The batch size to use for processing')

    parser.add_argument('--silent', action='store_true', help='do not print output to stdout')

    parser.add_argument('--cuda-device', type=int, default=-1, help='id of GPU to use (if any)')

    parser.add_argument('--use-dataset-reader',
                           action='store_true',
                           help='Whether to use the dataset reader of the original model to load Instances')

    parser.add_argument('-o', '--overrides',
                           type=str,
                           default="",
                           help='a JSON structure used to override the experiment configuration')

    parser.add_argument('--predictor',
                           type=str,
                           help='optionally specify a specific predictor to use')

    parser.add_argument('--beam-size',
                        type=int,
                        default=1,
                        help="Beam size for seq2seq decoding")

    args = parser.parse_args()

    if args.cuda_device >= 0:
        device = torch.device('cuda:{}'.format(args.cuda_device))
    else:
        device = torch.device('cpu')
    args.cuda_device = device

    _predict(args)



==> appendix/sm/code/stog/commands/subcommand.py <==
"""
Base class for subcommands under ``allennlp.run``.
"""
import argparse

class Subcommand:
    """
    An abstract class representing subcommands for allennlp.run.
    If you wanted to (for example) create your own custom `special-evaluate` command to use like

    ``allennlp special-evaluate ...``

    you would create a ``Subcommand`` subclass and then pass it as an override to
    :func:`~allennlp.commands.main` .
    """
    def add_subparser(self, name: str, parser: argparse._SubParsersAction) -> argparse.ArgumentParser:
        # pylint: disable=protected-access
        raise NotImplementedError


==> appendix/sm/code/stog/commands/train.py <==
import os
import re
import argparse
import yaml

import torch

from stog.utils import logging
from stog.utils.params import Params, remove_pretrained_embedding_params
from stog import models as Models
from stog.data.dataset_builder import dataset_from_params, iterator_from_params
from stog.data.vocabulary import Vocabulary
from stog.training.trainer import Trainer
from stog.utils import environment
from stog.utils.checks import ConfigurationError
from stog.utils.archival import CONFIG_NAME, _DEFAULT_WEIGHTS, archive_model
from stog.commands.evaluate import evaluate
from stog.metrics import dump_metrics

logger = logging.init_logger()


def create_serialization_dir(params: Params) -> None:
    """
    This function creates the serialization directory if it doesn't exist.  If it already exists
    and is non-empty, then it verifies that we're recovering from a training with an identical configuration.
    Parameters
    ----------
    params: ``Params``
        A parameter object specifying an AllenNLP Experiment.
    serialization_dir: ``str``
        The directory in which to save results and logs.
    recover: ``bool``
        If ``True``, we will try to recover from an existing serialization directory, and crash if
        the directory doesn't exist, or doesn't match the configuration we're given.
    """
    serialization_dir = params['environment']['serialization_dir']
    recover = params['environment']['recover']
    if os.path.exists(serialization_dir) and os.listdir(serialization_dir):
        if not recover:
            raise ConfigurationError(f"Serialization directory ({serialization_dir}) already exists and is "
                                     f"not empty. Specify --recover to recover training from existing output.")

        logger.info(f"Recovering from prior training at {serialization_dir}.")

        recovered_config_file = os.path.join(serialization_dir, CONFIG_NAME)
        if not os.path.exists(recovered_config_file):
            raise ConfigurationError("The serialization directory already exists but doesn't "
                                     "contain a config.json. You probably gave the wrong directory.")
        else:
            loaded_params = Params.from_file(recovered_config_file)

            if params != loaded_params:
                raise ConfigurationError("Training configuration does not match the configuration we're "
                                         "recovering from.")

            # In the recover mode, we don't need to reload the pre-trained embeddings.
            remove_pretrained_embedding_params(params)
    else:
        if recover:
            raise ConfigurationError(f"--recover specified but serialization_dir ({serialization_dir}) "
                                     "does not exist.  There is nothing to recover from.")
        os.makedirs(serialization_dir, exist_ok=True)
        params.to_file(os.path.join(serialization_dir, CONFIG_NAME))


def train_model(params: Params):
    """
    Trains the model specified in the given :class:`Params` object, using the data and training
    parameters also specified in that object, and saves the results.
    Parameters
    ----------
    params : ``Params``
        A parameter object specifying an AllenNLP Experiment.
    Returns
    -------
    best_model: ``Model``
        The model with the best epoch weights.
    """

    # Set up the environment.
    environment_params = params['environment']
    environment.set_seed(environment_params)
    create_serialization_dir(params)
    environment.prepare_global_logging(environment_params)
    environment.check_for_gpu(environment_params)
    if environment_params['gpu']:
        device = torch.device('cuda:{}'.format(environment_params['cuda_device']))
        environment.occupy_gpu(device)
    else:
        device = torch.device('cpu')
    params['trainer']['device'] = device

    # Load data.
    data_params = params['data']
    dataset = dataset_from_params(data_params)
    train_data = dataset['train']
    dev_data = dataset.get('dev')
    test_data = dataset.get('test')

    # Vocabulary and iterator are created here.
    vocab_params = params.get('vocab', {})
    vocab = Vocabulary.from_instances(instances=train_data, **vocab_params)
    # Initializing the model can have side effect of expanding the vocabulary
    vocab.save_to_files(os.path.join(environment_params['serialization_dir'], "vocabulary"))

    train_iterator, dev_iterater, test_iterater = iterator_from_params(vocab, data_params['iterator'])

    # Build the model.
    model_params = params['model']
    model = getattr(Models, model_params['model_type']).from_params(vocab, model_params)
    logger.info(model)

    # Train
    trainer_params = params['trainer']
    no_grad_regexes = trainer_params['no_grad']
    for name, parameter in model.named_parameters():
        if any(re.search(regex, name) for regex in no_grad_regexes):
            parameter.requires_grad_(False)

    frozen_parameter_names, tunable_parameter_names = \
        environment.get_frozen_and_tunable_parameter_names(model)
    logger.info("Following parameters are Frozen  (without gradient):")
    for name in frozen_parameter_names:
        logger.info(name)
    logger.info("Following parameters are Tunable (with gradient):")
    for name in tunable_parameter_names:
        logger.info(name)

    trainer = Trainer.from_params(model, train_data, dev_data, train_iterator, dev_iterater, trainer_params)

    serialization_dir = trainer_params['serialization_dir']
    try:
        metrics = trainer.train()
    except KeyboardInterrupt:
        # if we have completed an epoch, try to create a model archive.
        if os.path.exists(os.path.join(serialization_dir, _DEFAULT_WEIGHTS)):
            logger.info("Training interrupted by the user. Attempting to create "
                         "a model archive using the current best epoch weights.")
            archive_model(serialization_dir)
        raise

    # Now tar up results
    archive_model(serialization_dir)

    logger.info("Loading the best epoch weights.")
    best_model_state_path = os.path.join(serialization_dir, 'best.th')
    best_model_state = torch.load(best_model_state_path)
    best_model = model
    if not isinstance(best_model, torch.nn.DataParallel):
        best_model_state = {re.sub(r'^module\.', '', k):v for k, v in best_model_state.items()}
    best_model.load_state_dict(best_model_state)

    return best_model


if __name__ == "__main__":
    parser = argparse.ArgumentParser('train.py')
    parser.add_argument('params', help='Parameters YAML file.')
    args = parser.parse_args()

    params = Params.from_file(args.params)
    logger.info(params)

    train_model(params)


==> appendix/sm/code/stog/data/__init__.py <==
from stog.data.dataset_readers.dataset_reader import DatasetReader
from stog.data.fields.field import DataArray, Field
from stog.data.instance import Instance
from stog.data.iterators.data_iterator import DataIterator
from stog.data.token_indexers.token_indexer import TokenIndexer, TokenType
from stog.data.tokenizers.token import Token
from stog.data.tokenizers.tokenizer import Tokenizer
from stog.data.vocabulary import Vocabulary


==> appendix/sm/code/stog/data/dataset.py <==
"""
A :class:`~Batch` represents a collection of ``Instance`` s to be fed
through a model.
"""

import logging
from collections import defaultdict
from typing import Dict, List, Union, Iterator, Iterable

import numpy
import torch

from stog.utils.checks import ConfigurationError
from stog.utils import ensure_list
from stog.data.instance import Instance
from stog.data.vocabulary import Vocabulary

logger = logging.getLogger(__name__)  # pylint: disable=invalid-name

class Batch(Iterable):
    """
    A batch of Instances. In addition to containing the instances themselves,
    it contains helper functions for converting the data into tensors.
    """
    def __init__(self, instances: Iterable[Instance]) -> None:
        """
        A Batch just takes an iterable of instances in its constructor and hangs onto them
        in a list.
        """
        super().__init__()

        self.instances: List[Instance] = ensure_list(instances)
        self._check_types()

    def _check_types(self) -> None:
        """
        Check that all the instances have the same types.
        """
        all_instance_fields_and_types: List[Dict[str, str]] = [{k: v.__class__.__name__
                                                                for k, v in x.fields.items()}
                                                               for x in self.instances]
        # Check all the field names and Field types are the same for every instance.
        if not all([all_instance_fields_and_types[0] == x for x in all_instance_fields_and_types]):
            raise ConfigurationError("You cannot construct a Batch with non-homogeneous Instances.")

    def get_padding_lengths(self) -> Dict[str, Dict[str, int]]:
        """
        Gets the maximum padding lengths from all ``Instances`` in this batch.  Each ``Instance``
        has multiple ``Fields``, and each ``Field`` could have multiple things that need padding.
        We look at all fields in all instances, and find the max values for each (field_name,
        padding_key) pair, returning them in a dictionary.

        This can then be used to convert this batch into arrays of consistent length, or to set
        model parameters, etc.
        """
        padding_lengths: Dict[str, Dict[str, int]] = defaultdict(dict)
        all_instance_lengths: List[Dict[str, Dict[str, int]]] = [instance.get_padding_lengths()
                                                                 for instance in self.instances]
        if not all_instance_lengths:
            return {**padding_lengths}
        all_field_lengths: Dict[str, List[Dict[str, int]]] = defaultdict(list)
        for instance_lengths in all_instance_lengths:
            for field_name, instance_field_lengths in instance_lengths.items():
                all_field_lengths[field_name].append(instance_field_lengths)
        for field_name, field_lengths in all_field_lengths.items():
            for padding_key in field_lengths[0].keys():
                max_value = max(x[padding_key] if padding_key in x else 0 for x in field_lengths)
                padding_lengths[field_name][padding_key] = max_value
        return {**padding_lengths}

    def as_tensor_dict(self,
                       padding_lengths: Dict[str, Dict[str, int]] = None,
                       verbose: bool = False) -> Dict[str, Union[torch.Tensor, Dict[str, torch.Tensor]]]:
        # This complex return type is actually predefined elsewhere as a DataArray,
        # but we can't use it because mypy doesn't like it.
        """
        This method converts this ``Batch`` into a set of pytorch Tensors that can be passed
        through a model.  In order for the tensors to be valid tensors, all ``Instances`` in this
        batch need to be padded to the same lengths wherever padding is necessary, so we do that
        first, then we combine all of the tensors for each field in each instance into a set of
        batched tensors for each field.

        Parameters
        ----------
        padding_lengths : ``Dict[str, Dict[str, int]]``
            If a key is present in this dictionary with a non-``None`` value, we will pad to that
            length instead of the length calculated from the data.  This lets you, e.g., set a
            maximum value for sentence length if you want to throw out long sequences.

            Entries in this dictionary are keyed first by field name (e.g., "question"), then by
            padding key (e.g., "num_tokens").
        verbose : ``bool``, optional (default=``False``)
            Should we output logging information when we're doing this padding?  If the batch is
            large, this is nice to have, because padding a large batch could take a long time.
            But if you're doing this inside of a data generator, having all of this output per
            batch is a bit obnoxious (and really slow).

        Returns
        -------
        tensors : ``Dict[str, DataArray]``
            A dictionary of tensors, keyed by field name, suitable for passing as input to a model.
            This is a `batch` of instances, so, e.g., if the instances have a "question" field and
            an "answer" field, the "question" fields for all of the instances will be grouped
            together into a single tensor, and the "answer" fields for all instances will be
            similarly grouped in a parallel set of tensors, for batched computation. Additionally,
            for complex ``Fields``, the value of the dictionary key is not necessarily a single
            tensor.  For example, with the ``TextField``, the output is a dictionary mapping
            ``TokenIndexer`` keys to tensors. The number of elements in this sub-dictionary
            therefore corresponds to the number of ``TokenIndexers`` used to index the
            ``TextField``.  Each ``Field`` class is responsible for batching its own output.
        """
        if padding_lengths is None:
            padding_lengths = defaultdict(dict)
        # First we need to decide _how much_ to pad.  To do that, we find the max length for all
        # relevant padding decisions from the instances themselves.  Then we check whether we were
        # given a max length for a particular field and padding key.  If we were, we use that
        # instead of the instance-based one.
        if verbose:
            logger.info("Padding batch of size %d to lengths %s", len(self.instances), str(padding_lengths))
            logger.info("Getting max lengths from instances")
        instance_padding_lengths = self.get_padding_lengths()
        if verbose:
            logger.info("Instance max lengths: %s", str(instance_padding_lengths))
        lengths_to_use: Dict[str, Dict[str, int]] = defaultdict(dict)
        for field_name, instance_field_lengths in instance_padding_lengths.items():
            for padding_key in instance_field_lengths.keys():
                if padding_lengths[field_name].get(padding_key) is not None:
                    lengths_to_use[field_name][padding_key] = padding_lengths[field_name][padding_key]
                else:
                    lengths_to_use[field_name][padding_key] = instance_field_lengths[padding_key]

        # Now we actually pad the instances to tensors.
        field_tensors: Dict[str, list] = defaultdict(list)
        if verbose:
            logger.info("Now actually padding instances to length: %s", str(lengths_to_use))
        for instance in self.instances:
            for field, tensors in instance.as_tensor_dict(lengths_to_use).items():
                field_tensors[field].append(tensors)

        # Finally, we combine the tensors that we got for each instance into one big tensor (or set
        # of tensors) per field.  The `Field` classes themselves have the logic for batching the
        # tensors together, so we grab a dictionary of field_name -> field class from the first
        # instance in the batch.
        field_classes = self.instances[0].fields
        final_fields = {}
        for field_name, field_tensor_list in field_tensors.items():
            final_fields[field_name] = field_classes[field_name].batch_tensors(field_tensor_list)
        return final_fields

    def __iter__(self) -> Iterator[Instance]:
        return iter(self.instances)

    def index_instances(self, vocab: Vocabulary) -> None:
        for instance in self.instances:
            instance.index_fields(vocab)

    def print_statistics(self) -> None:
        # Make sure if has been indexed first
        sequence_field_lengths: Dict[str, List] = defaultdict(list)
        for instance in self.instances:
            if not instance.indexed:
                raise ConfigurationError("Instances must be indexed with vocabulary "
                                         "before asking to print dataset statistics.")
            for field, field_padding_lengths in instance.get_padding_lengths().items():
                for key, value in field_padding_lengths.items():
                    sequence_field_lengths[f"{field}.{key}"].append(value)

        print("\n\n----Dataset Statistics----\n")
        for name, lengths in sequence_field_lengths.items():
            print(f"Statistics for {name}:")
            print(f"\tLengths: Mean: {numpy.mean(lengths)}, Standard Dev: {numpy.std(lengths)}, "
                  f"Max: {numpy.max(lengths)}, Min: {numpy.min(lengths)}")

        print("\n10 Random instances: ")
        for i in list(numpy.random.randint(len(self.instances), size=10)):
            print(f"Instance {i}:")
            print(f"\t{self.instances[i]}")


==> appendix/sm/code/stog/data/dataset_builder.py <==
import os
import argparse

from stog.utils.params import Params
from stog.utils import logging
from stog.data.iterators import BucketIterator, BasicIterator
from stog.data.token_indexers import SingleIdTokenIndexer,TokenCharactersIndexer
from stog.data.dataset_readers import AbstractMeaningRepresentationDatasetReader

ROOT_TOKEN="<root>"
ROOT_CHAR="<r>"
logger = logging.init_logger()


def load_dataset_reader(dataset_type, *args, **kwargs):
    if dataset_type == "AMR":
        dataset_reader = AbstractMeaningRepresentationDatasetReader(
            token_indexers=dict(
                encoder_tokens=SingleIdTokenIndexer(namespace="encoder_token_ids"),
                encoder_characters=TokenCharactersIndexer(namespace="encoder_token_characters"),
                decoder_tokens=SingleIdTokenIndexer(namespace="decoder_token_ids"),
                decoder_characters=TokenCharactersIndexer(namespace="decoder_token_characters")
            ),
            word_splitter=kwargs.get('word_splitter', None)
        )

    else:
        raise NotImplementedError
    return dataset_reader


def load_dataset(path, dataset_type, *args, **kwargs):
    return load_dataset_reader(dataset_type, *args, **kwargs).read(path)


def dataset_from_params(params):

    train_data = os.path.join(params['data_dir'], params['train_data'])
    dev_data = os.path.join(params['data_dir'], params['dev_data'])
    test_data = params['test_data']
    data_type = params['data_type']

    logger.info("Building train datasets ...")
    train_data = load_dataset(train_data, data_type, **params)

    logger.info("Building dev datasets ...")
    dev_data = load_dataset(dev_data, data_type, **params)

    if test_data:
        test_data = os.path.join(params['data_dir'], params['test_data'])
        logger.info("Building test datasets ...")
        test_data = load_dataset(test_data, data_type, **params)

    #logger.info("Building vocabulary ...")
    #build_vocab(fields, train_data)

    return dict(
        train=train_data,
        dev=dev_data,
        test=test_data
    )


def iterator_from_params(vocab, params):
    # TODO: There are some other options for iterator, I think we consider about it later.
    iter_type = params['iter_type']
    train_batch_size = params['train_batch_size']
    test_batch_size = params['test_batch_size']

    if iter_type == "BucketIterator":
        train_iterator = BucketIterator(
            sorting_keys=list(map(tuple, params.get('sorting_keys', []))),
            batch_size=train_batch_size,
        )
    elif iter_type == "BasicIterator":
        train_iterator = BasicIterator(
            batch_size=train_batch_size
        )
    else:
        raise NotImplementedError

    dev_iterator = BasicIterator(
        batch_size=train_batch_size
    )

    test_iterator = BasicIterator(
        batch_size=test_batch_size
    )

    train_iterator.index_with(vocab)
    dev_iterator.index_with(vocab)
    test_iterator.index_with(vocab)

    return train_iterator, dev_iterator, test_iterator


==> appendix/sm/code/stog/data/dataset_readers/__init__.py <==
"""
A :class:`~stog.data.dataset_readers.dataset_reader.DatasetReader`
reads a file and converts it to a collection of
:class:`~stog.data.instance.Instance` s.
The various subclasses know how to read specific filetypes
and produce datasets in the formats required by specific models.
"""

# pylint: disable=line-too-long
from stog.data.dataset_readers.dataset_reader import DatasetReader
from stog.data.dataset_readers.abstract_meaning_representation import AbstractMeaningRepresentationDatasetReader


==> appendix/sm/code/stog/data/dataset_readers/abstract_meaning_representation.py <==

from typing import Dict, List, Tuple
import logging
import os
import json

from overrides import overrides
# NLTK is so performance orientated (ha ha) that they have lazy imports. Why? Who knows.
from stog.data.dataset_readers.amr_parsing.io import AMRIO
from stog.data.dataset_readers.amr_parsing.amr import AMRGraph
from stog.utils.file import cached_path
from stog.data.dataset_readers.dataset_reader import DatasetReader
from stog.data.fields import TextField, SpanField, SequenceLabelField, ListField, MetadataField, Field, AdjacencyField, ArrayField
from stog.data.instance import Instance
from stog.data.token_indexers import TokenIndexer, SingleIdTokenIndexer
from stog.data.tokenizers import Token
from stog.data.tokenizers.bert_tokenizer import AMRBertTokenizer
from stog.utils.checks import ConfigurationError
from stog.utils.string import START_SYMBOL, END_SYMBOL


logger = logging.getLogger(__name__)  # pylint: disable=invalid-name


@DatasetReader.register("amr_trees")
class AbstractMeaningRepresentationDatasetReader(DatasetReader):
    '''
    Dataset reader for AMR data
    '''
    def __init__(self,
                 token_indexers: Dict[str, TokenIndexer] = None,
                 word_splitter = None,
                 lazy: bool = False,
                 skip_first_line: bool = True,
                 evaluation: bool = False
                 ) -> None:

        super().__init__(lazy=lazy)
        self._token_indexers = token_indexers or {'tokens': SingleIdTokenIndexer()}
        if word_splitter is not None:
            self._word_splitter = AMRBertTokenizer.from_pretrained(
                word_splitter, do_lower_case=False)
        else:
            self._word_splitter = None
        self._skip_first_line = skip_first_line
        self._evaluation = evaluation

        self._number_bert_ids = 0
        self._number_bert_oov_ids = 0
        self._number_non_oov_pos_tags = 0
        self._number_pos_tags = 0

    def report_coverage(self):
        if self._number_bert_ids != 0:
            logger.info('BERT OOV  rate: {0:.4f} ({1}/{2})'.format(
                self._number_bert_oov_ids / self._number_bert_ids,
                self._number_bert_oov_ids, self._number_bert_ids
            ))
        if self._number_non_oov_pos_tags != 0:
            logger.info('POS tag coverage: {0:.4f} ({1}/{2})'.format(
                self._number_non_oov_pos_tags / self._number_pos_tags,
                self._number_non_oov_pos_tags, self._number_pos_tags
            ))

    def set_evaluation(self):
        self._evaluation = True

    @overrides
    def _read(self, file_path):
        # if `file_path` is a URL, redirect to the cache
        file_path = cached_path(file_path)
        logger.info("Reading instances from lines in file at: %s", file_path)
        for amr in AMRIO.read(file_path):
            yield self.text_to_instance(amr)
        self.report_coverage()

    @overrides
    def text_to_instance(self, amr) -> Instance:
        # pylint: disable=arguments-differ

        fields: Dict[str, Field] = {}

        max_tgt_length = None if self._evaluation else 60

        list_data = amr.graph.get_list_data(
            amr, START_SYMBOL, END_SYMBOL, self._word_splitter, max_tgt_length)

        # These four fields are used for seq2seq model and target side self copy
        fields["src_tokens"] = TextField(
            tokens=[Token(x) for x in list_data["src_tokens"]],
            token_indexers={k: v for k, v in self._token_indexers.items() if 'encoder' in k}
        )

        if list_data['src_token_ids'] is not None:
            fields['src_token_ids'] = ArrayField(list_data['src_token_ids'])
            self._number_bert_ids += len(list_data['src_token_ids'])
            self._number_bert_oov_ids += len(
                [bert_id for bert_id in list_data['src_token_ids'] if bert_id == 100])

        if list_data['src_token_subword_index'] is not None:
            fields['src_token_subword_index'] = ArrayField(
                list_data['src_token_subword_index'])

        fields["src_must_copy_tags"] = SequenceLabelField(
            labels=list_data["src_must_copy_tags"],
            sequence_field=fields["src_tokens"],
            label_namespace="must_copy_tags"
        )

        fields["tgt_tokens"] = TextField(
            tokens=[Token(x) for x in list_data["tgt_tokens"]],
            token_indexers={k: v for k, v in self._token_indexers.items() if 'decoder' in k}
        )

        fields["src_pos_tags"] = SequenceLabelField(
            labels=list_data["src_pos_tags"],
            sequence_field=fields["src_tokens"],
            label_namespace="pos_tags"
        )

        fields["tgt_pos_tags"] = SequenceLabelField(
            labels=list_data["tgt_pos_tags"],
            sequence_field=fields["tgt_tokens"],
            label_namespace="pos_tags"
        )

        self._number_pos_tags += len(list_data['tgt_pos_tags'])
        self._number_non_oov_pos_tags += len(
            [tag for tag in list_data['tgt_pos_tags'] if tag != '@@UNKNOWN@@'])

        fields["tgt_copy_indices"] = SequenceLabelField(
            labels=list_data["tgt_copy_indices"],
            sequence_field=fields["tgt_tokens"],
            label_namespace="coref_tags",
        )

        fields["tgt_copy_mask"] = SequenceLabelField(
            labels=list_data["tgt_copy_mask"],
            sequence_field=fields["tgt_tokens"],
            label_namespace="coref_mask_tags",
        )

        fields["tgt_copy_map"] = AdjacencyField(
            indices=list_data["tgt_copy_map"],
            sequence_field=fields["tgt_tokens"],
            padding_value=0
        )

        # These two fields for source copy
        fields["src_copy_indices"] = SequenceLabelField(
            labels=list_data["src_copy_indices"],
            sequence_field=fields["tgt_tokens"],
            label_namespace="source_copy_target_tags",
        )

        fields["src_copy_map"] = AdjacencyField(
            indices=list_data["src_copy_map"],
            sequence_field=TextField(
                [
                    Token(x) for x in list_data["src_copy_vocab"].get_special_tok_list() + list_data["src_tokens"]
                ],
                None
            ),
            padding_value=0
        )

        # These two fields are used in biaffine parser
        fields["head_tags"] = SequenceLabelField(
            labels=list_data["head_tags"],
            sequence_field=fields["tgt_tokens"],
            label_namespace="head_tags",
            strip_sentence_symbols=True
        )

        fields["head_indices"] = SequenceLabelField(
            labels=list_data["head_indices"],
            sequence_field=fields["tgt_tokens"],
            label_namespace="head_index_tags",
            strip_sentence_symbols=True
        )

        if self._evaluation:
            # Metadata fields, good for debugging
            fields["src_tokens_str"] = MetadataField(
                list_data["src_tokens"]
            )

            fields["tgt_tokens_str"] = MetadataField(
                list_data.get("tgt_tokens", [])
            )

            fields["src_copy_vocab"] = MetadataField(
                list_data["src_copy_vocab"]
            )

            fields["tag_lut"] = MetadataField(
                dict(pos=list_data["pos_tag_lut"])
            )

            fields["source_copy_invalid_ids"] = MetadataField(
                list_data['src_copy_invalid_ids']
            )

            fields["amr"] = MetadataField(
                amr
            )

        return Instance(fields)




==> appendix/sm/code/stog/data/dataset_readers/amr_parsing/amr.py <==
import re
import json
from collections import defaultdict, Counter

import penman
import networkx as nx

from stog.data.vocabulary import DEFAULT_PADDING_TOKEN, DEFAULT_OOV_TOKEN
from stog.data.dataset_readers.amr_parsing.graph_repair import GraphRepair
from stog.utils.string import find_similar_token, is_abstract_token, is_english_punct
from stog.utils import logging


logger = logging.init_logger()


# Disable inverting ':mod' relation.
penman.AMRCodec._inversions.pop('domain')
penman.AMRCodec._deinversions.pop('mod')
from penman import Triple

amr_codec = penman.AMRCodec(indent=6)

WORDSENSE_RE = re.compile(r'-\d\d$')
QUOTED_RE = re.compile(r'^".*"$')


class AMR:

    def __init__(self,
                 id=None,
                 sentence=None,
                 graph=None,
                 tokens=None,
                 lemmas=None,
                 pos_tags=None,
                 ner_tags=None,
                 abstract_map=None,
                 misc=None):
        self.id = id
        self.sentence = sentence
        self.graph = graph
        self.tokens = tokens
        self.lemmas = lemmas
        self.pos_tags = pos_tags
        self.ner_tags = ner_tags
        self.abstract_map = abstract_map
        self.misc = misc

    def is_named_entity(self, index):
        return self.ner_tags[index] not in ('0', 'O')

    def get_named_entity_span(self, index):
        if self.ner_tags is None or not self.is_named_entity(index):
            return []
        span = [index]
        tag = self.ner_tags[index]
        prev = index - 1
        while prev > 0 and self.ner_tags[prev] == tag:
            span.append(prev)
            prev -= 1
        next = index + 1
        while next < len(self.ner_tags) and self.ner_tags[next] == tag:
            span.append(next)
            next += 1
        return span

    def find_span_indexes(self, span):
        for i, token in enumerate(self.tokens):
            if token == span[0]:
                _span = self.tokens[i: i + len(span)]
                if len(_span) == len(span) and all(x == y for x, y in zip(span, _span)):
                    return list(range(i, i + len(span)))
        return None

    def replace_span(self, indexes, new, pos=None, ner=None):
        self.tokens = self.tokens[:indexes[0]] + new + self.tokens[indexes[-1] + 1:]
        self.lemmas = self.lemmas[:indexes[0]] + new + self.lemmas[indexes[-1] + 1:]
        if pos is None:
            pos = [self.pos_tags[indexes[0]]]
        self.pos_tags = self.pos_tags[:indexes[0]] + pos + self.pos_tags[indexes[-1] + 1:]
        if ner is None:
            ner = [self.ner_tags[indexes[0]]]
        self.ner_tags = self.ner_tags[:indexes[0]] + ner + self.ner_tags[indexes[-1] + 1:]

    def remove_span(self, indexes):
        self.replace_span(indexes, [], [], [])

    def __repr__(self):
        fields = []
        for k, v in dict(
            id=self.id,
            snt=self.sentence,
            tokens=self.tokens,
            lemmas=self.lemmas,
            pos_tags=self.pos_tags,
            ner_tags=self.ner_tags,
            abstract_map=self.abstract_map,
            misc=self.misc,
            graph=self.graph
        ).items():
            if v is None:
                continue
            if k == 'misc':
                fields += v
            elif k == 'graph':
                fields.append(str(v))
            else:
                if not isinstance(v, str):
                    v = json.dumps(v)
                fields.append('# ::{} {}'.format(k, v))
        return '\n'.join(fields)

    def get_src_tokens(self):
        return self.lemmas if self.lemmas else self.sentence.split()


class AMRNode:

    attribute_priority = [
        'instance', 'quant', 'mode', 'value', 'name', 'li', 'mod', 'frequency',
        'month', 'day', 'year', 'time', 'unit', 'decade', 'poss'
    ]

    def __init__(self, identifier, attributes=None, copy_of=None):
        self.identifier = identifier
        if attributes is None:
            self.attributes = []
        else:
            self.attributes = attributes
            # self._sort_attributes()
        self._num_copies = 0
        self.copy_of = copy_of

    def _sort_attributes(self):
        def get_attr_priority(attr):
            if attr in self.attribute_priority:
                return self.attribute_priority.index(attr), attr
            if not re.search(r'^(ARG|op|snt)', attr):
                return len(self.attribute_priority), attr
            else:
                return len(self.attribute_priority) + 1, attr
        self.attributes.sort(key=lambda x: get_attr_priority(x[0]))

    def __hash__(self):
        return hash(self.identifier)

    def __eq__(self, other):
        if not isinstance(other, AMRNode):
            return False
        return self.identifier == other.identifier

    def __repr__(self):
        ret = str(self.identifier)
        for k, v in self.attributes:
            if k == 'instance':
                ret += ' / ' + v
                break
        return ret

    def __str__(self):
        ret = repr(self)
        for key, value in self.attributes:
            if key == 'instance':
                continue
            ret += '\n\t:{} {}'.format(key, value)
        return ret

    @property
    def instance(self):
        for key, value in self.attributes:
            if key == 'instance':
                return value
        else:
            return None

    @property
    def ops(self):
        ops = []
        for key, value in self.attributes:
            if re.search(r'op\d+', key):
                ops.append((int(key[2:]), value))
        if len(ops):
            ops.sort(key=lambda x: x[0])
        return [v for k, v in ops]

    def copy(self):
        attributes = None
        if self.attributes is not None:
            attributes = self.attributes[:]
        self._num_copies += 1
        copy = AMRNode(self.identifier + '_copy_{}'.format(self._num_copies), attributes, self)
        return copy

    def remove_attribute(self, attr, value):
        self.attributes.remove((attr, value))

    def add_attribute(self, attr, value):
        self.attributes.append((attr, value))

    def replace_attribute(self, attr, old, new):
        index = self.attributes.index((attr, old))
        self.attributes[index] = (attr, new)

    def get_frame_attributes(self):
        for k, v in self.attributes:
            if isinstance(v, str) and re.search(r'-\d\d$', v):
                yield k, v

    def get_senseless_attributes(self):
        for k, v in self.attributes:
            if isinstance(v, str) and not re.search(r'-\d\d$', v):
                yield k, v


class AMRGraph(penman.Graph):

    edge_label_priority = (
        'mod name time location degree poss domain quant manner unit purpose topic condition part-of compared-to '
        'duration source ord beneficiary concession direction frequency consist-of example medium location-of '
        'manner-of quant-of time-of instrument prep-in destination accompanier prep-with extent instrument-of age '
        'path concession-of subevent-of prep-as prep-to prep-against prep-on prep-for degree-of prep-under part '
        'condition-of prep-without topic-of season duration-of poss-of prep-from prep-at range purpose-of source-of '
        'subevent example-of value path-of scale conj-as-if prep-into prep-by prep-on-behalf-of medium-of prep-among '
        'calendar beneficiary-of prep-along-with extent-of age-of frequency-of dayperiod accompanier-of '
        'destination-of prep-amid prep-toward prep-in-addition-to ord-of name-of weekday direction-of prep-out-of '
        'timezone subset-of'.split())

    def __init__(self, penman_graph):
        super(AMRGraph, self).__init__()
        self._triples = penman_graph._triples
        self._top = penman_graph._top
        self._build_extras()
        self._src_tokens = []

    def __str__(self):
        self._triples = penman.alphanum_order(self._triples)
        return amr_codec.encode(self)

    def _build_extras(self):
        G = nx.DiGraph()

        self.variable_to_node = {}
        for v in self.variables():
            if type(v) is not str:
                continue
            attributes = [(t.relation, t.target) for t in self.attributes(source=v)]
            node = AMRNode(v, attributes)
            G.add_node(node)
            self.variable_to_node[v] = node

        edge_set = set()
        for edge in self.edges():
            if type(edge.source) is not str:
                continue
            if type(edge.target) is not str:
                continue
            source = self.variable_to_node[edge.source]
            target = self.variable_to_node[edge.target]
            relation = edge.relation

            if relation == 'instance':
                continue

            if source == target:
                continue

            if edge.inverted:
                source, target, relation = target, source, amr_codec.invert_relation(edge.relation)

            if (source, target) in edge_set:
                target = target.copy()

            edge_set.add((source, target))
            G.add_edge(source, target, label=relation)

        self._G = G

    def attributes(self, source=None, relation=None, target=None):
        # Refine attributes because there's a bug in penman.attributes()
        # See https://github.com/goodmami/penman/issues/29
        attrmatch = lambda a: (
                (source is None or source == a.source) and
                (relation is None or relation == a.relation) and
                (target is None or target == a.target)
        )
        variables = self.variables()
        attrs = [t for t in self.triples() if t.target not in variables or t.relation == 'instance']
        return list(filter(attrmatch, attrs))

    def _update_penman_graph(self, triples):
        self._triples = triples
        if self._top not in self.variables():
            self._top = None

    def is_name_node(self, node):
        edges = list(self._G.in_edges(node))
        return any(self._G[source][target].get('label', None) == 'name' for source, target in edges)

    def get_name_node_type(self, node):
        edges = list(self._G.in_edges(node))
        for source, target in edges:
            if self._G[source][target].get('label', None) == 'name':
                return source.instance
        raise KeyError

    def get_name_node_wiki(self, node):
        edges = list(self._G.in_edges(node))
        for source, target in edges:
            if self._G[source][target].get('label', None) == 'name':
                for attr, value in source.attributes:
                    if attr == 'wiki':
                        if value != '-':
                            value = value[1:-1]  # remove quotes
                        return value
        return None

    def set_name_node_wiki(self, node, wiki):
        edges = list(self._G.in_edges(node))
        parent = None
        for source, target in edges:
            if self._G[source][target].get('label', None) == 'name':
                parent = source
                break
        if parent:
            if wiki != '-':
                wiki = '"{}"'.format(wiki)
            self.add_node_attribute(parent, 'wiki', wiki)

    def is_date_node(self, node):
        return node.instance == 'date-entity'

    def add_edge(self, source, target, label):
        self._G.add_edge(source, target, label=label)
        t = penman.Triple(source=source.identifier, relation=label, target=target.identifier)
        triples = self._triples + [t]
        triples = penman.alphanum_order(triples)
        self._update_penman_graph(triples)

    def remove_edge(self, x, y):
        if isinstance(x, AMRNode) and isinstance(y, AMRNode):
            self._G.remove_edge(x, y)
        if isinstance(x, AMRNode):
            x = x.identifier
        if isinstance(y, AMRNode):
            y = y.identifier
        triples = [t for t in self._triples if not (t.source == x and t.target == y)]
        self._update_penman_graph(triples)

    def update_edge_label(self, x, y, old, new):
        self._G[x][y]['label'] = new
        triples = []
        for t in self._triples:
            if t.source == x.identifier and t.target == y.identifier and t.relation == old:
                t = Triple(x.identifier, new, y.identifier)
            triples.append(t)
        self._update_penman_graph(triples)

    def add_node(self, instance):
        identifier = instance[0]
        assert identifier.isalpha()
        if identifier in self.variables():
            i = 2
            while identifier + str(i) in self.variables():
                i += 1
            identifier += str(i)
        triples = self._triples + [Triple(identifier, 'instance', instance)]
        self._triples = penman.alphanum_order(triples)

        node = AMRNode(identifier, [('instance', instance)])
        self._G.add_node(node)
        return node

    def remove_node(self, node):
        self._G.remove_node(node)
        triples = [t for t in self._triples if t.source != node.identifier]
        self._update_penman_graph(triples)

    def replace_node_attribute(self, node, attr, old, new):
        node.replace_attribute(attr, old, new)
        triples = []
        found = False
        for t in self._triples:
            if t.source == node.identifier and t.relation == attr and t.target == old:
                found = True
                t = penman.Triple(source=node.identifier, relation=attr, target=new)
            triples.append(t)
        if not found:
            print ('Something went wrong!!!')
            return
            #raise KeyError
        self._triples = penman.alphanum_order(triples)

    def remove_node_attribute(self, node, attr, value):
        node.remove_attribute(attr, value)
        triples = [t for t in self._triples if not (t.source == node.identifier and t.relation == attr and t.target == value)]
        self._update_penman_graph(triples)

    def add_node_attribute(self, node, attr, value):
        node.add_attribute(attr, value)
        t = penman.Triple(source=node.identifier, relation=attr, target=value)
        self._triples = penman.alphanum_order(self._triples + [t])

    def remove_node_ops(self, node):
        ops = []
        for attr, value in node.attributes:
            if re.search(r'^op\d+$', attr):
                ops.append((attr, value))
        for attr, value in ops:
            self.remove_node_attribute(node, attr, value)

    def remove_subtree(self, root):
        children = []
        removed_nodes = set()
        for _, child in list(self._G.edges(root)):
            self.remove_edge(root, child)
            children.append(child)
        for child in children:
            if len(list(self._G.in_edges(child))) == 0:
                removed_nodes.update(self.remove_subtree(child))
        if len(list(self._G.in_edges(root))) == 0:
            self.remove_node(root)
            removed_nodes.add(root)
        return removed_nodes

    def get_subtree(self, root, max_depth):
        if max_depth == 0:
            return []
        nodes = [root]
        children = [child for _, child in self._G.edges(root)]
        nodes += children
        for child in children:
            if len(list(self._G.in_edges(child))) == 1:
                nodes = nodes + self.get_subtree(child, max_depth - 1)
        return nodes

    def get_nodes(self):
        return self._G.nodes

    def get_edges(self):
        return self._G.edges

    def set_src_tokens(self, sentence):
        if type(sentence) is not list:
            sentence = sentence.split(" ")
        self._src_tokens = sentence

    def get_src_tokens(self):
        return self._src_tokens

    def get_list_node(self, replace_copy=True):
        visited = defaultdict(int)
        node_list = []

        def dfs(node, relation, parent):

            node_list.append((
                node if node.copy_of is None or not replace_copy else node.copy_of,
                relation,
                parent if parent.copy_of is None or not replace_copy else parent.copy_of))

            if len(self._G[node]) > 0 and visited[node] == 0:
                visited[node] = 1
                for child_node, child_relation in self.sort_edges(self._G[node].items()):
                    dfs(child_node, child_relation["label"], node)

        dfs(
            self.variable_to_node[self._top],
            'root',
            self.variable_to_node[self._top]
        )

        return node_list

    def sort_edges(self, edges):
        return edges

    def get_tgt_tokens(self):
        node_list = self.get_list_node()

        tgt_token = []
        visited = defaultdict(int)

        for node, relation, parent_node in node_list:
            instance = [attr[1] for attr in node.attributes if attr[0] == "instance"]
            assert len(instance) == 1
            tgt_token.append(str(instance[0]))

            if len(node.attributes) > 1 and visited[node] == 0:
                for attr in node.attributes:
                    if attr[0] != "instance":
                        tgt_token.append(str(attr[1]))

            visited[node] = 1

        return tgt_token



    def get_list_data(self, amr, bos=None, eos=None, bert_tokenizer=None, max_tgt_length=None):
        node_list = self.get_list_node()

        tgt_tokens = []
        head_tags = []
        head_indices = []

        node_to_idx = defaultdict(list)
        visited = defaultdict(int)

        def update_info(node, relation, parent, token):
            head_indices.append(1 + node_to_idx[parent][-1])
            head_tags.append(relation)
            tgt_tokens.append(str(token))

        for node, relation, parent_node in node_list:

            node_to_idx[node].append(len(tgt_tokens))

            instance = [attr[1] for attr in node.attributes if attr[0] == "instance"]
            assert len(instance) == 1
            instance = instance[0]

            update_info(node, relation, parent_node, instance)

            if len(node.attributes) > 1 and visited[node] == 0:
                for attr in node.attributes:
                    if attr[0] != "instance":
                        update_info(node, attr[0], node, attr[1])

            visited[node] = 1

        def trim_very_long_tgt_tokens(tgt_tokens, head_tags, head_indices, node_to_idx):
            tgt_tokens = tgt_tokens[:max_tgt_length]
            head_tags = head_tags[:max_tgt_length]
            head_indices = head_indices[:max_tgt_length]
            for node, indices in node_to_idx.items():
                invalid_indices = [index for index in indices if index >= max_tgt_length]
                for index in invalid_indices:
                    indices.remove(index)
            return tgt_tokens, head_tags, head_indices, node_to_idx

        if max_tgt_length is not None:
            tgt_tokens, head_tags, head_indices, node_to_idx = trim_very_long_tgt_tokens(
                tgt_tokens, head_tags, head_indices, node_to_idx)

        copy_offset = 0
        if bos:
            tgt_tokens = [bos] + tgt_tokens
            copy_offset += 1
        if eos:
            tgt_tokens = tgt_tokens + [eos]

        head_indices[node_to_idx[self.variable_to_node[self.top]][0]] = 0

        # Target side Coreference
        tgt_copy_indices = [i for i in range(len(tgt_tokens))]

        for node, indices in node_to_idx.items():
            if len(indices) > 1:
                copy_idx = indices[0] + copy_offset
                for token_idx in indices[1:]:
                    tgt_copy_indices[token_idx + copy_offset] = copy_idx

        tgt_copy_map = [(token_idx, copy_idx) for token_idx, copy_idx in enumerate(tgt_copy_indices)]

        for i, copy_index in enumerate(tgt_copy_indices):
            # Set the coreferred target to 0 if no coref is available.
            if i == copy_index:
                tgt_copy_indices[i] = 0

        tgt_token_counter = Counter(tgt_tokens)
        tgt_copy_mask = [0] * len(tgt_tokens)
        for i, token in enumerate(tgt_tokens):
            if tgt_token_counter[token] > 1:
                tgt_copy_mask[i] = 1

        def add_source_side_tags_to_target_side(_src_tokens, _src_tags):
            assert len(_src_tags) == len(_src_tokens)
            tag_counter = defaultdict(lambda: defaultdict(int))
            for src_token, src_tag in zip(_src_tokens, _src_tags):
                tag_counter[src_token][src_tag] += 1

            tag_lut = {DEFAULT_OOV_TOKEN: DEFAULT_OOV_TOKEN,
                       DEFAULT_PADDING_TOKEN: DEFAULT_OOV_TOKEN}
            for src_token in set(_src_tokens):
                tag = max(tag_counter[src_token].keys(), key=lambda x: tag_counter[src_token][x])
                tag_lut[src_token] = tag

            tgt_tags = []
            for tgt_token in tgt_tokens:
                sim_token = find_similar_token(tgt_token, _src_tokens)
                if sim_token is not None:
                    index = _src_tokens.index(sim_token)
                    tag = _src_tags[index]
                else:
                    tag = DEFAULT_OOV_TOKEN
                tgt_tags.append(tag)

            return tgt_tags, tag_lut

        # Source Copy
        src_tokens = self.get_src_tokens()
        src_token_ids = None
        src_token_subword_index = None
        src_pos_tags = amr.pos_tags
        src_copy_vocab = SourceCopyVocabulary(src_tokens)
        src_copy_indices = src_copy_vocab.index_sequence(tgt_tokens)
        src_copy_map = src_copy_vocab.get_copy_map(src_tokens)
        tgt_pos_tags, pos_tag_lut = add_source_side_tags_to_target_side(src_tokens, src_pos_tags)

        if bert_tokenizer is not None:
            src_token_ids, src_token_subword_index = bert_tokenizer.tokenize(src_tokens, True)

        src_must_copy_tags = [1 if is_abstract_token(t) else 0 for t in src_tokens]
        src_copy_invalid_ids = set(src_copy_vocab.index_sequence(
            [t for t in src_tokens if is_english_punct(t)]))

        return {
            "tgt_tokens" : tgt_tokens,
            "tgt_pos_tags": tgt_pos_tags,
            "tgt_copy_indices" : tgt_copy_indices,
            "tgt_copy_map" : tgt_copy_map,
            "tgt_copy_mask" : tgt_copy_mask,
            "src_tokens" : src_tokens,
            "src_token_ids" : src_token_ids,
            "src_token_subword_index" : src_token_subword_index,
            "src_must_copy_tags" : src_must_copy_tags,
            "src_pos_tags": src_pos_tags,
            "src_copy_vocab" : src_copy_vocab,
            "src_copy_indices" : src_copy_indices,
            "src_copy_map" : src_copy_map,
            "pos_tag_lut": pos_tag_lut,
            "head_tags" : head_tags,
            "head_indices" : head_indices,
            "src_copy_invalid_ids" : src_copy_invalid_ids
        }

    @classmethod
    def decode(cls, raw_graph_string):
        _graph = amr_codec.decode(raw_graph_string)
        return cls(_graph)

    @classmethod
    def from_lists(cls, all_list):
        head_tags = all_list['head_tags']
        head_indices = all_list['head_indices']
        tgt_tokens = all_list['tokens']

        tgt_copy_indices = all_list['coref']
        variables = []
        variables_count = defaultdict(int)
        for i, token in enumerate(tgt_tokens):
            if tgt_copy_indices[i] != i:
                variables.append(variables[tgt_copy_indices[i]])
            else:
                if token[0] in variables_count:
                    variables.append(token[0] + str(variables_count[token[0]]))
                else:
                    variables.append(token[0])

                variables_count[token[0]] += 1

        Triples = []
        for variable, token in zip(variables, tgt_tokens):
            Triples.append(Triple(variable, "instance", token))
            Triples.append(
                Triple(
                    head_indices[variable],
                    head_tags[variable],
                    variable
                )
            )

    @classmethod
    def from_prediction(cls, prediction):

        def is_attribute_value(value):
            return re.search(r'(^".*"$|^[^a-zA-Z]+$)', value) is not None

        def is_attribute_edge(label):
            return label in ('instance', 'mode', 'li', 'value', 'month', 'year', 'day', 'decade', 'ARG6')

        def normalize_number(text):
            if re.search(r'^\d+,\d+$', text):
                text = text.replace(',', '')
            return text

        def abstract_node(value):
            return re.search(r'^([A-Z]+|DATE_ATTRS|SCORE_ENTITY|ORDINAL_ENTITY)_\d+$', value)

        def abstract_attribute(value):
            return re.search(r'^_QUANTITY_\d+$', value)

        def correct_multiroot(heads):
            for i in range(1, len(heads)):
                if heads[i] == 0:
                    heads[i] = 1
            return heads

        nodes = [normalize_number(n) for n in prediction['nodes']]
        heads = correct_multiroot(prediction['heads'])
        corefs = [int(x) for x in prediction['corefs']]
        head_labels = prediction['head_labels']

        triples = []
        top = None
        # Build the variable map from variable to instance.
        variable_map = {}
        for coref_index in corefs:
            node = nodes[coref_index - 1]
            head_label = head_labels[coref_index - 1]
            if (re.search(r'[/:\\()]', node) or is_attribute_value(node) or
                    is_attribute_edge(head_label) or abstract_attribute(node)):
                continue
            variable_map['vv{}'.format(coref_index)] = node
        for head_index in heads:
            if head_index == 0:
                continue
            node = nodes[head_index - 1]
            coref_index = corefs[head_index - 1]
            variable_map['vv{}'.format(coref_index)] = node
        # Build edge triples and other attribute triples.
        for i, head_index in enumerate(heads):
            if head_index == 0:
                top_variable = 'vv{}'.format(corefs[i])
                if top_variable not in variable_map:
                    variable_map[top_variable] = nodes[i]
                top = top_variable
                continue
            head_variable = 'vv{}'.format(corefs[head_index - 1])
            modifier = nodes[i]
            modifier_variable = 'vv{}'.format(corefs[i])
            label = head_labels[i]
            assert head_variable in variable_map
            if modifier_variable in variable_map:
                triples.append((head_variable, label, modifier_variable))
            else:
                # Add quotes if there's a backslash.
                if re.search(r'[/:\\()]', modifier) and not re.search(r'^".*"$', modifier):
                    modifier = '"{}"'.format(modifier)
                triples.append((head_variable, label, modifier))

        for var, node in variable_map.items():
            if re.search(r'^".*"$', node):
                node = node[1:-1]
            if re.search(r'[/:\\()]', node):
                parts = re.split(r'[/:\\()]', node)
                for part in parts[::-1]:
                    if len(part):
                        node = part
                        break
                else:
                    node = re.sub(r'[/:\\()]', '_', node)
            triples.append((var, 'instance', node))

        if len(triples) == 0:
            triples.append(('vv1', 'instance', 'string-entity'))
            top = 'vv1'
        triples.sort(key=lambda x: int(x[0].replace('vv', '')))
        graph = penman.Graph()
        graph._top = top
        graph._triples = [penman.Triple(*t) for t in triples]
        graph = cls(graph)
        try:
            GraphRepair.do(graph)
            amr_codec.encode(graph)
        except Exception as e:
            graph._top = top
            graph._triples = [penman.Triple(*t) for t in triples]
            graph = cls(graph)
        return graph


class SourceCopyVocabulary:
    def __init__(self, sentence, pad_token=DEFAULT_PADDING_TOKEN, unk_token=DEFAULT_OOV_TOKEN):
        if type(sentence) is not list:
            sentence = sentence.split(" ")

        self.src_tokens = sentence
        self.pad_token = pad_token
        self.unk_token = unk_token

        self.token_to_idx = {self.pad_token : 0, self.unk_token : 1}
        self.idx_to_token = {0 : self.pad_token, 1 : self.unk_token}

        self.vocab_size = 2

        for token in sentence:
            if token not in self.token_to_idx:
                self.token_to_idx[token] = self.vocab_size
                self.idx_to_token[self.vocab_size] = token
                self.vocab_size += 1

    def get_token_from_idx(self, idx):
        return self.idx_to_token[idx]

    def get_token_idx(self, token):
        return self.token_to_idx.get(token, self.token_to_idx[self.unk_token])

    def index_sequence(self, list_tokens):
        return [self.get_token_idx(token) for token in list_tokens]

    def get_copy_map(self, list_tokens):
        src_indices = [self.get_token_idx(self.unk_token)] + self.index_sequence(list_tokens)
        return [
            (src_idx, src_token_idx) for src_idx, src_token_idx in enumerate(src_indices)
        ]

    def get_special_tok_list(self):
        return [self.pad_token, self.unk_token]

    def __repr__(self):
        return json.dumps(self.idx_to_token)

==> appendix/sm/code/stog/data/dataset_readers/amr_parsing/amr_concepts/__init__.py <==
from .entity import Entity
from .date import Date
from .score import Score
from .ordinal import Ordinal
from .polarity import Polarity
from .polite import Polite
from .quantity import Quantity
from .url import URL


==> appendix/sm/code/stog/data/dataset_readers/amr_parsing/amr_concepts/date.py <==
import re
from collections import defaultdict


class Date:

    attribute_list = ['year', 'month', 'day', 'decade', 'time', 'century', 'era', 'timezone',
                      'quant', 'value', 'quarter', 'year2']

    edge_list = ['dayperiod', 'weekday']

    month_map = [
        ('January', 'Jan.', 'Jan'),
        ('February', 'Feb.', 'Feb', 'Febuary'),
        ('March', 'Mar.', 'Mar'),
        ('April', 'Apr.', 'Apr', 'Aril'),
        ('May',),
        ('June', 'Jun.', 'Jun'),
        ('July', 'Jul.', 'Jul'),
        ('August', 'Aug.', 'Aug'),
        ('September', 'Sep.', 'Sep', 'Sept.'),
        ('October', 'Oct.', 'Oct'),
        ('November', 'Nov.', 'Nov', 'Novmber'),
        ('December', 'Dec.', 'Dec')
    ]

    era_map = {
        'BC': ['BCE', 'bce'],
        'AD': ['CE', 'ce']
    }

    def __init__(self, node, graph):
        self.node = node
        self.attributes, self.edges = self._get_attributes_and_edges(node, graph)
        self.span = None
        self.confidence = 0
        self.ner_type = 'DATE_ATTRS'

    @staticmethod
    def collapsable(node, graph):
        if any(attr in Date.attribute_list for attr, _ in node.attributes):
            return True
        edges = list(graph._G.edges(node))
        for source, target in edges:
            if graph._G[source][target]['label'] in Date.edge_list:
                return True

    @staticmethod
    def collapse_date_nodes(dates, amr):
        if amr.abstract_map is None:
            amr.abstract_map = {}
        dates.sort(key=lambda date: date.span[-1] if date.span else float('inf'))
        offset = 0
        align_count = 0
        for date in dates:
            if date.span:
                align_count += 1
                abstract = '{}_{}'.format(date.ner_type, align_count)
                span_with_offset = [index - offset for index in date.span]
                amr.abstract_map[abstract] = Date.save_collapsed_date_node(
                    date, span_with_offset, amr)
                amr.replace_span(span_with_offset, [abstract], ['NNP'], [date.ner_type])
                # Remove edges
                for source, target in list(amr.graph._G.edges(date.node)):
                    edge_label = amr.graph._G[source][target]['label']
                    if edge_label in Date.edge_list:
                        amr.graph.remove_edge(source, target)
                        amr.graph.remove_subtree(target)
                # Update instance
                amr.graph.replace_node_attribute(date.node, 'instance', 'date-entity', abstract)
                # Remove attributes
                for attr, value in date.attributes.items():
                    amr.graph.remove_node_attribute(date.node, attr, value)
                offset += len(date.span) - 1
            else:
                for attr, value in date.attributes.items():
                    amr.graph.remove_node_attribute(date.node, attr, value)

    @staticmethod
    def save_collapsed_date_node(date, span, amr):
        return dict(
            type='date-entity',
            span=' '.join(map(amr.lemmas.__getitem__, span)),
            attrs=date.attributes,
            edges=date.edges
        )

    def _get_attributes_and_edges(self, node, graph):
        attributes = {attr: value for attr, value in node.attributes if attr in self.attribute_list}
        edges = {}
        for source, target in graph._G.edges(node):
            label = graph._G[source][target]['label']
            if label in self.edge_list:
                edges[label] = target.instance
        return attributes, edges

    def _is_covered(self, alignment):
        attributes = self.attributes.copy()
        for index in self.span:
            if index in alignment:
                for item, _ in alignment[index]:
                    if item[0] in attributes:
                        attributes.pop(item[0])
        return len(attributes) == 0

    def _get_alignment(self, amr):
        alignment = defaultdict(list)
        for item in list(self.attributes.items()) + list(self.edges.items()):
            attr, value = item
            for i in range(len(amr.tokens)):
                confidence = self._maybe_align(attr, value, i, amr)
                if confidence != 0:
                    alignment[i].append((item, confidence))
        return alignment

    def _get_span(self, alignment, amr):
        spans = self.group_indexes_to_spans(alignment.keys(), amr)
        span_scores = []
        for span in spans:
            attr_set = set()
            for index in span:
                if index in alignment:
                    for item, _ in alignment[index]:
                        attr_set.add(item[0])
            span_scores.append((span, len(span), len(attr_set)))
        span_scores.sort(key=lambda x: (x[1], x[2]), reverse=True)
        spans = [span for span, _, _ in span_scores]
        if len(spans):
            self.span = max(spans, key=lambda span: sum(
                max(alignment[i], key=lambda x: x[1])[1] for i in span if i in alignment))
            self.confidence = sum(max(alignment[i], key=lambda x: x[1])[1] for i in self.span if i in alignment)

    def _clean_span(self, spans, alignment, amr):
        # Make sure each op only appears once in a span.
        clean_spans = []
        for span in spans:
            _align = {}
            trivial_indexes = []
            for index in span:
                if index not in alignment:
                    trivial_indexes.append(index)
                    continue
                for item, confidence in alignment[index]:
                    if item not in _align or _align[item][1] < confidence:
                        _align[item] = (index, confidence)
            indexes = [i for i, _ in _align.values()] + trivial_indexes
            _spans = self.group_indexes_to_spans(indexes, amr)
            clean_spans.append(max(_spans, key=lambda s: len(s)))
        return clean_spans

    def _maybe_align(self, attr, value, index, amr):
        if attr == 'year':
            return self._maybe_align_year(value, index, amr)
        elif attr == 'month':
            return self._maybe_align_month(value, index, amr)
        elif attr == 'day':
            return self._maybe_align_day(value, index, amr)
        elif attr == 'decade':
            return self._maybe_align_decade(value, index, amr)
        elif attr == 'time':
            return self._maybe_align_time(value, index, amr)
        elif attr == 'century':
            return self._maybe_align_century(value, index, amr)
        elif attr == 'era':
            return self._maybe_align_era(value, index, amr)
        elif attr == 'quant':
            return self._maybe_align_quant(value, index, amr)
        elif attr == 'quarter':
            return self._maybe_align_quarter(value, index, amr)
        elif attr == 'weekday':
            return self._maybe_align_weekday(value, index, amr)
        else:
            return self._maybe_align_basic(value, index, amr)

    def _maybe_align_basic(self, value, index, amr):
        value = str(value).lower()
        if re.search(r'^".*"$', value):
            value = value[1:-1]
        if amr.tokens[index].lower() == value or amr.lemmas[index].lower() == value:
            return 10
        stripped_lemma = self._strip_date_lemma(amr.lemmas[index])
        if stripped_lemma == value:
            return 10
        elif value.endswith(stripped_lemma):
            return 8
        return 0

    def _strip_date_lemma(self, lemma):
        # Remove '-'.
        if len(lemma) and lemma[0] == '-':
            lemma = lemma[1:]
        if len(lemma) and lemma[-1] == '-':
            lemma = lemma[:-1]
        return lemma

    def _maybe_align_year(self, value, index, amr):
        basic_confidence = self._maybe_align_basic(value, index, amr)
        if basic_confidence != 0:
            return basic_confidence
        lemma = amr.lemmas[index]
        stripped_lemma = self._strip_date_lemma(lemma)
        year_short = str(value)[-2:]
        if ':' not in lemma and (lemma.startswith(year_short) or stripped_lemma.startswith(year_short)):
            return 10
        year_with_s = str(value) + 's'
        if year_with_s == lemma:
            return 10
        year_with_stroke = "'" + year_short
        if year_with_stroke == lemma:
            return 10
        return 0

    def _maybe_align_month(self, value, index, amr):
        lemma = amr.lemmas[index]
        if 0 < value < 13:
            for month in self.month_map[value - 1]:
                if month.lower() == lemma.lower():
                    return 15
        basic_confidence = self._maybe_align_basic(value, index, amr)
        if basic_confidence != 0:
            return basic_confidence
        month_fixed_length = '{:02d}'.format(value)
        if month_fixed_length == lemma:
            return 10
        return 0

    def _maybe_align_day(self, value, index, amr):
        basic_confidence = self._maybe_align_basic(value, index, amr)
        if basic_confidence != 0:
            return basic_confidence
        lemma = amr.lemmas[index]
        day_fixed_length = '{:02d}'.format(value)
        if day_fixed_length == lemma:
            return 10
        day = str(value)
        if (day + 'th' == lemma or
                day + 'st' == lemma or
                day + 'nd' == lemma or
                day + 'rd' == lemma or
                day + 'sr' == lemma
        ):
            return 10
        if value == 1 and lemma == 'first':
            return 8
        if value == 2 and lemma == 'second':
            return 8
        if value == 3 and lemma == 'third':
            return 8
        return 0

    def _maybe_align_decade(self, value, index, amr):
        basic_confidence = self._maybe_align_basic(value, index, amr)
        if basic_confidence != 0:
            return basic_confidence
        year_confidence = self._maybe_align_year(value, index, amr)
        if year_confidence != 0:
            return year_confidence
        try:
            w2n_number = str(w2n.word_to_num(amr.lemmas[index]))
        except:
            w2n_number = None
        decade_short = str(value)[-2:]
        lemma = amr.lemmas[index]
        if lemma.endswith(decade_short + 's'):
            return 10
        if decade_short == w2n_number:
            return 10
        return 0

    def _maybe_align_time(self, value, index, amr):
        if re.search(r'^".*"$', value):
            value = value[1:-1]
        basic_confidence = self._maybe_align_basic(value, index, amr)
        if basic_confidence != 0:
            return basic_confidence
        lemma = amr.lemmas[index]
        m = re.search(r'^(\d{2})(\d{2})(\d{0,2})$', lemma)
        if m is None or m.group(1) == '':
            m = re.search(r'-?(\d{1,2})[:.]?(\d{0,2})[:.]?(\d{0,2}).*$', lemma)
            if m is None or m.group(1) == '':
                return 0
        _hour, _min, _sec = m.group(1), m.group(2), m.group(3)
        m = re.search(r'(\d*)[:.]?(\d*)[:.]?(\d*)$', value)
        hour, min, sec = m.group(1), m.group(2), m.group(3)
        hour_in_12 = str(int(hour) - 12)
        if ((_sec == '00' or _sec == '') and (sec == '00' or sec == '')) or _sec == sec:
            if ((_min == '00' or _min == '') and (min == '00' or min == '')) or _min == min:
                if _hour == hour or int(_hour) == int(hour):
                    return 10
                elif _hour == hour_in_12 or int(_hour) == int(hour_in_12):
                    return 8
                elif _hour == '12' and hour == '0':
                    return 8
        return 0

    def _maybe_align_century(self, value, index, amr):
        value = str(value)
        basic_confidence = self._maybe_align_basic(value, index, amr)
        if basic_confidence != 0:
            return basic_confidence
        lemma = amr.lemmas[index]
        m = re.search(r'^(\d+)(st|nd|rd|th)?(century)?$', lemma)
        if m and m.group(1) == value:
            return 10
        return 0

    def _maybe_align_era(self, value, index, amr):
        value = str(value)
        basic_confidence = self._maybe_align_basic(value, index, amr)
        if basic_confidence != 0:
            return basic_confidence
        lemma = amr.lemmas[index].replace('.', '')
        if re.search(r'^".*"$', value):
            value = value[1:-1]
        if value == lemma or lemma in self.era_map.get(value, []):
            return 10
        return 0

    def _maybe_align_quant(self, value, index, amr):
        value = str(value)
        basic_confidence = self._maybe_align_basic(value, index, amr)
        if basic_confidence != 0:
            return basic_confidence
        lemma = amr.lemmas[index]
        if value == '1' and (lemma == 'one' or lemma == 'a'):
            return 8
        return 0

    def _maybe_align_quarter(self, value, index, amr):
        value = str(value)
        basic_confidence = self._maybe_align_basic(value, index, amr)
        if basic_confidence != 0:
            return basic_confidence
        lemma = amr.lemmas[index]
        try:
            w2n_number = str(w2n.word_to_num(lemma))
        except:
            w2n_number = None
        if w2n_number == lemma:
            return 8
        return 0

    def _maybe_align_weekday(self, value, index, amr):
        value = str(value).lower()
        basic_confidence = self._maybe_align_basic(value, index, amr)
        if basic_confidence != 0:
            return basic_confidence
        lemma = amr.lemmas[index].lower()
        if value.startswith(lemma) or lemma.startswith(value) or lemma.endswith(value):
            return 10
        return 0

    def group_indexes_to_spans(self, indexes, amr):
        indexes = list(indexes)
        indexes.sort()
        spans = []
        last_index = None
        for idx in indexes:
            if last_index is None or idx - last_index > 3:
                spans.append([])
            elif idx - last_index <= 3:
                for i in range(last_index + 1, idx):
                    if re.search(r"(,|'s|of|'|-|in|at|on|about|the|every|\(|\))", amr.tokens[idx - 1]):
                        continue
                    else:
                        spans.append([])
                        break
                else:
                    spans[-1] += list(range(last_index + 1, idx))
            last_index = idx
            spans[-1].append(idx)
        return spans



==> appendix/sm/code/stog/data/dataset_readers/amr_parsing/amr_concepts/entity.py <==
import re
from collections import defaultdict

import nltk


STEMMER = nltk.stem.SnowballStemmer('english').stem


def strip_lemma(lemma):
    # Remove twitter '@'.
    if len(lemma) and lemma[0] == '@':
        lemma = lemma[1:]
    # Remove '-$' suffix.
    if len(lemma) and lemma[-1] == '$':
        lemma = lemma[:-1]
    return lemma


def strip_span(span, tokens):
    start = 0
    while start < len(span):
        token = tokens[span[start]]
        if not re.search(r'^(in|of|at|-|,)$', token):
            break
        start += 1
    end = len(span) - 1
    while end > start:
        token = tokens[span[end]]
        if not re.search(r'^(in|of|at|-|,)$', token):
            break
        end -= 1
    return span[start: end + 1]


def rephrase_ops(ops):
    ret = []
    joined_ops = ' '.join(map(str, ops))
    if joined_ops == '"United" "States"':
        ret.append('"America"')
    elif joined_ops == '"World" "War" "II"':
        ret.append('"WWII"')
    elif joined_ops == '"Republican" "National" "Convention"':
        ret.append('"RNC"')
    elif joined_ops == '"Grand" "Old" "Party"':
        ret.append('"GOP"')
    elif joined_ops == '"United" "Nations"':
        ret.append('"U.N."')
    return ret


def tokenize_ops(ops):
    ret = []
    for op in ops:
        if not isinstance(op, str):
            ret += [op]
            continue
        if re.search(r'^".*"$', op):
            op = op[1:-1]
        ret += re.split(r"(-|'s|n't|')", op)
    return ret


def group_indexes_to_spans(indexes, amr):
    indexes = list(indexes)
    indexes.sort()
    spans = []
    last_index = None
    for idx in indexes:
        if last_index is None or idx - last_index > 2:
            spans.append([])
        elif idx - last_index == 2:
            if re.search(r"(,|'s|of|'|-|in)", amr.tokens[idx - 1]):
                spans[-1].append(idx - 1)
            else:
                spans.append([])
        last_index = idx
        spans[-1].append(idx)
    return spans


class Entity:

    # Sometimes there are different ways to say the same thing.
    entity_map = {
        'Netherlands': ['Dutch'],
        'Shichuan': ['Sichuan'],
        'France': ['Frence'],
        'al-Qaida': ['Al-Qaida'],
        'Gorazde': ['Gerlaridy'],
        'Sun': ['Solar'],
        'China': ['Sino'],
        'America': ['US', 'U.S.'],
        'U.S.': ['US'],
        'Georgia': ['GA'],
        'Pennsylvania': ['PA', 'PA.'],
        'Missouri': ['MO', 'MO.'],
        'WWII': ['WW2'],
        'WWI': ['WW1'],
        'Iran': ['Ian'],
        'Jew': ['Semitism', 'Semites'],
        'Islam': ['Muslim'],
        'influenza': ['flu'],
    }

    unknown_entity_type = 'ENTITY'

    def __init__(self, span=None, node=None, ner_type=None, amr_type=None, confidence=0, alignment=None):
        self.span = span
        self.node = node
        self.ner_type = ner_type
        self.amr_type = amr_type
        self.confidence = confidence
        self.alignment = alignment
        self.debug = False

    def __str__(self):
        return 'node:{}\nalignment:{}'.format(str(self.node), self.alignment)

    def get_text_spans(self, amr):
        spans = []
        span = []
        for index in self.span:
            span.append(amr.tokens[index])
        spans.append(' '.join(span))
        span = []
        for op in self.node.ops:
            op = str(op)
            if re.search(r'^".*"$', op):
                op = op[1:-1]
            span.append(op)
        spans.append(' '.join(span))
        span = []
        for op in rephrase_ops(self.node.ops):
            if re.search(r'^".*"$', op):
                op = op[1:-1]
            span.append(op)
        spans.append(' '.join(span))
        return [span for span in spans if len(span) > 0]

    def get_ops(self):
        ops = []
        for op in self.node.ops:
            op = str(op)
            if re.search(r'^".*"$', op):
                op = op[1:-1]
            ops.append(op)
        return ops

    @classmethod
    def get_aligned_entity(cls, node, amr, backup_ner_type, entity_type_lut):
        if len(node.ops) == 0:
            return None
        alignment = cls.get_alignment_for_ops(rephrase_ops(node.ops), amr)
        if len(alignment) == 0:
            alignment = cls.get_alignment_for_ops(node.ops, amr)
        entity1 = cls(node=node, alignment=alignment)
        entity1._get_aligned_info(amr, backup_ner_type, entity_type_lut)

        alignment = cls.get_alignment_for_ops(tokenize_ops(node.ops), amr)
        entity2 = cls(node=node, alignment=alignment)
        entity2._get_aligned_info(amr, backup_ner_type, entity_type_lut)

        entity = entity2 if entity2.confidence > entity1.confidence else entity1

        return entity

    @staticmethod
    def get_alignment_for_ops(ops, amr):
        alignment = {}
        for i, op in enumerate(ops):
            for j, token in enumerate(amr.tokens):
                confidence = Entity.maybe_align_op_to(op, j, amr)
                if confidence > 0:
                    if j not in alignment or (j in alignment and alignment[j][1] < confidence):
                        alignment[j] = (i, confidence)
        return alignment

    @staticmethod
    def maybe_align_op_to(op, index, amr):
        if not isinstance(op, str):
            op = str(op)
        if re.search(r'^".*"$', op):
            op = op[1:-1]
        op_lower = op.lower()
        token_lower = amr.tokens[index].lower()
        lemma_lower = amr.lemmas[index].lower()
        stripped_lemma_lower = strip_lemma(lemma_lower)
        # Exact match.
        if amr.tokens[index] == op or amr.lemmas[index] == op:
            return 15
        elif op_lower == token_lower or op_lower == lemma_lower or op_lower == stripped_lemma_lower:
            return 10
        # Stem exact match.
        elif STEMMER(op) == amr.stems[index]:
            return 8
        # Tagged as named entity and match the first 3 chars.
        elif amr.is_named_entity(index) and (
                op_lower[:3] == token_lower[:3] or
                op_lower[:3] == lemma_lower[:3] or
                op_lower[:3] == stripped_lemma_lower[:3]
        ):
            return 5
        # Match the first 3 chars.
        elif (op_lower[:3] == token_lower[:3] or
              op_lower[:3] == lemma_lower[:3] or
              op_lower[:3] == stripped_lemma_lower[:3]
        ):
            return 1
        # Match after mapping.
        elif op in Entity.entity_map:
            return max(Entity.maybe_align_op_to(mapped_op, index, amr) for mapped_op in Entity.entity_map[op])
        else:
            return 0

    @staticmethod
    def collapse_name_nodes(entities, amr, type_counter=None):
        if amr.abstract_map is None:
            amr.abstract_map = {}
        if len(entities) == 0:
            return
        if type_counter is None:
            type_counter = defaultdict(int)
        entities.sort(key=lambda entity: entity.span[-1] if len(entity.span) else float('inf'))
        offset = 0
        for entity in entities:
            if len(entity.span) > 0:
                type_counter[entity.ner_type] += 1
                abstract = '{}_{}'.format(
                    entity.ner_type, type_counter[entity.ner_type])
                span_with_offset = [index - offset for index in entity.span]
                amr.abstract_map[abstract] = Entity.save_collapsed_name_node(
                    entity, span_with_offset, amr)
                amr.replace_span(span_with_offset, [abstract], ['NNP'], [entity.ner_type])
                amr.stems = amr.stems[:span_with_offset[0]] + [abstract] + amr.stems[span_with_offset[-1] + 1:]
                amr.graph.remove_node_ops(entity.node)
                amr.graph.replace_node_attribute(
                    entity.node, 'instance', entity.node.instance, abstract)
                offset += len(entity.span) - 1
            else:
                amr.graph.remove_node(entity.node)
        return type_counter

    @staticmethod
    def save_collapsed_name_node(entity, span, amr):
        return dict(
            type='named-entity',
            span=' '.join(map(amr.tokens.__getitem__, span)),
            ops=' '.join(entity.get_ops())
        )

    def _get_aligned_info(self, amr, backup_ner_type, entity_type_lut):
        spans = group_indexes_to_spans(self.alignment.keys(), amr)
        spans.sort(key=lambda span: len(span), reverse=True)
        spans = self._clean_span(spans, amr)
        amr_type = amr.graph.get_name_node_type(self.node)
        candidate_spans = []
        for span in spans:
            confidence = sum(self.alignment[j][1] for j in span if j in self.alignment)
            candidate_spans.append((span, confidence))
        if len(candidate_spans):
            best_span, confidence = max(candidate_spans, key=lambda x: x[1])
            # Default is backup ner type.
            ner_type = backup_ner_type

            # If all tokens have the same ner type, use it.
            possible_ner_types = set()
            for index in best_span:
                token = amr.tokens[index]
                ner_tag = amr.ner_tags[index]
                if ner_tag not in ('0', 'O') or token[0].isupper():
                    possible_ner_types.add(ner_tag)
            possible_ner_types = list(possible_ner_types)
            if len(possible_ner_types) == 1 and possible_ner_types[0] not in ('O', '0'):
                ner_type = list(possible_ner_types)[0]

            # Get the high-frequency ner type from lut.
            entity_mention = ' '.join([amr.tokens[index] for index in best_span]).lower()
            if entity_mention in entity_type_lut:
                entity_type, freq = max(entity_type_lut[entity_mention].items(), key=lambda x: x[1])
                if freq > 50:
                    ner_type = entity_type

            self.span = best_span
            self.ner_type = ner_type
            self.amr_type = amr_type
            self.confidence = confidence
        else:
            self.span = []
            self.ner_type = backup_ner_type
            self.amr_type = amr_type
            self.confidence = 0

    def _clean_span(self, spans, amr):
        # Make sure each op only appears once in a span.
        clean_spans = []
        for span in spans:
            _align = {}
            trivial_indexes = []
            for index in span:
                if index not in self.alignment:
                    trivial_indexes.append(index)
                    continue
                op, confidence = self.alignment[index]
                if op not in _align or (op in _align and _align[op][1] < confidence):
                    _align[op] = (index, confidence)
            indexes = [i for i, _ in _align.values()] + trivial_indexes
            _spans = group_indexes_to_spans(indexes, amr)
            clean_spans.append(max(_spans, key=lambda s: len(s)))

        # Strip trivial tokens
        ret_spans = []
        for span in clean_spans:
            span = strip_span(span, amr.tokens)
            if len(span) > 0:
                ret_spans.append(span)
        return ret_spans


==> appendix/sm/code/stog/data/dataset_readers/amr_parsing/amr_concepts/ordinal.py <==
import re


class Alignment:

    def __init__(self, token_index, op_index, score):
        self.token_index = token_index
        self.op_index = op_index
        self.score = score


class Ordinal:

    DIGIT_MAP = {
        '1': 'one',
        '3': 'three',
        '-2': 'second',
        '-4': 'four',
        '-6': 'six'
    }

    ORDINAL_MAP = {
        'first': '1',
        'firstly': '1',
        'second': '2',
        'secondly': '2',
        'twice': '2',
        'ii': '2',
        'third': '3',
        'fourth': '4',
        'fifth': '5',
        'sixth': '6',
        'seventh': '7',
        'eighth': '8',
        'ninth': '9',
        'tenth': '10',
        'twelfth': '12',
        'centennial': '100'
    }

    def __init__(self, node, amr):
        self.node = node
        self.amr = amr
        self.value_node = None
        self.ops = self._get_ops()
        self.alignment = self._get_alignment()
        self.span = self._get_best_span(self.alignment)
        self.ner_type = 'ORDINAL_ENTITY'

    def to_dict(self, amr, span):
        return {
            'type': 'ordinal-entity',
            'span': ' '.join(map(amr.lemmas.__getitem__, span)),
            'ops': self.ops}

    def _get_ops(self):
        for attr, value in self.node.attributes:
            if attr == 'value':
                return [str(value)]
        # The ordinal value is not an attribute, try to find it in the children.
        value = None
        graph = self.amr.graph
        edges = list(graph._G.edges(self.node))
        for source, target in edges:
            label = graph._G[source][target]['label']
            if label == 'value':
                value = target
                break
        if value is None:
            return []
        self.value_node = value
        return list(map(str, value.ops))

    def _get_alignment(self):
        alignment = {}
        for i, op in enumerate(self.ops):
            if re.search(r'^".*"$', op):
                op = op[1: -1]
            for j in range(len(self.amr.tokens)):
                alignment_score = self._maybe_align(op, j)
                if alignment_score == 0:
                    continue
                coherence_score = self._get_coherence(j)
                score = (alignment_score, coherence_score)
                if j not in alignment or alignment[j].score < score:
                    alignment[j] = Alignment(j, i, score)
        return alignment

    def _get_coherence(self, i):
        return 0

    def _maybe_align(self, op, index):
        lemma = self.amr.lemmas[index].lower().replace(',', '')
        if op == lemma:
            return 10
        if op + 'th' == lemma or op + 'rd' == lemma or op + 'nd' == lemma or op + 'st' == lemma:
            return 10
        if op == '-1' and lemma in ('last', 'mast', 'final', 'lastly'):
            return 10
        if op == '-4' and lemma == 'preantepenultimate':
            return 10
        if op == '2' and lemma == 'latter':
            return 8
        if lemma in self.ORDINAL_MAP and self.ORDINAL_MAP[lemma] == op:
            return 10
        if lemma.startswith('-') and lemma[1:] == op:
            return 8
        if op in self.DIGIT_MAP and self.DIGIT_MAP[op] == lemma:
            return 8
        return 0

    def _get_best_span(self, alignment):
        indexes = list(alignment.keys())
        indexes.sort()
        spans = []
        last_index = None
        for index in indexes:
            if last_index is None:
                spans.append([])
            elif index - last_index > 2:
                spans.append([])
            else:
                for i in range(last_index + 1, index):
                    if self.amr.lemmas[i] in ('-', 'to'):
                        spans[-1].append(index - 1)
                    else:
                        spans.append([])
                        break
            last_index = index
            spans[-1].append(index)
        if len(spans):
            return max(spans, key=lambda x: (
                sum([alignment[j].score[0] for j in x if j in alignment],
                    sum([alignment[j].score[1] for j in x if j in alignment]))))
        else:
            return None

    @staticmethod
    def collapse_ordinal_nodes(ordinals, amr):
        node_count = 0
        ordinals.sort(key=lambda x: x.span[-1] if x.span is not None else float('inf'))
        offset = 0
        for ordinal in ordinals:
            if ordinal.span is not None:
                node_count += 1
                abstract = '{}_{}'.format(ordinal.ner_type, node_count)
                span = [index - offset for index in ordinal.span]
                amr.abstract_map[abstract] = ordinal.to_dict(amr, span)
                amr.replace_span(span, [abstract], ['JJ'], [ordinal.ner_type])
                amr.stems = amr.stems[:span[0]] + [abstract] + amr.stems[span[-1] + 1:]
                for attr, value in ordinal.node.attributes:
                    if attr == 'value':
                        amr.graph.remove_node_attribute(ordinal.node, attr, value)
                        break
                amr.graph.replace_node_attribute(
                    ordinal.node, 'instance', ordinal.node.instance, abstract)
                if ordinal.value_node:
                    # Remove the value node.
                    amr.graph.remove_edge(ordinal.node, ordinal.value_node)
                    amr.graph.remove_subtree(ordinal.value_node)
                offset += len(ordinal.span) - 1
            else:
                edges = list(amr.graph._G.in_edges(ordinal.node))
                for source, target in edges:
                    amr.graph.remove_edge(source, target)
                    amr.graph.remove_subtree(target)


==> appendix/sm/code/stog/data/dataset_readers/amr_parsing/amr_concepts/polarity.py <==
import re


class Polarity:

    lemma_map = {
        'alignment': 'align',
        'afraid': 'fear',
        'can': 'possible',
        'cant': 'possible',
        'could': 'possible',
        'have-to': 'obligate',
        'will': 'refuse',
        'as': 'equal',
        'strength': 'strong',
        'acceptable': 'possible',
        'disputable': 'possible',
        'to': 'have-purpose',
        'less-than': 'less',
        'without': 'have',
        'business': 'concern',
        'because': 'cause',
        'realise': 'realize',
        'able': 'capable',
        'work': 'work-out',
        'open': 'open-up',
        'shut': 'shut-off',
        'go-over': 'go',
        'ability': 'capable',
        'beat': 'beat-up',
        'moany': 'moan',
        'dependent': 'depend',
        'known': 'know',
        'agreement': 'agree',
        'applicable': 'apply',
        'proof': 'prove',
        'way': 'possible',
        'explanation': 'explain',
        'aware': 'realize',
        'legally': 'law',
        'conclusive': 'conclude',
        '-permanent': 'permanence',
        'occur': 'accident',
    }

    strict_lemma_map = {
        'month': 'possible',
        'evidence': 'thing',
        'member': 'have-org-role',
        'think': 'recommend',
        'traffic': 'have-polarity',
    }

    def __init__(self, amr, dry=False):
        self.amr = amr
        self.dry = dry
        self.nodes = self.get_negated_nodes()
        self.negations = []
        self.special_negations = []
        self.true_positive = 0
        self.false_positive = 0

    def remove_polarity(self):
        count = 0
        for node in self.get_negated_nodes():
            for attr, value in node.attributes:
                if attr == 'polarity':
                    if not self.dry:
                        self.amr.graph.remove_node_attribute(node, attr, value)
                    count += 1
        for node in self.amr.graph.get_nodes():
            if node.instance == 'have-polarity-91':
                for attr, value in node.attributes:
                    if value == '-':
                        if not self.dry:
                            self.amr.graph.remove_node_attribute(node, attr, value)
                        count += 1
        return count

    def predict_polarity(self):
        """
        Use rules to predict polarity and its head.
        """
        for i in range(len(self.amr.tokens)):
            if self.is_negation(i):
                head = self.get_head(i)
                if head is not None:
                    self.negations.append((i, head))
            else:
                self.add_special_negation(i)

    def restore_polarity(self):
        negations = self.negations
        special_negations = self.special_negations
        instance_map = self.get_node_instances()
        remaining_nodes = list(self.amr.graph.get_nodes())
        for neg_index, head_index in negations:
            for instance, nodes in instance_map.items():
                if self.is_match(head_index, instance):
                    nodes = self.sort_node_by_distance(head_index, nodes)
                    for node in nodes:
                        if node not in remaining_nodes:
                            continue
                        remaining_nodes.remove(node)
                        self.restore_node_polarity(neg_index, head_index, node)
                        break
                    break

        for neg_index, head in special_negations:
            head_lemma = self.amr.lemmas[neg_index]
            for instance, nodes in instance_map.items():
                if head_lemma == instance:
                    continue
                if self.is_match(head, instance):
                    nodes = self.sort_node_by_distance(neg_index, nodes)
                    for node in nodes:
                        if node not in remaining_nodes:
                            continue
                        remaining_nodes.remove(node)
                        self.restore_node_polarity(neg_index, head, node)
                        break
                    break

        for node in self.amr.graph.get_nodes():
            if node.instance == 'have-polarity':
                for attr, value in node.attributes:
                    if attr == 'ARG2' and value == '-':
                        self.true_positive += 1
                        break
                else:
                    self.amr.graph.add_node_attribute(node, 'ARG2', '-')

    def restore_node_polarity(self, neg_index, head, node):
        if self.special_restoration(neg_index, head, node):
            return
        if not self.dry:
            self.amr.graph.add_node_attribute(node, 'polarity', '-')
        else:
            for attr, value in node.attributes:
                if attr == 'polarity':
                    self.true_positive += 1
                    break
            else:
                self.false_positive += 1

    def to_dict(self):
        return dict(Negations=self.negations, SpecialNegations=self.special_negations)

    def special_restoration(self, neg_index, head, node):
        head_lemma = self.amr.lemmas[head] if isinstance(head, int) else head
        if node.instance == 'have-polarity':
            if self.dry:
                for attr, value in node.attributes:
                    if attr == 'ARG2' and value == '-':
                        self.true_positive += 1
                        break
            else:
                self.amr.graph.add_node_attribute(node, 'ARG2', '-')
            return True

        if head_lemma == 'face' and node.instance == 'face':
            for source, target in self.amr.graph._G.in_edges(node):
                if source.instance == 'want':
                    if self.dry:
                        for attr, value in source.attributes:
                            if attr == 'polarity':
                                self.true_positive += 1
                                break
                    else:
                        self.amr.graph.add_node_attribute(source, 'polarity', '-')
                    break
            return True
        return False

    def is_negation(self, index):
        lemma = self.amr.lemmas[index]
        next_lemma = self.amr.lemmas[index + 1] if index + 1 < len(self.amr.lemmas) else None
        if lemma in ('not', 'never', 'without', 'no', 'dont', 'nowhere', 'none',
                     'neither', 'havent', 'didnt', 'wont', 'cant', 'doesnt'):
            return True
        if lemma == 'no-one' and next_lemma == 'can':
            return True
        return False

    def add_special_negation(self, index):
        lemma = self.amr.lemmas[index]
        last_lemma = self.amr.lemmas[index - 1] if index - 1 >= 0 else None
        if re.search(r'.+less$', lemma):
            head = re.sub(r'less$', '', lemma)
            self.special_negations.append((index, head))
        elif re.search(r'^(non|un|il|irr|in|Non).+', lemma):
            head = re.sub(r'^(non|un|il|ir|in|Non)', '', lemma)
            if head not in ('i', 'common') and last_lemma != 'not':
                self.special_negations.append((index, head))
        elif lemma == 'asymmetrical':
            head = 'symmetrical'
            self.special_negations.append((index, head))

    def is_head(self, index):
        lemma = self.amr.lemmas[index]
        token = self.amr.tokens[index]
        pos_tag = self.amr.pos_tags[index]
        next_lemma = self.amr.lemmas[index + 1] if index + 1 < len(self.amr.lemmas) else None
        if re.search(r'^(^[^a-zA-Z0-9]+|be|the|a|so|that|any|person|this|stage|people|near|health)$', lemma):
            return False
        if token in ('remaining',):
            return False
        if pos_tag in ('PRP', '.', 'IN', 'PRP$', 'POS', 'DT'):
            return False
        if pos_tag in ('JJ',) and next_lemma in ['measure']:
            return False
        if pos_tag == 'RB' and lemma not in ('there',):
            return False
        if lemma == 'take' and next_lemma == 'long':
            return False
        return True

    def get_head(self, index):
        head = self.get_special_head(index)
        if head is None:
            i = index + 1
            head = None
            while i < len(self.amr.tokens):
                if self.is_head(i):
                    head = i
                    break
                i += 1
        if self.is_false_positive(index, head):
            return None
        return head

    def is_false_positive(self, index, head):
        if head is None:
            return True
        last_lemma = self.amr.lemmas[index - 1] if index - 1 >= 0 else None
        next_lemma = self.amr.lemmas[index + 1] if index + 1 < len(self.amr.lemmas) else None
        third_lemma = self.amr.lemmas[index + 2] if index + 2 < len(self.amr.lemmas) else None
        head_lemma = self.amr.lemmas[head]
        if next_lemma and next_lemma in ('matter', 'address', 'other', 'only', ',', '.'):
            return True
        if next_lemma == '-' and third_lemma != 'alignment':
            return True
        if next_lemma == 'like' and self.amr.pos_tags[index + 1] == 'IN':
            return True
        if last_lemma and last_lemma in ('will',) and next_lemma not in ('fade', 'get', 'make', 'succumb'):
            return True
        if head_lemma in ('behave',):
            return True
        return False

    def get_special_head(self, index):
        lemma = self.amr.lemmas[index]
        last_lemma = self.amr.lemmas[index - 1] if index - 1 >= 0 else None
        llast_lemma = self.amr.lemmas[index - 2] if index - 2 >= 0 else None
        next_lemma = self.amr.lemmas[index + 1] if index + 1 < len(self.amr.lemmas) else None
        third_lemma = self.amr.lemmas[index + 2] if index + 2 < len(self.amr.lemmas) else None
        fourth_lemma = self.amr.lemmas[index + 3] if index + 3 < len(self.amr.lemmas) else None
        if lemma in ('cant',):
            return index
        if last_lemma in ('can', 'want', 'add', 'feel', 'strike', 'could'):
            return index - 1
        if last_lemma == 'would':
            if next_lemma in ('tell', 'read', 'worry'):
                return index + 1
            if next_lemma == 'be' and third_lemma in ('know', 'interested', 'arrest'):
                return index + 2
            return index - 1
        if last_lemma and next_lemma and last_lemma in ('have',) and next_lemma in (
                'cohesion', 'access', 'more', 'enforcement'):
            return index - 1
        if next_lemma in ('because', 'alone'):
            return index + 1
        if next_lemma in ('as',):
            if third_lemma in ('much', 'severely'):
                return index + 2
            if third_lemma and self.amr.pos_tags[index + 2] in ('RB',):
                return None
            return index + 1
        if next_lemma == 'new' and third_lemma == 'initiative':
            return index + 8
        if next_lemma == '-' and third_lemma == 'alignment':
            return index + 2
        if next_lemma == 'take' and third_lemma == 'long':
            return index + 2
        if next_lemma == 'make' and fourth_lemma == 'sense':
            return index + 3
        if next_lemma == 'have' and fourth_lemma == 'right':
            return index + 3
        if next_lemma == 'to' and third_lemma in ('keep', 'worry'):
            return index + 2
        if next_lemma == 'to' and third_lemma in ('be',):
            return index + 3
        if next_lemma == 'on' and fourth_lemma == 'way':
            return index + 5
        if next_lemma == 'to' and third_lemma == 'way':
            return index + 2
        if next_lemma == 'something' and third_lemma == 'you':
            return index + 5
        if next_lemma == 'negotiation' and third_lemma == 'can':
            return index + 2
        if next_lemma == 'diplomatic' and third_lemma == 'factor':
            return index + 2
        if third_lemma == 'diplomat' and fourth_lemma == 'nor':
            return index + 9
        if third_lemma == 'hacking' and fourth_lemma == 'claim':
            return index + 16
        if last_lemma == 'off' and llast_lemma == 'better':
            return index
        if last_lemma == 'would' and next_lemma in 'like':
            return index + 1
        if next_lemma == 'go' and third_lemma == 'to':
            return index + 3
        if lemma == 'neither' and fourth_lemma == 'counseller':
            return index + 5
        return None

    def get_negated_nodes(self):
        graph = self.amr.graph
        nodes = []
        for node in graph.get_nodes():
            for attr, value in node.attributes:
                if attr == 'polarity':
                    nodes.append(node)
                    break
        return nodes

    def get_node_instances(self):
        instances = {}
        for node in self.amr.graph.get_nodes():
            instance = re.sub(r'-\d\d$', '', str(node.instance))
            if instance not in instances:
                instances[instance] = []
            instances[instance].append(node)
        return instances

    def validate(self):
        p1, p2 = self.get_precision()
        r1, r2 = self.get_recall()
        return p1, p2, r1, r2

    def sort_node_by_distance(self, head, nodes):
        if len(nodes) <= 1:
            return nodes
        lemmas = self.amr.lemmas
        scores = []
        alignment = {}
        for node in nodes:
            aligned_indexes = set()
            for n in self.amr.graph.get_subtree(node, max_depth=1)[1:]:
                if n.instance in lemmas:
                    aligned_indexes.add(lemmas.index(n.instance))
            if len(aligned_indexes) == 0:
                for n in self.amr.graph.get_subtree(node, max_depth=5)[1:]:
                    if n.instance in lemmas:
                        aligned_indexes.add(lemmas.index(n.instance))
            for n, _ in self.amr.graph._G.in_edges(node):
                if n.instance in lemmas:
                    aligned_indexes.add(lemmas.index(n.instance))
            alignment[node] = aligned_indexes
        for node in nodes:
            aligned_indexes = alignment[node]
            valid_indexes = []
            for index in aligned_indexes:
                if sum(1 for indexes in alignment.values() if index in indexes) == 1:
                    valid_indexes.append(index)
            if len(valid_indexes):
                scores.append(min([abs(i - head) for i in valid_indexes]))
            else:
                scores.append(float('inf'))
        nodes, scores = zip(*sorted(zip(nodes, scores), key=lambda x: x[1]))
        return nodes

    def get_precision(self):
        neg_nodes = self.get_negated_nodes()
        rest_nodes = list(self.amr.graph.get_nodes())
        match_count, correct_count = 0, 0
        instances = self.get_node_instances()
        for neg, head in self.negations:
            match, correct = False, False
            for instance, nodes in instances.items():
                if self.is_match(head, instance):
                    match = True
                    nodes = self.sort_node_by_distance(head, nodes)
                    for node in nodes:
                        if node not in rest_nodes:
                            continue
                        if node in neg_nodes:
                            correct = True
                        rest_nodes.remove(node)
                        break
                    match_count += int(match)
                    correct_count += int(correct)
                    break

        for index, head in self.special_negations:
            match, correct = False, False
            head_lemma = self.amr.lemmas[index]
            for instance, nodes in instances.items():
                if head_lemma == instance:
                    continue
                if self.is_match(head, instance):
                    match = True
                    nodes = self.sort_node_by_distance(index, nodes)
                    for node in nodes:
                        if node not in rest_nodes:
                            continue
                        if node in neg_nodes:
                            correct = True
                        rest_nodes.remove(node)
                        break
                    match_count += int(match)
                    correct_count += int(correct)
                    break
        return correct_count, match_count

    def get_recall(self):
        recall_count = 0
        for node in self.nodes:
            recall = False
            for neg, head in self.negations:
                if self.is_match(head, node.instance):
                    recall = True
                    break
            if not recall:
                for index, head in self.special_negations:
                    head_lemma = self.amr.lemmas[index]
                    if head_lemma == node.instance:
                        continue
                    if self.is_match(head, node.instance):
                        recall = True
                        break
            if recall:
                recall_count += 1
            else:
                continue
        return recall_count, len(self.nodes)

    def is_match(self, index, instance):
        instance_lemma = re.sub('-\d\d$', '', instance)
        lemma = self.amr.lemmas[index] if isinstance(index, int) else index
        lemma = self.strict_lemma_map.get(lemma, lemma)
        if self.lemma_map.get(lemma, None) == instance_lemma:
            return True
        if lemma == instance_lemma:
            return True
        if instance_lemma + 'ed' == lemma or instance_lemma + 'd' == lemma:
            return True
        if '-' + instance_lemma == lemma:
            return True
        if re.sub('ly$', 'le', lemma) == instance_lemma:
            return True
        if re.sub('tive$', 'te', lemma) == instance_lemma:
            return True
        if re.sub('tion$', 'te', lemma) == instance_lemma:
            return True
        if re.sub('ied$', 'y', lemma) == instance_lemma:
            return True
        if re.sub('ly$', '', lemma) == instance_lemma:
            return True
        return False

    def __str__(self):
        lemmas = self.amr.lemmas
        negations = [(lemmas[i], lemmas[j]) for i, j in self.negations]
        return 'Negations: {}\nSpecials:{}\n'.format(str(negations), str(self.special_negations))



==> appendix/sm/code/stog/data/dataset_readers/amr_parsing/amr_concepts/polite.py <==
import re


class Polite:

    lemma_map = {
        'can': 'possible'
    }

    def __init__(self, amr, dry=False):
        self.amr = amr
        self.dry = dry
        self.heads = []
        self.true_positive = 0
        self.false_positive = 0

    def remove_polite(self):
        count = 0
        for node in self.amr.graph.get_nodes():
            for attr, value in node.attributes:
                if attr == 'polite':
                    if not self.dry:
                        self.amr.graph.remove_node_attribute(node, attr, value)
                    count += 1
        return count

    def predict_polite(self):
        for i in range(len(self.amr.tokens)):
            if self.amr.lemmas[i] == 'please':
                if self.amr.lemmas[i + 1: i + 3] == ['take', 'a']:
                    self.heads.append((i, i + 3))
                elif i - 2 >= 0 and self.amr.lemmas[i - 2] == 'can':
                    self.heads.append((i, i - 2))
                else:
                    self.heads.append((i, i + 1))

    def restore_polite(self):
        for polite_index, head_index in self.heads:
            for node in self.amr.graph.get_nodes():
                if self.is_match(head_index, node):
                    self.restore_node_polite(node)

    def restore_node_polite(self, node):
        if self.dry:
            for attr, value in node.attributes:
                if attr == 'polite':
                    self.true_positive += 1
                    break
            else:
                self.false_positive += 1
        else:
            self.amr.graph.add_node_attribute(node, 'polite', '+')

    def is_match(self, index, node):
        instance_lemma = re.sub(r'-\d\d$', '', str(node.instance))
        lemma = self.amr.lemmas[index]
        lemma = self.lemma_map.get(lemma, lemma)
        if instance_lemma == lemma:
            return True
        return False


==> appendix/sm/code/stog/data/dataset_readers/amr_parsing/amr_concepts/quantity.py <==
import re


def quantify(x):
    if isinstance(x, int) or isinstance(x, float):
        return str(x)
    else:
        if re.search(r"^[0-9]+/[0-9]+$", x):
            numerator, denominator = x.split('/')
            return str(int(numerator) / int(denominator))
        elif re.search(r"^[0-9]+$", x):
            return x
        else:
            return None


class AlignedPairs:

    def __init__(self, quant_tokens, x, y, amr, score=0, near=-float('inf')):
        self.quant_tokens = quant_tokens
        self.quant_token_index = x
        self.snt_token_index = y
        self.amr = amr
        self.score = score
        self.near = near

    def __str__(self):
        return '{}: {}({})'.format(
            self.quant_tokens[self.quant_token_index],
            self.amr.tokens[self.snt_token_index],
            self.snt_token_index
        )


class Alignment:

    def __init__(self, node, attr, value):
        self.node = node
        self.attr = attr
        self.value = value
        self.aligned_pairs = []
        self.backup = []

    def __str__(self):
        return str(list(map(str, self.aligned_pairs)))

    @property
    def score(self):
        if len(self.aligned_pairs) == 0:
            return 0
        return sum(p.score for p in self.aligned_pairs)

    @property
    def near(self):
        if len(self.aligned_pairs) == 0:
            return -float('inf')
        return sum(p.near for p in self.aligned_pairs)

    @property
    def begin(self):
        if len(self.aligned_pairs) == 0:
            return -1
        return min(p.snt_token_index for p in self.aligned_pairs)

    @property
    def end(self):
        if len(self.aligned_pairs) == 0:
            return -1
        return max(p.snt_token_index for p in self.aligned_pairs) + 1

    @property
    def span(self):
        return range(self.begin, self.end)

    def has_overlap_with(self, other):
        index_list1 = [p.snt_token_index for p in self.aligned_pairs]
        return any(p.snt_token_index in index_list1 for p in other.aligned_pairs)


class QuantityCounter:

    def __init__(self):
        self.one = 0
        self.ten = 0
        self.hundred = 0
        self.thousand = 0

    def get_count(self, value):
        value = float(quantify(value))
        if 0 <= value < 10:
            self.one += 1
            return self.one
        elif 10 <= value < 100:
            self.ten += 10
            return self.ten
        elif 100 <= value < 1000:
            self.hundred += 100
            return self.hundred
        elif value >= 1000:
            self.thousand += 1000
            return self.thousand
        else:
            value


class Quantity:

    normalize_dict = {
        '1': ['one'],
        '2': ['two'],
        '3': ['three'],
        '4': ['four'],
        '5': ['five'],
        '6': ['six'],
        '7': ['seven'],
        '8': ['eight'],
        '9': ['nine'],
        '10': ['ten'],
        '12': ['dozen'],
        '20': ['twenty'],
        '30': ['thirty'],
        '50': ['fifty'],
        '100': ['hundred'],
        '200': ['two', 'hundred'],
        '1000': ['thousand'],
        '10000': ['ten', 'of', 'thousand'],
        '100000': ['hundred', 'of', 'thousand'],
        '10000000': ['ten', 'million'],
        '1000000000': ['billion'],
        '2.5': ['2', 'and', 'a', 'half'],
        '7.5': ['seven', 'and', 'a', 'half'],
        '6.5': ['six', 'and', 'a', 'half'],
    }

    def __init__(self, amr, dry=False):
        self.amr = amr
        self.dry = dry
        self.alignments = []
        self.ordered_node_list = [n for n, _, _ in amr.graph.get_list_node()]
        self.quant_count = 0

    def abstract(self):
        graph = self.amr.graph
        for node in graph.get_nodes():
            if node.copy_of is not None:
                continue
            self.align_node_attrs(node)
        groups = self.group_alignment()
        return self.abstract_group(groups)

    def align_node_attrs(self, node):
        node_position = self.get_node_position(node)
        for attr, value in node.attributes:
            q = quantify(value)
            if q is None:
                continue
            self.quant_count += 1
            alignment, backup = self.get_alignment([q], node_position, node, attr, value)
            quant_tokens = self.normalize_quant(q)
            if quant_tokens is not None:
                alignment2, backup2 = self.get_alignment(
                    quant_tokens, node_position, node, attr, value)
                if (alignment2.score, alignment2.near) > (alignment.score, alignment.near):
                    backup = [alignment] + backup + backup2
                    alignment = alignment2
                else:
                    backup = [alignment2] + backup + backup2
                backup.sort(key=lambda x: (-x.score, -x.near))
            alignment.backup = backup
            if alignment.score > 0:
                self.alignments.append(alignment)
            else:
                continue

    def group_alignment(self):
        groups = []
        visited = set()
        for i, x in enumerate(self.alignments):
            if i in visited:
                continue
            visited.add(i)
            group = [x]
            for j, y in enumerate(self.alignments[i + 1:], i + 1):
                if j in visited:
                    continue
                if x.has_overlap_with(y):
                    visited.add(j)
                    group.append(y)
            groups.append(group)
            if len(group) > 1:
                continue
        return groups

    def abstract_group(self, groups):
        if len(groups) == 0:
            return 0
        count, offset = 0, 0
        counter = QuantityCounter()
        representatives = [max(g, key=lambda x: x.end - x.begin) for g in groups]
        groups, representatives = zip(*sorted(
            zip(groups, representatives), key=lambda x: (x[1].begin, x[1].end)))
        for i, alignment in enumerate(representatives):
            abstract = str(counter.get_count(alignment.value))
            span = [index - offset for index in alignment.span]
            offset += len(span) - 1
            self.amr.abstract_map[abstract] = dict(
                type='quantity',
                span=' '.join(map(self.amr.lemmas.__getitem__, span)),
                value=alignment.value)
            pos_tag = self.amr.pos_tags[span[0]]
            if pos_tag in ('0', 'O'):
                pos_tag = 'CD'
            self.amr.replace_span(span, [abstract], [pos_tag], ['NUMBER'])
            for a in groups[i]:
                count += 1
                self.amr.graph.replace_node_attribute(a.node, a.attr, a.value, abstract)#
        return count

    def get_alignment(self, tokens, node_position, node, attr, value):
        candidate_alignments = []
        for start in range(len(self.amr.tokens) - len(tokens) + 1):
            alignment = Alignment(node, attr, value)
            for i, index in enumerate(range(start, start + len(tokens))):
                score = self.maybe_align(index, tokens[i])
                near = -float('inf')
                if node_position != -1:
                    near = -abs(node_position - index)
                if score > 0:
                    alignment.aligned_pairs.append(
                        AlignedPairs(tokens, i, index, self.amr, score, near))
            candidate_alignments.append(alignment)
        candidate_alignments.sort(key=lambda x: (-x.score, -x.near))
        return candidate_alignments[0], candidate_alignments[1:]

    def get_node_position(self, node):
        lemmas = self.amr.lemmas
        node_lemma = re.sub(r'-\d+$', '', str(node.instance))
        position = -1
        if node_lemma in lemmas:
            position = lemmas.index(node_lemma)
        if position == -1:
            for _, child in self.amr.graph._G.edges(node):
                if self.amr.graph._G[node][child]['label'] == 'unit':
                    instance = child.instance
                    if instance in lemmas:
                        position = lemmas.index(instance)
                        break
        if position == -1:
            position = self.ordered_node_list.index(node)
        return position

    def normalize_quant(self, q):
        quant_tokens = self.normalize_dict.get(q, None)
        if quant_tokens is None and not re.search(r'[./]', q):
            billion = int(q) / 1000000000
            if int(q) % 1000000000 == 0:
                billion = int(billion)
            million = int(q) / 1000000
            if int(q) % 1000000 == 0:
                million = int(million)
            thousand = 0
            if int(q) % 1000 == 0:
                thousand = int(int(q) / 1000)
            hundred = 0
            if int(q) % 100 == 0:
                hundred = int(int(q) / 100)
            if billion >= 1:
                quant_tokens = [str(billion), 'billion']
            elif million >= 1:
                quant_tokens = [str(million), 'million']
            elif 10 > thousand > 0:
                quant_tokens = [str(thousand), 'thousand']
            elif 10 <= thousand < 1000:
                quant_tokens = [str(thousand) + 'k']
            elif 10 > hundred > 0:
                quant_tokens = [str(hundred), 'hundred']

        if quant_tokens is None and q.startswith('-'):
            quant_tokens = [q[0], q[1:]]
        return quant_tokens

    def maybe_align(self, index, token):
        lemma = self.amr.lemmas[index].replace(',', '').lower()
        if lemma == token:
            return 10
        if lemma == token + 's' or lemma == token + 'th':
            return 8
        if lemma == 'per' and token == '1':
            return 8
        if lemma in ('firstly',) and token == '1':
            return 5
        if lemma == 'minus' and token == '-':
            return 8
        if re.search(r'^\d+\.\d+$', lemma) and re.search(r'^\d+\.\d+$', token) and float(lemma) == float(token):
            return 10
        if lemma == 'secondly' and token == '2':
            return 5
        if lemma == 'lastly' and token == '-1':
            return 5
        if lemma == '.' + token:
            return 5
        return 0



==> appendix/sm/code/stog/data/dataset_readers/amr_parsing/amr_concepts/score.py <==
class Score:
    def __init__(self, node, amr):
        self.node = node
        self.amr = amr
        self.alignment = self._get_alignment()
        self.span = self._get_best_span(self.alignment)
        self.ner_type = 'SCORE_ENTITY'

    def to_dict(self, amr, span):
        return {
            'type': 'score-entity',
            'span': ' '.join(map(amr.lemmas.__getitem__, span)),
            'ops': self.node.ops}

    def _get_alignment(self):
        alignment = {}
        for i, op in enumerate(self.node.ops):
            for j, token in enumerate(self.amr.tokens):
                confidence = self._maybe_align(op, j)
                if confidence > 0:
                    if j not in alignment or alignment[j][1] < confidence:
                        alignment[j] = (i, confidence)
        return alignment

    def _maybe_align(self, op, index):
        op = str(op)
        if self.amr.lemmas[index] in (op, '-' + op):
            return 10
        return 0

    def _get_best_span(self, alignment):
        indexes = list(alignment.keys())
        indexes.sort()
        spans = []
        last_index = None
        for index in indexes:
            if last_index is None:
                spans.append([])
            elif index - last_index > 3:
                spans.append([])
            else:
                for i in range(last_index + 1, index):
                    if self.amr.lemmas[i] in ('-', 'to', ':', 'vote'):
                        spans[-1].append(index - 1)
                    else:
                        spans.append([])
                        break
            last_index = index
            spans[-1].append(index)
        if len(spans):
            return max(spans, key=lambda x: sum([alignment[i][1] for i in x if i in alignment]))
        else:
            return None

    @staticmethod
    def collapse_score_nodes(scores, amr):
        score_node_count = 0
        scores.sort(key=lambda score: score.span[-1] if score.span is not None else float('inf'))
        offset = 0
        for score in scores:
            if score.span is not None:
                score_node_count += 1
                abstract = '{}_{}'.format(score.ner_type, score_node_count)
                span = [index - offset for index in score.span]
                amr.abstract_map[abstract] = score.to_dict(amr, span)
                amr.replace_span(span, [abstract], ['NNP'], [score.ner_type])
                amr.stems = amr.stems[:span[0]] + [abstract] + amr.stems[span[-1] + 1:]
                amr.graph.remove_node_ops(score.node)
                amr.graph.replace_node_attribute(
                    score.node, 'instance', score.node.instance, abstract)
                offset += len(score.span) - 1
            else:
                amr.graph.remove_node(score.node)


==> appendix/sm/code/stog/data/dataset_readers/amr_parsing/amr_concepts/url.py <==
import re


class Alignment:

    def __init__(self, node, url, amr, indexes, score):
        self.node = node
        self.url = url
        self.amr = amr
        self.aligned_token_indexes = indexes
        self.score = score

    def __str__(self):
        return 'node: {}\nurl: {}\naligned_token_indexes: {}\naligned_tokens: {}'.format(
            self.node, self.url, self.aligned_token_indexes,
            ' '.join([self.amr.lemmas[i] for i in self.aligned_token_indexes]))

    @property
    def begin(self):
        if len(self.aligned_token_indexes) == 0:
            return -1
        return min(self.aligned_token_indexes)

    @property
    def end(self):
        if len(self.aligned_token_indexes) == 0:
            return -1
        return max(self.aligned_token_indexes)


class URL:

    def __init__(self, amr, dry=False):
        self.amr = amr
        self.dry = dry
        self.alignments = []

    def abstract(self):
        url_count = 0
        graph = self.amr.graph
        for node, _, _ in graph.get_list_node(replace_copy=False):
            if node.copy_of is not None:
                continue
            if node.instance == 'url-entity':
                url_count += 1
                url_value = self.get_url_value(node)
                if url_value is None:
                    continue
                alignment = self.align_url(node, url_value)
                if alignment is not None and alignment.score > 0:
                    self.alignments.append(alignment)
        abstract_count = self.abstract_url()
        self.remove_redundant_url()
        return url_count, abstract_count

    def get_url_value(self, node):
        for attr, value in node.attributes:
            if attr == 'value':
                assert re.search(r'^".*"$', value)
                return value
        try:
            return self.fix_url_node(node)
        except:
            return None

    def fix_url_node(self, node):
        name_node = list(self.amr.graph._G[node].items())[0][0]
        url = name_node.ops[0]
        self.amr.graph.remove_edge(node, name_node)
        self.amr.graph.remove_subtree(name_node)
        self.amr.graph.add_node_attribute(node, 'value', url)
        return url

    def align_url(self, node, url):
        candidate_alignments = []
        for index in range(len(self.amr.tokens)):
            score = self.maybe_align(index, url)
            if score > 0:
                alignment = Alignment(node, url, self.amr, [index], score)
                candidate_alignments.append(alignment)
        if len(candidate_alignments) == 0:
            return None
        candidate_alignments.sort(key=lambda x: -x.score)
        return candidate_alignments[0]

    def maybe_align(self, index, url):
        url = re.sub(r'http:', 'https:', url[1:-1].lower().replace(' ', '-'))
        lemma = self.amr.lemmas[index]
        lemma = re.sub(r'http:', 'https:', lemma.lower())
        if url == lemma:
            return 10
        if url in lemma:
            return 9
        elif url[:20] in lemma or url[-20:] in lemma:
            return 8
        elif url[:10] in lemma or url[-10:] in lemma:
            return 7
        elif url[:5] in lemma or url[-5:] in lemma:
            return 6
        elif url == 'https://www.christianforums.com' and lemma in ('cf', 'cfer'):
            return 10
        return 0

    def abstract_url(self):
        count, offset = 0, 0
        self.alignments.sort(key=lambda x: x.end)
        for i, alignment in enumerate(self.alignments):
            count += 1
            abstract = 'URL_{}'.format(i + 1)
            span = [index - offset for index in alignment.aligned_token_indexes]
            offset += len(span) - 1
            self.amr.abstract_map[abstract] = dict(
                type='url-entity',
                span=' '.join(map(self.amr.lemmas.__getitem__, span)),
                value=alignment.url)
            self.amr.replace_span(span, [abstract], ['NN'], ['URL'])
            self.amr.graph.replace_node_attribute(alignment.node, 'value', alignment.url, abstract)
        return count

    def remove_redundant_url(self):
        while True:
            for i in range(len(self.amr.lemmas)):
                lemma = self.amr.lemmas[i]
                if re.search('(https?:|<a.*href=|^</a>$)', lemma):
                    self.amr.remove_span([i])
                    break
            else:
                break



==> appendix/sm/code/stog/data/dataset_readers/amr_parsing/graph_repair.py <==
from collections import defaultdict

from stog.utils import logging


logger = logging.init_logger()


def is_similar(instances1, instances2):
    if len(instances1) < len(instances2):
        small = instances1
        large = instances2
    else:
        small = instances2
        large = instances1
    coverage1 = sum(1 for x in small if x in large) / len(small)
    coverage2 = sum(1 for x in large if x in small) / len(large)
    return coverage1 > .8 and coverage2 > .8


class GraphRepair:

    def __init__(self, graph):
        self.graph = graph
        self.repaired_items = set()

    @staticmethod
    def do(graph):
        gr = GraphRepair(graph)
        gr.remove_redundant_edges()
        gr.remove_unknown_nodes()

    def remove_unknown_nodes(self):
        graph = self.graph
        nodes = [node for node in graph.get_nodes()]
        for node in nodes:
            for attr, value in node.attributes:
                if value == '@@UNKNOWN@@' and attr != 'instance':
                    graph.remove_node_attribute(node, attr, value)
            if node.instance == '@@UNKNOWN@@':
                if len(list(graph._G.edges(node))) == 0:
                    for source, target in list(graph._G.in_edges(node)):
                        graph.remove_edge(source, target)
                    graph.remove_node(node)
                    self.repaired_items.add('remove-unknown-node')

    def remove_redundant_edges(self):
        """
        Edge labels such as ARGx, ARGx-of, and 'opx' should only appear at most once
        in each node's outgoing edges.
        """
        graph = self.graph
        nodes = [node for node in graph.get_nodes()]
        removed_nodes = set()
        for node in nodes:
            if node in removed_nodes:
                continue
            edges = list(graph._G.edges(node))
            edge_counter = defaultdict(list)
            for source, target in edges:
                label = graph._G[source][target]['label']
                # `name`, `ARGx`, and `ARGx-of` should only appear once.
                if label == 'name':  # or label.startswith('ARG'):
                    edge_counter[label].append(target)
                # the target of `opx' should only appear once.
                elif label.startswith('op') or label.startswith('snt'):
                    edge_counter[str(target.instance)].append(target)
                else:
                    edge_counter[label + str(target.instance)].append(target)
            for label, children in edge_counter.items():
                if len(children) == 1:
                    continue
                if label == 'name':
                    # remove redundant edges.
                    for target in children[1:]:
                        if len(list(graph._G.in_edges(target))) == 1 and len(list(graph._G.edges(target))) == 0:
                            graph.remove_edge(node, target)
                            graph.remove_node(target)
                            removed_nodes.add(target)
                            self.repaired_items.add('remove-redundant-edge')
                    continue
                visited_children = set()
                groups = []
                for i, target in enumerate(children):
                    if target in visited_children:
                        continue
                    subtree_instances1 = [n.instance for n in graph.get_subtree(target, 5)]
                    group = [(target, subtree_instances1)]
                    visited_children.add(target)
                    for _t in children[i + 1:]:
                        if _t in visited_children or target.instance != _t.instance:
                            continue
                        subtree_instances2 = [n.instance for n in graph.get_subtree(_t, 5)]
                        if is_similar(subtree_instances1, subtree_instances2):
                            group.append((_t, subtree_instances2))
                            visited_children.add(_t)
                    groups.append(group)
                for group in groups:
                    if len(group) == 1:
                        continue
                    kept_target, _ = max(group, key=lambda x: len(x[1]))
                    for target, _ in group:
                        if target == kept_target:
                            continue
                        graph.remove_edge(node, target)
                        removed_nodes.update(graph.remove_subtree(target))


==> appendix/sm/code/stog/data/dataset_readers/amr_parsing/io.py <==
import json

from stog.data.dataset_readers.amr_parsing.amr import AMR, AMRGraph

class AMRIO:

    def __init__(self):
        pass

    @staticmethod
    def read(file_path):
        with open(file_path, encoding='utf-8') as f:
            amr = AMR()
            graph_lines = []
            misc_lines = []
            for line in f:
                line = line.rstrip()
                if line == '':
                    if len(graph_lines) != 0:
                        amr.graph = AMRGraph.decode(' '.join(graph_lines))
                        amr.graph.set_src_tokens(amr.get_src_tokens())
                        amr.misc = misc_lines
                        yield amr
                        amr = AMR()
                    graph_lines = []
                    misc_lines = []
                elif line.startswith('# ::'):
                    if line.startswith('# ::id '):
                        amr.id = line[len('# ::id '):]
                    elif line.startswith('# ::snt '):
                        amr.sentence = line[len('# ::snt '):]
                    elif line.startswith('# ::tokens '):
                        amr.tokens = json.loads(line[len('# ::tokens '):])
                    elif line.startswith('# ::lemmas '):
                        amr.lemmas = json.loads(line[len('# ::lemmas '):])
                    elif line.startswith('# ::pos_tags '):
                        amr.pos_tags = json.loads(line[len('# ::pos_tags '):])
                    elif line.startswith('# ::ner_tags '):
                        amr.ner_tags = json.loads(line[len('# ::ner_tags '):])
                    elif line.startswith('# ::abstract_map '):
                        amr.abstract_map = json.loads(line[len('# ::abstract_map '):])
                    else:
                        misc_lines.append(line)
                else:
                    graph_lines.append(line)

            if len(graph_lines) != 0:
                amr.graph = AMRGraph.decode(' '.join(graph_lines))
                amr.graph.set_src_tokens(amr.get_src_tokens())
                amr.misc = misc_lines
                yield amr

    @staticmethod
    def dump(amr_instances, f):
        for amr in amr_instances:
            f.write(str(amr) + '\n\n')


==> appendix/sm/code/stog/data/dataset_readers/amr_parsing/node_utils.py <==
import os
import re
import json
from collections import Counter

import editdistance

from stog.data.dataset_readers.amr_parsing.io import AMRIO
from stog.data.dataset_readers.amr_parsing.propbank_reader import PropbankReader
from stog.utils import logging


logger = logging.init_logger()
WORDSENSE_RE = re.compile(r'-\d\d$')
QUOTED_RE = re.compile(r'^".*"$')


def is_sense_string(s):
    return isinstance(s, str) and WORDSENSE_RE.search(s)


def is_quoted_string(s):
    return isinstance(s, str) and QUOTED_RE.search(s)


class NodeUtilities:

    def __init__(self,
                 senseless_node_counter=None,
                 lemma_frame_counter=None,
                 frame_lemma_counter=None,
                 ):
        self.senseless_node_counter = senseless_node_counter
        self.lemma_frame_counter = lemma_frame_counter
        self.frame_lemma_counter = frame_lemma_counter

        self.frequent_senseless_nodes = None
        self.lemma_frame_map = None
        self.frame_lemma_map = None

    def get_lemmas(self, frame):
        """
        Given a frame, find the most likely lemmas for the frame.
        If no lemma is found, return a single element list [frame].
        """
        if frame not in self.frame_lemma_map:
            return [frame]
        else:
            frame_lemma = re.sub(r'-\d\d$', '', frame)
            lemmas = list(self.frame_lemma_map[frame])
            lemmas.sort(key=lambda lemma: editdistance.eval(frame_lemma, lemma), reverse=True)
            return lemmas

    def get_frames(self, lemma):
        """
        Given a lemma, find the most likely frames for the lemma.
        If no lemma is found or it should be a senseless node, return a single element list [lemma].
        """
        if lemma in self.frequent_senseless_nodes or lemma not in self.lemma_frame_map:
            return [lemma]
        else:
            frames = list(self.lemma_frame_map[lemma])
            frames.sort(
                key=lambda frame: (
                    editdistance.eval(re.sub(r'-\d\d$', '', frame), lemma),
                    -int(frame[-2:]) if re.search(r'-\d\d$', frame) else 0
                ),
                reverse=True
            )
            return frames

    @classmethod
    def from_json(cls, json_dir, frequent_threshold=50):
        nu = cls()
        with open(os.path.join(json_dir, 'senseless_node_counter.json')) as f:
            nu.senseless_node_counter = Counter(json.load(f))
        with open(os.path.join(json_dir, 'lemma_frame_counter.json')) as f:
            nu.lemma_frame_counter = json.load(f)
        with open(os.path.join(json_dir, 'frame_lemma_counter.json')) as f:
            nu.frame_lemma_counter = json.load(f)

        nu.frequent_senseless_nodes = nu._get_frequent_senseless_nodes(
            nu.senseless_node_counter, frequent_threshold
        )
        nu.lemma_frame_map = nu._get_map_from_counter(nu.lemma_frame_counter)
        nu.frame_lemma_map = nu._get_map_from_counter(nu.frame_lemma_counter)
        return nu

    @classmethod
    def from_raw(cls, amr_train_files, propbank_dir, verbalization_file, dump_dir,
                 # Hyperparameters
                 train_file_base_freq=1,
                 propbank_base_freq=1,
                 propbank_bonus=10,
                 verbalization_base_freq=1,
                 verbalize_freq=100,
                 maybe_verbalize_freq=1,
                 verbalize_bonus=10
                 ):

        # counter[senseless_node]: the occurrence of senseless_node
        senseless_node_counter = cls._get_senseless_node_counter(amr_train_files)
        # counter[lemma][frame]: the co-occurrence of (lemma, frame)
        lemma_frame_counter = dict()
        # counter[frame][lemma]: the co-occurrence of (frame, lemma)
        frame_lemma_counter = dict()

        nu = cls(
            senseless_node_counter=senseless_node_counter,
            lemma_frame_counter=lemma_frame_counter,
            frame_lemma_counter=frame_lemma_counter
        )
        nu._update_counter_from_train_files(amr_train_files, train_file_base_freq)
        propbank_reader = PropbankReader(propbank_dir)
        nu._update_counter_from_propbank(propbank_reader, propbank_base_freq, propbank_bonus)
        nu._update_counter_from_verbalization(
            verbalization_file,
            verbalization_base_freq,
            verbalize_freq,
            maybe_verbalize_freq,
            verbalize_bonus
        )

        nu.frequent_senseless_nodes = cls._get_frequent_senseless_nodes(senseless_node_counter)
        nu.frame_lemma_map = nu._get_map_from_counter(nu.frame_lemma_counter)
        nu.lemma_frame_map = nu._get_map_from_counter(nu.lemma_frame_counter)

        nu.dump(dump_dir)

        return nu

    @staticmethod
    def _get_senseless_node_counter(amr_train_files):
        logger.info('Building the senseless node counter.')
        sense_less_nodes = []
        for amr_file in amr_train_files:
            for amr in AMRIO.read(amr_file):
                for node in amr.graph.get_nodes():
                    for attr, value in node.get_senseless_attributes():
                        sense_less_nodes.append(value)
        return Counter(sense_less_nodes)

    @staticmethod
    def _get_frequent_senseless_nodes(senseless_node_counter, threshold=50):
        frequent_senseless_nodes = set()
        for node, count in senseless_node_counter.most_common():
            if count >= threshold:  # hard threshold
                frequent_senseless_nodes.add(node)
        return frequent_senseless_nodes

    def _update_counter_from_train_files(self, amr_train_files, base_freq=1):
        logger.info('Updating (lemma, frame) counter from AMR train files.')
        for file_path in amr_train_files:
            for amr in AMRIO.read(file_path):
                for node in amr.graph.get_nodes():
                    for _, frame in node.get_frame_attributes():
                        frame_lemma = re.sub(WORDSENSE_RE, '', frame)
                        self._update_counter(self.lemma_frame_counter, frame_lemma, frame, base_freq)
                        self._update_counter(self.frame_lemma_counter, frame, frame_lemma, base_freq)

    def _update_counter_from_propbank(self, propbank_reader, base_freq=1, bonus=10):
        logger.info('Updating (lemma, frame) counter from Propbank.')
        for lemma, frames in propbank_reader.lemma_map.items():
            for frame in frames:
                freq = base_freq
                if lemma == frame.lemma:  # bonus the frame lemma.
                    freq *= bonus
                self._update_counter(self.lemma_frame_counter, lemma, frame.frame, freq)
                self._update_counter(self.frame_lemma_counter, frame.frame, lemma, freq)

    def _update_counter_from_verbalization(
            self, verbalization_file,
            base_freq=1,
            verbalize_freq=100,
            maybe_verbalize_freq=1,
            bonus=10,
    ):
        logger.info('Updating (lemma, frame) counter from Verbalization.')
        with open(verbalization_file, encoding='utf-8') as f:
            for line in f:
                parts = line.strip().split(' ')
                if len(parts) == 4 and parts[0] in ('VERBALIZE', 'MAYBE-VERBALIZE'):
                    lemma = parts[1]
                    frame = parts[3]
                    frame_lemma = re.sub(WORDSENSE_RE, '', frame)

                    freq = verbalize_freq if parts[0] == 'VERBALIZE' else maybe_verbalize_freq
                    if lemma == frame_lemma:  # bonus frame lemma
                        freq *= bonus
                    self._update_counter(self.lemma_frame_counter, lemma, frame, freq)

                    freq = base_freq
                    if lemma == frame_lemma:  # bonus frame lemma
                        freq *= bonus
                    self._update_counter(self.frame_lemma_counter, frame, lemma, freq)

    @staticmethod
    def _get_map_from_counter(counter):
        map_dict = {}
        for key1 in counter:
            freq_key2_set = set()
            highest_freq = 0
            for key2, freq in sorted(counter[key1].items(), key=lambda x: -x[1]):
                if freq >= highest_freq:
                    highest_freq = freq
                    freq_key2_set.add(key2)
                else:
                    break
            map_dict[key1] = freq_key2_set
        return map_dict

    @staticmethod
    def _update_counter(obj, key1, key2, value):
        if key1 not in obj:
            obj[key1] = dict()
        if key2 not in obj[key1]:
            obj[key1][key2] = 0
        obj[key1][key2] += value

    def dump(self, directory):
        logger.info('Dumping Node utilities to {}.'.format(directory))
        with open(os.path.join(directory, 'lemma_frame_counter'), 'w', encoding='utf-8') as f:
            for lemma in self.lemma_frame_counter:
                f.write(lemma + ':\n')
                for frame, freq in sorted(self.lemma_frame_counter[lemma].items(), key=lambda x: -x[1]):
                    f.write('\t{}\t{}\n'.format(frame, freq))
                f.write('\n')
        with open(os.path.join(directory, 'lemma_frame_counter.json'), 'w', encoding='utf-8') as f:
            json.dump(self.lemma_frame_counter, f)

        with open(os.path.join(directory, 'frame_lemma_counter'), 'w', encoding='utf-8') as f:
            for frame in self.frame_lemma_counter:
                f.write(frame + ':\n')
                for lemma, freq in sorted(self.frame_lemma_counter[frame].items(), key=lambda x: -x[1]):
                    f.write('\t{}\t{}\n'.format(lemma, freq))
                f.write('\n')
        with open(os.path.join(directory, 'frame_lemma_counter.json'), 'w', encoding='utf-8') as f:
            json.dump(self.frame_lemma_counter, f)

        with open(os.path.join(directory, 'senseless_node_counter'), 'w', encoding='utf-8') as f:
            for key, value in self.senseless_node_counter.most_common():
                f.write('{}\t{}\n'.format(key, value))
        with open(os.path.join(directory, 'senseless_node_counter.json'), 'w', encoding='utf-8') as f:
            json.dump(self.senseless_node_counter, f)


if __name__ == '__main__':
    import argparse

    parser = argparse.ArgumentParser('node_utils.py')
    parser.add_argument('--amr_train_files', nargs='+', default=['data/all_amr/train_amr.txt.features'])
    parser.add_argument('--propbank_dir', default='data/misc/propbank-frames-xml-2016-03-08/')
    parser.add_argument('--verbalization_file', default='data/misc/verbalization-list-v1.06.txt')
    parser.add_argument('--dump_dir', default='./temp/')
    parser.add_argument('--train_file_base_freq', type=float, default=1)
    parser.add_argument('--propbank_base_freq', type=float, default=1)
    parser.add_argument('--propbank_bonus', type=float, default=10)
    parser.add_argument('--verbalization_base_freq', type=float, default=1)
    parser.add_argument('--verbalize_freq', type=float, default=100)
    parser.add_argument('--maybe_verbalize_freq', type=float, default=100)
    parser.add_argument('--verbalize_bonus', type=float, default=10)

    args = parser.parse_args()

    nu = NodeUtilities.from_raw(
        args.amr_train_files,
        args.propbank_dir,
        args.verbalization_file,
        args.dump_dir,
        args.train_file_base_freq,
        args.propbank_base_freq,
        args.propbank_bonus,
        args.verbalization_base_freq,
        args.verbalize_freq,
        args.maybe_verbalize_freq,
        args.verbalize_bonus
    )


==> appendix/sm/code/stog/data/dataset_readers/amr_parsing/postprocess/expander.py <==
import os
import re
import json

from stog.data.dataset_readers.amr_parsing.io import AMRIO
from stog.data.dataset_readers.amr_parsing.amr_concepts import Polarity, Polite

from stog.utils import logging


logger = logging.init_logger()


TRIVIAL_TOKENS = ('and', 'in', 'on', 'of', 'de', 'da')


def normalize_text(text):
    text = text.replace(' - ', '-').replace(" 's", "'s").replace(' , ', ', ')
    tokens = text.split()
    if any(t[0].isupper() for t in tokens):
        n_tokens = []
        for token in tokens:
            if token not in TRIVIAL_TOKENS and not any(c.isupper() for c in token):
                token = token[0].upper() + token[1:]
            n_tokens.append(token)
        text = ' '.join(n_tokens)
    if len(tokens) == 1 and tokens[0][0].islower():
        text = text.capitalize()
    if len(tokens) == 1 and tokens[0].isupper() and tokens[0].isalpha() and len(tokens[0]) > 6:
        text = token[0].upper() + token[1:].lower()
    return text


class Expander:

    def __init__(self, util_dir):
        self.util_dir = util_dir
        self.name_ops_map = {}
        self.nationality_map = {}
        self._load_utils()
        self.name_node_expand_count = 0
        self.date_node_expand_count = 0
        self.score_node_expand_count = 0
        self.url_expand_count = 0
        self.ordinal_node_expand_count = 0
        self.quantity_expand_count = 0
        self.correctly_restored_count = 0

    def reset_stats(self):
        self.name_node_expand_count = 0
        self.date_node_expand_count = 0
        self.score_node_expand_count = 0
        self.quantity_expand_count = 0
        self.url_expand_count = 0
        self.ordinal_node_expand_count = 0

    def print_stats(self):
        logger.info('Restored {} name nodes.'.format(self.correctly_restored_count))
        logger.info('Expanded {} name nodes.'.format(self.name_node_expand_count))
        logger.info('Expanded {} date nodes.'.format(self.date_node_expand_count))
        logger.info('Expanded {} score nodes.'.format(self.score_node_expand_count))
        logger.info('Expanded {} ordinal nodes.'.format(self.ordinal_node_expand_count))
        logger.info('Expanded {} quantities.'.format(self.quantity_expand_count))
        logger.info('Expanded {} urls.'.format(self.url_expand_count))

    def expand_file(self, file_path):
        for i, amr in enumerate(AMRIO.read(file_path)):
            self.expand_graph(amr)
            yield amr
        self.print_stats()

    def expand_graph(self, amr):
        self.restore_polarity(amr)
        graph = amr.graph
        abstract_map = amr.abstract_map
        nodes = list(graph.get_nodes())
        for abstract, saved_dict in abstract_map.items():
            abstract_type = saved_dict['type']
            for node in nodes:
                if node.instance == abstract:
                    if abstract_type == 'named-entity':
                        self.expand_name_node(node, saved_dict, amr)
                        self.name_node_expand_count += 1

                    if abstract_type == 'date-entity':
                        self.expand_date_node(node, saved_dict, amr)
                        self.date_node_expand_count += 1

                    if abstract_type == 'score-entity':
                        self.expand_score_node(node, saved_dict, amr)
                        self.score_node_expand_count += 1

                    if abstract_type == 'ordinal-entity':
                        self.expand_ordinal_node(node, saved_dict, amr)
                        self.ordinal_node_expand_count += 1

                for attr, value in node.attributes[:]:
                    if str(value) == abstract:
                        if abstract_type == 'quantity':
                            if isinstance(saved_dict['value'], str) and  "/" in saved_dict['value']:
                                saved_dict['value'] = '"'+saved_dict['value']+'"'
                            graph.replace_node_attribute(node, attr, value, saved_dict['value'])
                            self.quantity_expand_count += 1

                        if abstract_type == 'url-entity':
                            graph.replace_node_attribute(node, attr, value, saved_dict['value'])
                            self.url_expand_count += 1

    def restore_polarity(self, amr):
        polarity = Polarity(amr)
        polarity.predict_polarity()
        polarity.restore_polarity()
        polite = Polite(amr)
        polite.predict_polite()
        polite.restore_polite()

    def get_ops(self, saved_dict):
        span = saved_dict['span']
        if span.lower() in self.nationality_map:
            span = self.nationality_map[span.lower()]
        if span.lower() in self.name_ops_map:
            span = max(self.name_ops_map[span.lower()].items(), key=lambda x: x[1])[0]
        else:
            span = normalize_text(span)
            if span.lower() in self.nationality_map:
                span = self.nationality_map[span.lower()]
        ops = []
        for op in span.split():
            if re.search(r'^\d*\.*\d*$', op):
                if '.' in op:
                    op = float(op)
                else:
                    op = int(op)
            else:
                op = '"{}"'.format(op)
            ops.append(op)
        if span == saved_dict['ops']:
            self.correctly_restored_count += 1
        return ops

    def expand_name_node(self, node, saved_dict, amr):
        graph = amr.graph
        ops = self.get_ops(saved_dict)
        old = node.instance
        graph.replace_node_attribute(node, 'instance', old, 'name')
        for i, op in enumerate(ops, 1):
            graph.add_node_attribute(node, 'op{}'.format(i), op)

    def expand_date_node(self, node, saved_dict, amr):
        graph = amr.graph
        attrs = saved_dict['attrs']
        graph.replace_node_attribute(node, 'instance', node.instance, 'date-entity')
        for key, value in attrs.items():
            graph.add_node_attribute(node, key, value)
        edges = saved_dict['edges']
        for label, instance in edges.items():
            target = graph.add_node(instance)
            graph.add_edge(node, target, label)

    def expand_score_node(self, node, saved_dict, amr):
        graph = amr.graph
        graph.replace_node_attribute(node, 'instance', node.instance, 'score-entity')
        for i, op in enumerate(saved_dict['ops'], 1):
            graph.add_node_attribute(node, 'op{}'.format(i), op)

    def expand_ordinal_node(self, node, saved_dict, amr):
        graph = amr.graph
        graph.replace_node_attribute(node, 'instance', node.instance, 'ordinal-entity')
        graph.add_node_attribute(node, 'value', int(saved_dict['ops'][0]))

    def _load_utils(self):
        with open(os.path.join(self.util_dir, 'name_op_cooccur_counter.json'), encoding='utf-8') as f:
            self.name_ops_map = json.load(f)
            self.name_ops_map['u.n.'].pop('United Nations')

        # The country list is downloaded from github:
        # https://github.com/Dinu/country-nationality-list
        with open(os.path.join(self.util_dir, 'countries.json'), encoding='utf-8') as f:
            countries = json.load(f)
            for country in countries:
                nationalities = [n.strip() for n in country['nationality'].split(',')]
                if len(nationalities) > 1 and 'Chinese' in nationalities:
                    nationalities.remove('Chinese')
                for nationality in nationalities:
                    self.nationality_map[nationality.lower()] = country['en_short_name']
        self.nationality_map['american'] = 'United States'
        self.nationality_map['british'] = 'Britain'
        self.nationality_map['brazilians'] = 'Brazil'
        self.nationality_map['russian'] = 'Russia'
        self.nationality_map['north korean'] = 'North Korea'
        self.nationality_map['south korean'] = 'South Korea'
        self.nationality_map['himalayan'] = 'Himalaya'
        self.nationality_map['venezuelan'] = 'Venezuela'
        self.nationality_map['kirghizian'] = 'Kirghizia'
        self.nationality_map['venezuelans'] = 'Venezuela'
        self.nationality_map['shiites'] = 'Shiite'


if __name__ == '__main__':
    import argparse

    parser = argparse.ArgumentParser('expander.py')
    parser.add_argument('--amr_files', nargs='+', default=[])
    parser.add_argument('--util_dir', required=True)

    args = parser.parse_args()

    expander = Expander(util_dir=args.util_dir)

    for file_path in args.amr_files:
        with open(file_path + '.expand', 'w', encoding='utf-8') as f:
            for amr in expander.expand_file(file_path):
                f.write(str(amr) + '\n\n')


==> appendix/sm/code/stog/data/dataset_readers/amr_parsing/postprocess/node_restore.py <==
from stog.data.dataset_readers.amr_parsing.io import AMRIO


class NodeRestore:

    def __init__(self, node_utils):
        self.node_utils = node_utils

    def restore_instance(self, amr):
        graph = amr.graph
        for node in graph.get_nodes():
            instance = node.instance
            new_instance = self.node_utils.get_frames(instance)[0]
            if instance != new_instance:
                graph.replace_node_attribute(node, 'instance', instance, new_instance)
            continue

    def restore_file(self, file_path):
        for amr in AMRIO.read(file_path):
            self.restore_instance(amr)
            yield amr


if __name__ == '__main__':
    import argparse

    from stog.data.dataset_readers.amr_parsing.node_utils import NodeUtilities as NU

    parser = argparse.ArgumentParser('node_restore.py')
    parser.add_argument('--amr_files', nargs='+', required=True)
    parser.add_argument('--util_dir', default='./temp')

    args = parser.parse_args()

    node_utils = NU.from_json(args.util_dir, 0)

    nr = NodeRestore(node_utils)

    for file_path in args.amr_files:
        with open(file_path + '.frame', 'w', encoding='utf-8') as f:
            for amr in nr.restore_file(file_path):
                f.write(str(amr) + '\n\n')


==> appendix/sm/code/stog/data/dataset_readers/amr_parsing/postprocess/postprocess.py <==
from stog.data.dataset_readers.amr_parsing.io import AMRIO
from stog.data.dataset_readers.amr_parsing.postprocess.wikification import strip, joint_dash, Wikification
from stog.data.dataset_readers.amr_parsing.amr_concepts import Polarity, Polite
from stog.data.dataset_readers.amr_parsing.node_utils import NodeUtilities as NU
from stog.data.dataset_readers.amr_parsing.postprocess.expander import Expander, normalize_text, TRIVIAL_TOKENS
from stog.data.dataset_readers.amr_parsing.postprocess.node_restore import NodeRestore
import os

def postprocess2(x):
    file_path, util_dir = x
    print (file_path, args.util_dir)
    node_utils = NU.from_json(util_dir, 0)

    nr = NodeRestore(node_utils)
    with open(file_path + '.frame', 'w', encoding='utf-8') as f:
        for amr in nr.restore_file(file_path):
            f.write(str(amr) + '\n\n')

    wikification = Wikification(util_dir=util_dir)
    wikification.load_utils()
    with open(file_path + '.frame.wiki', 'w', encoding='utf-8') as f:
        for amr in wikification.wikify_file(file_path + '.frame'):
            f.write(str(amr) + '\n\n')
    
    expander = Expander(util_dir=util_dir)
    with open(file_path + '.post', 'w', encoding='utf-8') as f:
        for amr in expander.expand_file(file_path + '.frame.wiki'):
            f.write(str(amr) + '\n\n')

    os.remove(file_path + '.frame')
    os.remove(file_path + '.frame.wiki')

def postprocess1(x):
    file_path, util_dir = x
    print (file_path, args.util_dir)
    node_utils = NU.from_json(util_dir, 0)

    nr = NodeRestore(node_utils)
    with open(file_path + '.frame', 'w', encoding='utf-8') as f:
        for amr in nr.restore_file(file_path):
            f.write(str(amr) + '\n\n')
    
    expander = Expander(util_dir=util_dir)
    with open(file_path + '.post', 'w', encoding='utf-8') as f:
        for amr in expander.expand_file(file_path + '.frame'):
            f.write(str(amr) + '\n\n')
            
    os.remove(file_path + '.frame')

if __name__ == '__main__':
    import argparse, os
    from multiprocessing import Pool

    parser = argparse.ArgumentParser('node_restore.py')
    parser.add_argument('--amr_path', required=True)
    parser.add_argument('--util_dir', default='./temp')
    parser.add_argument('--nprocessors', default=4, type=int)
    parser.add_argument('--v', default=1, type=int)

    args = parser.parse_args()


    amr_files = []
    if os.path.isdir(args.amr_path):
        for file in os.listdir(args.amr_path):
            if not file.endswith('.pred'):
                continue
            fname = os.path.join(args.amr_path, file)
            if os.path.isfile(fname):
                amr_files.append((fname, args.util_dir))
    else:
        amr_files = [(args.amr_path, args.util_dir)]


    pool = Pool(args.nprocessors)
    if args.v == 2:
        pool.map(postprocess2, amr_files)
    elif args.v == 1:
        pool.map(postprocess1, amr_files)
    else:
        assert False


==> appendix/sm/code/stog/data/dataset_readers/amr_parsing/postprocess/wikification.py <==
import os
import json
import requests
from time import sleep
from collections import defaultdict

from bs4 import BeautifulSoup

from stog.data.dataset_readers.amr_parsing.io import AMRIO
from stog.utils import logging


logger = logging.init_logger()


def strip(text):
    start = 0
    while text[start] == '-' and start < len(text) - 1:
        start += 1
    end = len(text) - 1
    while text[end] == '-' and end > start:
        end -= 1
    return text[start:end + 1].strip()


def joint_dash(text):
    return text.replace(' - ', '-')


class Wikification:

    def __init__(self, util_dir):
        self.util_dir = util_dir
        self.wiki_span_cooccur_counter = None
        self.spotlight_cooccur_counter = defaultdict(lambda : defaultdict(int))
        self.nationality_map = {}
        self.name_node_count = 0
        self.correct_wikification_count = 0

    def reset_stats(self):
        self.name_node_count = 0
        self.correct_wikification_count = 0

    def print_stats(self):
        logger.info('Correctly wikify {}/{} name nodes.'.format(
            self.correct_wikification_count, self.name_node_count))

    def wikify_file(self, file_path):
        for i, amr in enumerate(AMRIO.read(file_path)):
            self.wikify_graph(amr)
            yield amr

    def wikify_graph(self, amr):
        graph = amr.graph
        abstract_map = amr.abstract_map
        for node in graph.get_nodes():
            instance = node.instance
            if instance in abstract_map:
                saved_dict = abstract_map[instance]
                instance_type = saved_dict['type']
                # amr_type = graph.get_name_node_type(node)
                #!!! the following line has been changed by Deng Cai
                cached_wiki = self._spotlight_wiki[amr.sentence] if amr.sentence in self._spotlight_wiki else None#self.spotlight_wiki(amr.sentence)
                if instance_type == 'named-entity':
                    self.name_node_count += 1
                    wiki = '-'
                    span = strip(saved_dict['span'])
                    if span.lower() in self.nationality_map:
                        country = self.nationality_map[span.lower()]
                        wiki = self.wikify(country, cached_wiki)
                    if wiki == '-':
                        wiki = self.wikify(span, cached_wiki)
                    if wiki == '-':
                        span_no_space = joint_dash(span)
                        wiki = self.wikify(span_no_space, cached_wiki)
                    graph.set_name_node_wiki(node, wiki)

    def wikify(self, text, cached_wiki=None):
        text = text.lower()
        if text in self.wiki_span_cooccur_counter:
            return max(self.wiki_span_cooccur_counter[text].items(),
                       key=lambda x: (x[1], abs(len(text) - len(x[0]))))[0]
        elif cached_wiki is not None:
            for wiki in cached_wiki.values():
                if text == ' '.join(wiki.lower().split('_')):
                    return wiki
        if text in self.spotlight_cooccur_counter:
            return max(self.spotlight_cooccur_counter[text].items(),
                       key=lambda x: (x[1], abs(len(text) - len(x[0]))))[0]
        else:
            tokens = text.split()
            if len(tokens) > 1:
                s_token, e_token = tokens[0], tokens[-1]
                for mention in self.spotlight_cooccur_counter:
                    m = mention.split()
                    if m[0] == s_token and m[-1] == e_token:
                        return max(self.spotlight_cooccur_counter[mention].items(),
                                   key=lambda x: (x[1], abs(len(mention) - len(x[0]))))[0]
            return '-'

    def load_utils(self):
        with open(os.path.join(self.util_dir, 'wiki_span_cooccur_counter.json'), encoding='utf-8') as f:
            self.wiki_span_cooccur_counter = json.load(f)

        with open(os.path.join(self.util_dir, 'spotlight_wiki.json'), encoding='utf-8') as f:
            spotlight_wiki = json.load(f)
        self._spotlight_wiki = spotlight_wiki
        for cached_wiki in spotlight_wiki.values():
            for mention, wiki in cached_wiki.items():
                if mention == 'xp':
                    continue
                self.spotlight_cooccur_counter[mention][wiki] += 1

        # The country list is downloaded from github:
        # https://github.com/Dinu/country-nationality-list
        with open(os.path.join(self.util_dir, 'countries.json'), encoding='utf-8') as f:
            countries = json.load(f)
            for country in countries:
                nationalities = [n.strip() for n in country['nationality'].split(',')]
                if len(nationalities) > 1 and 'Chinese' in nationalities:
                    nationalities.remove('Chinese')
                for nationality in nationalities:
                    self.nationality_map[nationality.lower()] = country['en_short_name']

    @staticmethod
    def spotlight_wiki(sent, confidence=0.5):
        success = False
        while not success:
            try:
                spotlight = requests.post(
                    "http://model.dbpedia-spotlight.org/en/annotate",
                    data={'text': sent, 'confidence': confidence}
                )
                spotlight.encoding = 'utf-8'
            except requests.exceptions.ConnectionError:
                logger.info('sleeping a bit (spotlight overload) - if this keeps happening server is down or changed')
                sleep(0.1)
                continue
            success = True
        parsed_spotlight = BeautifulSoup(spotlight.text, 'lxml')
        mention_map = {}
        for wiki_tag in parsed_spotlight.find_all('a'):
            mention_map[wiki_tag.string.lower()] = wiki_tag.get('href').split('/')[-1]
        logger.info(mention_map)
        return mention_map

    def dump_spotlight_wiki(self, file_path):
        sent_map = {}
        for i, amr in enumerate(AMRIO.read(file_path), 1):
            if i % 20 == 0:
                print('+', end='')
            sent = amr.sentence
            wiki = self.spotlight_wiki(sent)
            sent_map[sent] = wiki
            sleep(0.1)
        with open(os.path.join(self.util_dir, 'spotlight_wiki.json'), 'w', encoding='utf-8') as f:
            json.dump(sent_map, f)


if __name__ == '__main__':
    import argparse

    parser = argparse.ArgumentParser('wikification.py')
    parser.add_argument('--amr_files', nargs='+', default=[])
    parser.add_argument('--util_dir', required=True)
    parser.add_argument('--dump_spotlight_wiki', action='store_true',
                        help='Use the Spotlight API to do wikification, and dump the results.')

    args = parser.parse_args()

    wikification = Wikification(util_dir=args.util_dir)

    if args.dump_spotlight_wiki:
        for file_path in args.amr_files:
            wikification.dump_spotlight_wiki(file_path)

    else:
        wikification.load_utils()
        for file_path in args.amr_files:
            with open(file_path + '.wiki', 'w', encoding='utf-8') as f:
                for amr in wikification.wikify_file(file_path):
                    f.write(str(amr) + '\n\n')


==> appendix/sm/code/stog/data/dataset_readers/amr_parsing/preprocess/feature_annotator.py <==
import re

from pycorenlp import StanfordCoreNLP

from stog.utils import logging


logger = logging.init_logger()


class FeatureAnnotator:

    NumberTexts = ('hundred', 'thousand', 'million', 'billion', 'trillion',
                   'hundreds', 'thousands', 'millions', 'billions', 'trillions')
    DashedNumbers = re.compile(r'-*\d+-\d+')

    def __init__(self, url, compound_map_file):
        self.nlp = StanfordCoreNLP(url)
        self.nlp_properties = {
            'annotators': "tokenize,ssplit,pos,lemma,ner",
            "tokenize.options": "splitHyphenated=true,normalizeParentheses=false",
            "tokenize.whitespace": False,
            'ssplit.isOneSentence': True,
            'outputFormat': 'json'
        }
        self.compound_map = self.load_compound_map(compound_map_file)

    @staticmethod
    def load_compound_map(file_path):
        """Load a compound map from partial compound word to a list of possible next token in the compound.

        :param file_path: the compound map file.
        "https://github.com/ChunchuanLv/AMR_AS_GRAPH_PREDICTION/blob/master/data/joints.txt"
        :return: a dict from string to list.
        """
        compound_map = {}
        with open(file_path) as f:
            for line in f:
                compounds = line.split()
                precedents = ''
                for token in compounds:
                    if len(precedents) > 0:
                        _precedents = precedents[:-1] # exclude dash
                    else:
                        _precedents = ''
                    if _precedents not in compound_map:
                        compound_map[_precedents] = []
                    compound_map[_precedents].append(token)
                    precedents += token + '-'
        return compound_map

    @staticmethod
    def assert_equal_length(annotation):
        tokens = annotation['tokens']
        for key in annotation:
            if key == 'tokens':
                continue
            value = annotation[key]
            assert len(tokens) == len(value), (
                len(tokens), len(value), '\n', list(zip(tokens, value)), tokens, value)

    def annotate(self, text):
        tokens = self.nlp.annotate(text.strip(), self.nlp_properties)['sentences'][0]['tokens']
        output = dict(
            tokens=[], lemmas=[], pos_tags=[], ner_tags=[]
        )
        for token in tokens:
            output['tokens'].append(token['word'])
            output['lemmas'].append(token['lemma'])
            output['pos_tags'].append(token['pos'])
            output['ner_tags'].append(token['ner'])
        return output

    def __call__(self, text):
        annotation = self.annotate(text)
        annotation = self._combine_compounds(annotation)
        annotation = self._combine_numbers(annotation)
        annotation = self._tag_url_and_split_number(annotation)
        return annotation

    def _combine_compounds(self, annotation):
        # Combine tokens in compounds, e.g., 'make up' -> 'make-up'.
        tokens = []
        lemmas = []
        pos_tags = []
        ner_tags = []
        skip = False
        for i, lemma in enumerate(annotation['lemmas']):
            if skip:
                skip = False
            elif len(lemmas) > 0 and lemma in self.compound_map.get(lemmas[-1], []):
                # lemma belongs to a compound.
                lemmas[-1] = lemmas[-1] + '-' + lemma
                tokens[-1] = tokens[-1] + "-" + annotation['tokens'][i]
                pos_tags[-1] = "COMP"
                ner_tags[-1] = "0"
            elif len(lemmas) > 0 and lemma == "-" and i < len(annotation['lemmas']) - 1 \
                and annotation['lemmas'][i + 1] in self.compound_map.get(lemmas[-1], []):
                # lemma is a dash and the next lemma belongs to a compound.
                lemmas[-1] = lemmas[-1] + '-' + annotation['lemmas'][i + 1]
                tokens[-1] = tokens[-1] + '-' + annotation['tokens'][i + 1]
                pos_tags[-1] = "COMP"
                ner_tags[-1] = "0"
                skip = True # skip the next lemma.
            else:
                lemmas.append(lemma)
                tokens.append(annotation['tokens'][i])
                pos_tags.append(annotation['pos_tags'][i])
                ner_tags.append(annotation['ner_tags'][i])

        output = dict(
            tokens=tokens, lemmas=lemmas, pos_tags=pos_tags, ner_tags=ner_tags
        )
        self.assert_equal_length(output)
        return output

    def _combine_numbers(self, annotation):

        def two_combinable_numbers(x, y):
            return x in self.NumberTexts and y != "-"

        def combinable(i, tag):
            return len(lemmas) > 0 and tag == 'CD' and pos_tags[-1] == 'CD' and \
                   two_combinable_numbers(lemmas[-1], annotation['lemmas'][i])

        tokens = []
        lemmas = []
        pos_tags = []
        ner_tags = []

        for i, tag in enumerate(annotation['pos_tags']):
            if combinable(i, tag) :
                lemmas[-1] = lemmas[-1] + ',' + annotation['lemmas'][i]
                tokens[-1] = tokens[-1] + ',' + annotation['tokens'][i]
                pos_tags[-1] = "CD"
            else:
                lemmas.append(annotation['lemmas'][i])
                tokens.append(annotation['tokens'][i])
                pos_tags.append(annotation['pos_tags'][i])
                ner_tags.append(annotation['ner_tags'][i])

        output = dict(
            tokens=tokens, lemmas=lemmas, pos_tags=pos_tags, ner_tags=ner_tags
        )
        self.assert_equal_length(output)
        return output

    def _tag_url_and_split_number(self, annotation):
        tokens = []
        lemmas = []
        pos_tags = []
        ner_tags = []

        for i, lemma in enumerate(annotation['lemmas']):
            if 'http' in lemma or 'www.' in lemma:
                lemmas.append(lemma)
                tokens.append(annotation['tokens'][i])
                pos_tags.append(annotation['pos_tags'][i])
                ner_tags.append("URL")
            elif re.match(self.DashedNumbers, lemma) and annotation['ner_tags'][i] == 'DATE':
                _lemmas = lemma.replace('-', ' - ').split()
                _tokens = annotation['tokens'][i].replace('-', ' - ').split()
                assert len(_lemmas) == len(_tokens), annotation
                for l in _lemmas:
                    if l != '-':
                        pos_tags.append(annotation['pos_tags'][i])
                        ner_tags.append(annotation['ner_tags'][i])
                    else:
                        pos_tags.append(':')
                        ner_tags.append('0')
                lemmas = lemmas + _lemmas
                tokens = tokens + _tokens
            else:
                lemmas.append(annotation['lemmas'][i])
                tokens.append(annotation['tokens'][i])
                pos_tags.append(annotation['pos_tags'][i])
                ner_tags.append(annotation['ner_tags'][i])

        output = dict(
            tokens=tokens, lemmas=lemmas, pos_tags=pos_tags, ner_tags=ner_tags
        )
        self.assert_equal_length(output)
        return output


if __name__ == '__main__':
    import argparse

    from stog.data.dataset_readers.amr_parsing.io import AMRIO

    parser = argparse.ArgumentParser('feature_annotator.py')
    parser.add_argument('files', nargs='+', help='files to annotate.')
    parser.add_argument('--compound_file', default='')

    args = parser.parse_args()

    annotator = FeatureAnnotator('http://localhost:9000', args.compound_file)

    for file_path in args.files:
        logger.info('Processing {}'.format(file_path))
        with open(file_path + '.features', 'w', encoding='utf-8') as f:
            for i, amr in enumerate(AMRIO.read(file_path), 1):
                if i % 1000 == 0:
                    logger.info('{} processed.'.format(i))
                annotation = annotator(amr.sentence)
                amr.tokens = annotation['tokens']
                amr.lemmas = annotation['lemmas']
                amr.pos_tags = annotation['pos_tags']
                amr.ner_tags = annotation['ner_tags']
                AMRIO.dump([amr], f)
    logger.info('Done!')


==> appendix/sm/code/stog/data/dataset_readers/amr_parsing/preprocess/input_cleaner.py <==
import re

from word2number import w2n


ORDINAL_MAP = {
    'first': 1,
    'second': 2,
    'third': 3,
    'fourth': 4,
    'fifth': 5,
    'sixth': 6,
    'seventh': 7,
    'eighth': 8,
    'ninth': 9
}


DECADE_MAP = {
    'twenties': 20,
    'thirties': 30,
    'forties': 40,
    'fifties': 50,
    'sixties': 60,
    'seventies': 70,
    'eighties': 80,
    'nineties': 90
}


def clean(amr):
    correct_errors(amr)
    normalize_tokens(amr)
    # Named entity
    join_model_name(amr)
    split_entity_with_slash(amr)
    split_entity_with_non(amr)
    split_entity_prefix(amr, 'anti')
    split_entity_prefix(amr, 'ex')
    split_entity_prefix(amr, 'cross')
    split_entity_prefix(amr, 'pro')
    replace_NT_dollar_abbr(amr)
    # Date
    join_time_description(amr)
    split_date_duration(amr)
    split_numerical_date(amr)
    split_year_month(amr)
    split_era(amr)
    split_911(amr)
    split_ratio(amr)
    split_unit_with_number(amr)
    split_number_with_dash_prefix(amr)


def correct_errors(amr):
    while True:
        index = None
        for i, token in enumerate(amr.tokens):
            if token == '570000':
                index = i
                tokens = ['2005', '07']
                pos = ['CD', 'CD']
                ner = ['DATE', 'DATE']
                break
            if token == '990000':
                index = i
                tokens = ['1999'] if amr.id.startswith('PROXY_AFP_ENG') else ['1990']
                pos = ['CD']
                ner = ['DATE']
                break
            if token == '860000':
                index = i
                tokens = ['1986']
                pos = ['CD']
                ner = ['DATE']
                break
            if token == '-20040824':
                index = i
                tokens = ['2004', '07', '24']
                pos = ['CD', 'CD', 'CD']
                ner = ['DATE', 'DATE', 'DATE']
                break
            if amr.id.startswith('PROXY_XIN_ENG_20030709_0070.6') and token == 'July':
                index = i
                tokens = ['June']
                pos = ['NNP']
                ner = ['DATE']
                break
            if amr.id.startswith('PROXY_APW_ENG_20080826_0891.5') and token == 'August':
                index = i
                tokens = ['July']
                pos = ['NNP']
                ner = ['DATE']
                break
            if amr.id.startswith('PROXY_LTW_ENG_20070514_0055.19') and token == 'May':
                index = i
                tokens = ['March']
                pos = ['NNP']
                ner = ['DATE']
                break
            if amr.id.startswith('PROXY_AFP_ENG_20070430_0038.8') and token == 'February':
                index = i
                tokens = ['April']
                pos = ['NNP']
                ner = ['DATE']
                break
            if amr.id.startswith('PROXY_AFP_ENG_20070504_0296.10') and token == '070513':
                index = i
                tokens = ['20130513']
                pos = ['CD']
                ner = ['DATE']
                break
            if amr.id.startswith('PROXY_AFP_ENG_20070504_0296.10') and token == '070514':
                index = i
                tokens = ['20130514']
                pos = ['CD']
                ner = ['DATE']
                break
            if amr.id.startswith('PROXY_AFP_ENG_20070607_0366.8') and token == 'April':
                index = i
                tokens = ['June']
                pos = ['NNP']
                ner = ['DATE']
                break
            if amr.id.startswith('PROXY_AFP_ENG_20070612_0538.6') and token == 'June':
                index = i
                tokens = ['December']
                pos = ['NNP']
                ner = ['DATE']
                break
            if amr.id.startswith('PROXY_AFP_ENG_20070612_0538.6') and token == '12':
                index = i
                tokens = ['6']
                pos = ['CD']
                ner = ['DATE']
                break
            if amr.id.startswith('PROXY_AFP_ENG_20070620_0032.14') and token == 'June':
                index = i
                tokens = ['6']
                pos = ['CD']
                ner = ['DATE']
                break
            if amr.id.startswith('PROXY_AFP_ENG_20070906_0523') and token == 'September':
                index = i
                tokens = ['9']
                pos = ['CD']
                ner = ['DATE']
                break
            if amr.id.startswith('PROXY_AFP_ENG_20070910_0544') and token == 'September':
                index = i
                tokens = ['9']
                pos = ['CD']
                ner = ['DATE']
                break
            if amr.id.startswith('PROXY_AFP_ENG_20071204_0145.25') and token == '200':
                index = i
                tokens = ['2000']
                pos = ['CD']
                ner = ['DATE']
                break
            if amr.id.startswith('PROXY_AFP_ENG_20071206_0630.5') and token == 'November':
                index = i
                tokens = ['10']
                pos = ['CD']
                ner = ['DATE']
                break
            if amr.id.startswith('PROXY_APW_ENG_20080112_0264.5') and token == '080112':
                index = i
                tokens = ['20081112']
                pos = ['CD']
                ner = ['DATE']
                break
            if amr.id.startswith('PROXY_XIN_ENG_20021123_0156.20') and token == 'a-third-party':
                index = i
                tokens = ['a', 'third', 'party']
                pos = ['DT', 'JJ', 'NN']
                ner = ['O', 'ORDINAL', 'O']
                break
            if amr.id.startswith('DF-225-195986-849_0460.9') and token == '2most':
                index = i
                tokens = ['2', 'most']
                pos = ['CD', 'JJS']
                ner = ['ORDINAL', 'O']
                break
            if amr.id.startswith('DF-200-192400-625_7557.16') and token == 'what':
                index = i
                tokens = ['want']
                pos = ['VBP']
                ner = ['O']
                break
            if amr.id.startswith('DF-200-192392-456_1160.5') and token == 'couting':
                index = i
                tokens = ['count']
                pos = ['VBG']
                ner = ['O']
                break
            if amr.id.startswith('bolt-eng-DF-170-181103-8882248_0182.50') and token == '31:10-31':
                index = i
                tokens = ['31', ':', '10', '-', '31']
                pos = ['CD', ':', 'CD', ':', 'CD']
                ner = ['ORDINAL', 'O', 'O', 'O', 'O']
                break
            if ((amr.id.startswith('PROXY_AFP_ENG_20071030_0313.5') or
                 amr.id.startswith('PROXY_AFP_ENG_20071030_0313.10'))
                    and token == 'approximately'):
                index = i
                tokens = []
                pos = []
                ner = []
                break
            if amr.id.startswith('PROXY_AFP_ENG_20050603_0056.11') and token == 'first' and amr.tokens[i - 1] == "'s":
                index = i
                tokens = ['firstly', 'first']
                pos = ['NN', 'NN']
                ner = ['ORDINAL', 'O']
                break
            if amr.id.startswith('PROXY_AFP_ENG_20070327_0002.14') and token == 'first' and amr.tokens[i + 1] == 'time':
                index = i
                tokens = ['first', 'firstly']
                pos = ['NN', 'JJ']
                ner = ['O', 'ORDINAL']
                break
            if amr.id.startswith('DF-200-192400-625_7046.5') and token == 'my' and amr.tokens[i + 1] == 'counsellers':
                index = i
                tokens = ['my', '2']
                pos = ['PRP$', 'CD']
                ner = ['O', 'NUMBER']
                break
            if amr.id.startswith('PROXY_LTW_ENG_20081115_0076.19') and token == 'a' and amr.tokens[i + 1] == 'year':
                index = list(range(i, i + 5))
                tokens = ['1.5', 'year']
                pos = ['CD', 'NN']
                ner = ['NUMBER', 'DURATION']
                break
            if amr.id.startswith('PROXY_XIN_ENG_20020905_0122.11') and token == 'separate' and amr.tokens[i + 1] == 'bomb':
                index = list(range(i, i + 2))
                tokens = ['separate', 'two', 'bomb']
                pos = ['JJ', 'CD', 'JJ']
                ner = ['O', 'NUMBER', 'O']
                break
            if (token == 'second' and i + 2 < len(amr.tokens) and
                    amr.tokens[i + 1] == 'to' and amr.tokens[i + 2] == 'last'):
                index = [i, i + 1, i + 2]
                tokens = ['-2']
                pos = ['CD']
                ner = ['ORDINAL']
                break
            if token.lower() == 'tonight':
                index = i
                tokens = ['today', 'night']
                pos = ['NN', 'NN']
                ner = ['DATE', 'DATE']
                break
            if token == '1ps':
                index = i
                tokens = ['1', 'pence']
                pos = ['CD', 'NN']
                ner = ['NUMBER', 'O']
                break
        else:
            break
        if not isinstance(index, list):
            index = [index]
        amr.replace_span(index, tokens, pos, ner)


def normalize_tokens(amr):
    while True:
        span = None
        for i, lemma in enumerate(amr.lemmas):
            lemma_lower = lemma.lower()
            token_lower = amr.tokens[i].lower()
            if lemma_lower == 'midnight':
                span = [i]
                tokens = ['0:00']
                pos = ['CD']
                ner = ['TIME']
                break
            if token_lower in DECADE_MAP:
                span = [i]
                tokens = [str(DECADE_MAP[token_lower])]
                pos = ['CD']
                ner = ['TIME']
                break
            if lemma_lower in ORDINAL_MAP:
                span = [i]
                tokens = [str(ORDINAL_MAP[lemma_lower])]
                pos = ['CD']
                ner = ['ORDINAL']
                break
            if lemma_lower == 'quarter' and i > 0 and amr.pos_tags[i - 1] == 'CD':
                span = [i - 1, i]
                tokens = [amr.tokens[i - 1]]
                pos = [amr.pos_tags[i - 1]]
                ner = [amr.ner_tags[i - 1]]
                break
        else:
            break
        amr.replace_span(span, tokens, pos, ner)


def join_model_name(amr):
    # Joint the words starting with a cap letter which is followed by '^-\d+$'
    while True:
        span = None
        if len(amr.tokens) < 2:
            break
        for i in range(len(amr.tokens) - 1):
            x, y = amr.tokens[i: i + 2]
            if x.isalpha() and x.isupper() and re.search(r'^-\d+$', y):
                span = list(range(i, i + 2))
                joined_tokens = ''.join([x, y])
                if joined_tokens in ('K-12'):
                    continue
                break
        else:
            break
        amr.replace_span(span, [joined_tokens], ['NNP'], ['ENTITY'])


def join_time_description(amr):
    # 4 o'clock; 4 am; 4 a.m., etc.
    while True:
        span = None
        if len(amr.tokens) < 2:
            break
        for i in range(1, len(amr.tokens)):
            x, y = amr.tokens[i - 1: i + 1]
            if y.lower() in ("o'clock", 'am', 'a.m.', 'pm', 'p.m') and re.search(r'^\d+[.:]?\d*[.:]?\d*$', x):
                span = list(range(i - 1, i + 1))
                joined_tokens = ''.join([x, y])
                pos = 'CD'
                ner = 'TIME'
                break
            if y.lower() in ("o'clock", 'am', 'a.m.', 'pm', 'p.m') and x.isalpha():
                try:
                    x = w2n.word_to_num(x)
                except:
                    continue
                x = str(x)
                span = list(range(i - 1, i + 1))
                joined_tokens = ''.join([x, y])
                pos = 'CD'
                ner = 'TIME'
                break
            if y == 'Greenwich' and i + 2 < len(amr.tokens) and amr.tokens[i + 1: i + 3] == ['Mean', 'Time']:
                span = list(range(i, i + 3))
                joined_tokens = 'GMT'
                pos = 'NNP'
                ner = 'TIME'
                break
            if y in ('century', 'Century'):
                m = re.search(r'^(\d+)(st|nd|rd|th)?$', x)
                if m and m.group(1) != '':
                    span = list(range(i - 1, i + 1))
                    joined_tokens = ''.join([m.group(1), y.lower()])
                    pos = 'CD'
                    ner = 'TIME'
                    break
                elif x == 'first' and amr.tokens[i - 2] == '-' and amr.tokens[i - 3] == 'twenty':
                    span = list(range(i - 3, i + 1))
                    joined_tokens = '21century'
                    pos = 'CD'
                    ner = 'TIME'
                    break
                elif x.lower() == 'eighth':
                    span = list(range(i - 1, i + 1))
                    joined_tokens = '8century'
                    pos = 'CD'
                    ner = 'TIME'
                    break
                elif x.lower() == 'fifth':
                    span = list(range(i - 1, i + 1))
                    joined_tokens = '5century'
                    pos = 'CD'
                    ner = 'TIME'
                    break
                else:
                    try:
                        x = w2n.word_to_num(x)
                    except:
                        continue
                    span = list(range(i - 1, i + 1))
                    joined_tokens = ''.join([x, y.lower()])
                    pos = 'CD'
                    ner = 'TIME'
                    break
        else:
            break
        amr.replace_span(span, [joined_tokens], [pos], [ner])


def split_entity_with_slash(amr):
    # Split named entity word with '/', e.g. 'Romney/McDonnell'.
    while True:
        index = None
        for i, token in enumerate(amr.tokens):
            if (len(token) and token[0].isupper() and '/' in token and
                token.index('/') + 1 < len(token) and
                token[token.index('/') + 1].isupper()
            ):
                index = i
                break
        else:
            break
        pos = amr.pos_tags[index]
        ner = amr.ner_tags[index]
        x, y = amr.tokens[index].split('/', 1)
        amr.replace_span([index], [x, '/', y], [pos, 'SYM', pos], [ner, ner, ner])


def split_entity_with_non(amr):
    # Split named entity word with 'non', e.g. 'nonRomney'.
    while True:
        index = None
        for i, token in enumerate(amr.tokens):
            if token.startswith('non') and len(token) > 3 and token[3].isupper():
                index = i
                break
        else:
            break
        pos = amr.pos_tags[index]
        ner = amr.ner_tags[index]
        x = amr.tokens[index]
        amr.replace_span([index], ['non', x[3:]], ['JJ', pos], ['O', ner])


def split_entity_prefix(amr, prefix):
    # Split word with 'anti-' prefix.
    while True:
        index = None
        for i, lemma in enumerate(amr.lemmas):
            if lemma.lower().startswith(prefix + '-'):
                index = i
                break
        else:
            break
        pos = amr.pos_tags[index]
        ner = amr.ner_tags[index]
        _, lemma = amr.lemmas[index].split('-', 1)
        if lemma == '':
            amr.replace_span([index], [prefix], ['JJ'], ['O'])
        else:
            amr.replace_span([index], [prefix, lemma], ['JJ', pos], [ner, ner])


def split_unit_with_number(amr):
    # Split unit with number, e.g. '30pence'.
    while True:
        index = None
        for i, lemma in enumerate(amr.lemmas):
            if re.search(r'^\d+(ps|pence)$', lemma):
                index = i
                break
        else:
            break
        lemma = amr.lemmas[index]
        x = re.split(r'(ps|pence)$', lemma)[0]
        y = lemma[len(x):]
        amr.replace_span([index], [x, y], ['CD', 'NN'], ['NUMBER', 'O'])


def split_ratio(amr):
    # Split ratio with number, e.g. '1:1.4'.
    while True:
        index = None
        for i, lemma in enumerate(amr.lemmas):
            if '.' in lemma and re.search(r'^\d+\.?\d*:\d+\.?\d*$', lemma):
                index = i
                break
        else:
            break
        lemma = amr.lemmas[index]
        x, y = lemma.split(':')
        amr.replace_span([index], [x, ':', y], ['CD', ':', 'CD'], ['NUMBER', 'O', 'NUMBER'])


def split_number_with_dash_prefix(amr):
    # Split number with dash prefix, e.g. '-6'
    while True:
        index = None
        for i, lemma in enumerate(amr.lemmas):
            if re.search(r'^-\d+$', lemma):
                index = i
                break
        else:
            break
        lemma = amr.lemmas[index]
        ner_tag = amr.ner_tags[index]
        if ner_tag in ('0', 'O'):
            ner_tag = 'NUMBER'
        x = lemma[0]
        y = lemma[1:]
        amr.replace_span([index], [x, y], [':', 'CD'], ['O', ner_tag])


def split_date_duration(amr):
    # 201005-201006
    while True:
        index = None
        x = None
        for i, lemma in enumerate(amr.lemmas):
            if re.search(r'^-\d{8}$', lemma) or re.search(r'^-\d{6}$', lemma):
                index = i
                _, x = lemma.split('-')
                break
        else:
            break
        amr.replace_span([index], [x], ['CD'], ['DATE'])



def split_numerical_date(amr):
    # Split the numerical date, e.g. 20080710.
    while True:
        index = None
        year, month, day = None, None, None
        for i, lemma in enumerate(amr.lemmas):
            if (re.search(r'^\d{8}$', lemma) and
                1000 < int(lemma[:4]) < 2100 and  # year
                0 < int(lemma[4:6]) < 13 and  # month
                0 < int(lemma[6:]) < 32  # day
            ):
                index = i
                year, month, day = int(lemma[:4]), int(lemma[4:6]), int(lemma[6:])
                month = '{:02d}'.format(month)
                day = '{:02d}'.format(day)
                break
            elif (re.search(r'^\d{5}$', lemma) and
                    0 < int(lemma[1:3]) < 13 and  # month
                    0 < int(lemma[3:]) < 32  # day
            ):
                index = i
                year, month, day = '0' + lemma[0], int(lemma[1:3]), int(lemma[3:])
                month = '{:02d}'.format(month)
                day = '{:02d}'.format(day)
                break
            elif (re.search(r'^\d{6}$', lemma) and
                    0 < int(lemma[2:4]) < 13 and  # month
                    0 <= int(lemma[4:]) < 32  # day
            ):
                index = i
                year = int(lemma[:2])
                month, day = int(lemma[2:4]), int(lemma[4:])
                year = '{:02d}'.format(year)
                month = '{:02d}'.format(month)
                day = '{:02d}'.format(day)
                break
            elif re.search(r'^\d+/\d+/\d+$', lemma):
                index = i
                year, month, day = lemma.split('/')
                break
            elif re.search(r'^\d+-/\d+-/\d+$', lemma):
                index = i
                year, month, day = lemma.split('-')
                break
        else:
            break
        pos = 'CD'
        ner = 'DATE'
        amr.replace_span([index], [str(year), str(month), str(day)], [pos] * 3, [ner] * 3)


def split_year_month(amr):
    while True:
        index = None
        year, month = None, None
        for i, token in enumerate(amr.tokens):
            m = re.search(r'^(\d+)/(\d+)-*$', token)
            if m:
                index = i
                year, month = m.group(1), m.group(2)
                break
            m = re.search(r'^(\d{4})(\d{2})00$', token)
            if m:
                index = i
                year, month = m.group(1), m.group(2)
                break
        else:
            break
        amr.replace_span([index], [year, month], ['CD', 'CD'], ['DATE', 'DATE'])


def split_era(amr):
    while True:
        index = None
        year, era = None, None
        for i, token in enumerate(amr.tokens):
            if re.search(r'^\d{4}BC$', token):
                index = i
                year, era = token[:4], token[4:]
                break
        else:
            break
        amr.replace_span([index], [year, era], ['CD', 'NN'], ['DATE', 'DATE'])


def split_911(amr):
    while True:
        index = None
        for i, token in enumerate(amr.tokens):
            if token == '911':
                index = i
                break
        else:
            break
        amr.replace_span([index], ['09', '11'], ['CD', 'CD'], ['DATE', 'DATE'])


def replace_NT_dollar_abbr(amr):
    # Replace 'NT' in front of '$' with 'Taiwan'.
    for i, token in enumerate(amr.tokens):
        if token == 'NT' and len(amr.tokens) > i + 1 and amr.tokens[i + 1] in ('$', 'dollars', 'dollar'):
            amr.replace_span([i], ['Taiwan'], ['NNP'], ['COUNTRY'])


if __name__ == '__main__':
    import argparse
    from stog.data.dataset_readers.amr_parsing.io import AMRIO

    parser = argparse.ArgumentParser('input_cleaner.py')
    parser.add_argument('--amr_files', nargs='+', default=[])

    args = parser.parse_args()

    for file_path in args.amr_files:
        with open(file_path + '.input_clean', 'w', encoding='utf-8') as f:
            for amr in AMRIO.read(file_path):
                clean(amr)
                f.write(str(amr) + '\n\n')



==> appendix/sm/code/stog/data/dataset_readers/amr_parsing/preprocess/morph.py <==
from collections import defaultdict

from stog.data.dataset_readers.amr_parsing.io import AMRIO
from stog.utils import logging


logger = logging.init_logger()


class Morph:

    def __init__(self, file_path):
        self.morph_dict = defaultdict(list)
        self._load(file_path)
        self.morph_count = 0

    def _load(self, file_path):
        with open(file_path, encoding='utf-8') as f:
            for i, line in enumerate(f):
                if i == 0:
                    continue
                parts = line.strip().split('::DERIV-')[1:]
                key = None
                for part in parts:
                    token_type, token = part.strip().split(' ', 1)
                    token = token[1:-1]
                    if token_type == 'VERB':
                        key = token
                    elif token_type == 'NOUN' and '-' not in token and token != key:
                        assert key is not None
                        self.morph_dict[token].append([key])
                    elif token_type == 'NOUN-ACTOR' and '-' not in token:
                        assert key is not None
                        self.morph_dict[token].append([key, 'person'])

    def read(self, file_path):
        for amr in AMRIO.read(file_path):
            yield self(amr)

    def __call__(self, amr):
        offset = 0
        for i in range(len(amr.tokens)):
            index = i + offset
            lemma = amr.lemmas[index]
            token = amr.tokens[index]
            morphed_lemmas = None
            if lemma in self.morph_dict:
                morphed_lemmas = self.morph_dict[lemma][0]
            elif token in self.morph_dict:
                morphed_lemmas = self.morph_dict[token][0]
            if morphed_lemmas is not None:
                pos = [amr.pos_tags[index]]
                ner = [amr.ner_tags[index]]
                if len(morphed_lemmas) == 2:
                    pos = ['VBG', 'NN']
                    ner.append('O')
                amr.replace_span([index], morphed_lemmas, pos, ner)
                offset += len(morphed_lemmas) - 1
                self.morph_count += 1
        return amr


if __name__ == '__main__':
    import argparse

    parser = argparse.ArgumentParser('morph.py')
    parser.add_argument('--amr_files', nargs='+', required=True)
    parser.add_argument('--morph_verbalization_file',
                        default='./data/misc/morph-verbalization-v1.01.txt')

    args = parser.parse_args()

    morph = Morph(args.morph_verbalization_file)

    for file_path in args.amr_files:
        with open(file_path + '.morph', 'w', encoding='utf-8') as f:
            for amr in morph.read(file_path):
                f.write(str(amr) + '\n\n')
            logger.info('Morphed {} tokens'.format(morph.morph_count))
            morph.morph_count = 0


==> appendix/sm/code/stog/data/dataset_readers/amr_parsing/preprocess/recategorizer.py <==
import os
import json
from collections import defaultdict

import nltk

from stog.data.dataset_readers.amr_parsing.io import AMRIO
from stog.data.dataset_readers.amr_parsing.amr_concepts import Entity, Date, Score, Quantity, Ordinal, Polarity, Polite, URL
from stog.utils import logging


logger = logging.init_logger()


def resolve_conflict_entities(entities):
    # If there's overlap between any two entities,
    # remove the one that has lower confidence.
    index_entity_map = {}
    empty_entities = []
    for entity in entities:
        if not entity.span:
            empty_entities.append(entity)
            continue

        for index in entity.span:
            if index in index_entity_map:
                _entity = index_entity_map[index]
                if _entity.confidence < entity.confidence:
                    index_entity_map[index] = entity
            else:
                index_entity_map[index] = entity
    node_entity_map = {}
    for entity in index_entity_map.values():
        node_entity_map[entity.node] = entity

    removed_entities = []
    for entity in entities:
        if not entity.span:
            continue
        if entity.node in node_entity_map:
            continue
        removed_entities.append(entity)

    return list(node_entity_map.values()) + empty_entities, removed_entities


class Recategorizer:

    def __init__(self, train_data=None, build_utils=False, util_dir=None):
        self.stemmer = nltk.stem.SnowballStemmer('english').stem
        self.train_data = train_data
        self.build_utils = build_utils
        self.named_entity_count = 0
        self.recat_named_entity_count = 0
        self.date_entity_count = 0
        self.recat_date_entity_count = 0
        self.score_entity_count = 0
        self.recat_score_entity_count = 0
        self.ordinal_entity_count = 0
        self.recat_ordinal_entity_count = 0
        self.quantity_count = 0
        self.recat_quantity_count = 0
        self.url_count = 0
        self.recat_url_count = 0
        self.removed_wiki_count = 0

        self.name_type_cooccur_counter = defaultdict(lambda: defaultdict(int))
        self.name_op_cooccur_counter = defaultdict(lambda: defaultdict(int))
        self.wiki_span_cooccur_counter = defaultdict(lambda: defaultdict(int))
        self.build_entity_map = False
        self.entity_type_cooccur_counter = defaultdict(lambda: defaultdict(int))
        if build_utils:
            self._build_utils()
            self._dump_utils(util_dir)
        else:
            self._load_utils(util_dir)

    def _print_statistics(self):
        if self.named_entity_count != 0:
            logger.info('Named entity collapse rate: {} ({}/{})'.format(
                self.recat_named_entity_count / self.named_entity_count,
                self.recat_named_entity_count, self.named_entity_count))
        if self.date_entity_count != 0:
            logger.info('Dated entity collapse rate: {} ({}/{})'.format(
                self.recat_date_entity_count / self.date_entity_count,
                self.recat_date_entity_count, self.date_entity_count))
        if self.score_entity_count != 0:
            logger.info('Score entity collapse rate: {} ({}/{})'.format(
                self.recat_score_entity_count / self.score_entity_count,
                self.recat_score_entity_count, self.score_entity_count))
        if self.ordinal_entity_count != 0:
            logger.info('Ordinal entity collapse rate: {} ({}/{})'.format(
                self.recat_ordinal_entity_count / self.ordinal_entity_count,
                self.recat_ordinal_entity_count, self.ordinal_entity_count))
        if self.quantity_count != 0:
            logger.info('Quantity collapse rate: {} ({}/{})'.format(
                self.recat_quantity_count / self.quantity_count,
                self.recat_quantity_count, self.quantity_count))
        if self.url_count != 0:
            logger.info('URL collapse rate: {} ({}/{})'.format(
                self.recat_url_count / self.url_count,
                self.recat_url_count, self.url_count))
        logger.info('Removed {} wikis.'.format(self.removed_wiki_count))

    def reset_statistics(self):
        self.named_entity_count = 0
        self.recat_named_entity_count = 0
        self.date_entity_count = 0
        self.recat_date_entity_count = 0
        self.score_entity_count = 0
        self.recat_score_entity_count = 0
        self.ordinal_entity_count = 0
        self.recat_ordinal_entity_count = 0
        self.quantity_count = 0
        self.recat_quantity_count = 0
        self.url_count = 0
        self.recat_url_count = 0
        self.removed_wiki_count = 0

    def _build_utils(self):
        logger.info('Building name_type_cooccur_counter and wiki_span_cooccur_counter...')
        for _ in self.recategorize_file(self.train_data):
            pass
        self.build_entity_map = True
        logger.info('Done.\n')
        logger.info('Building entity_type_cooccur_counter...')
        self.reset_statistics()
        for _ in self.recategorize_file(self.train_data):
            pass
        logger.info('Done.\n')

    def _dump_utils(self, directory):
        with open(os.path.join(directory, 'name_type_cooccur_counter.json'), 'w', encoding='utf-8') as f:
            json.dump(self.name_type_cooccur_counter, f, indent=4)
        with open(os.path.join(directory, 'name_op_cooccur_counter.json'), 'w', encoding='utf-8') as f:
            json.dump(self.name_op_cooccur_counter, f, indent=4)
        with open(os.path.join(directory, 'wiki_span_cooccur_counter.json'), 'w', encoding='utf-8') as f:
            json.dump(self.wiki_span_cooccur_counter, f, indent=4)
        with open(os.path.join(directory, 'entity_type_cooccur_counter.json'), 'w', encoding='utf-8') as f:
            json.dump(self.entity_type_cooccur_counter, f, indent=4)

    def _load_utils(self, directory):
        with open(os.path.join(directory, 'name_type_cooccur_counter.json'), encoding='utf-8') as f:
            self.name_type_cooccur_counter = json.load(f)
        with open(os.path.join(directory, 'name_op_cooccur_counter.json'), encoding='utf-8') as f:
            self.name_op_cooccur_counter = json.load(f)
        with open(os.path.join(directory, 'wiki_span_cooccur_counter.json'), encoding='utf-8') as f:
            self.wiki_span_cooccur_counter = json.load(f)
        with open(os.path.join(directory, 'entity_type_cooccur_counter.json'), encoding='utf-8') as f:
            self.entity_type_cooccur_counter = json.load(f)

    def _map_name_node_type(self, name_node_type):
        if not self.build_utils and name_node_type in self.name_type_cooccur_counter:
            ner_type = max(self.name_type_cooccur_counter[name_node_type].keys(),
                       key=lambda ner_type: self.name_type_cooccur_counter[name_node_type][ner_type])
            if ner_type in ('0', 'O'):
                return Entity.unknown_entity_type
            else:
                return ner_type
        else:
            return Entity.unknown_entity_type

    def recategorize_file(self, file_path):
        for i, amr in enumerate(AMRIO.read(file_path), 1):
            self.recategorize_graph(amr)
            yield amr
            if i % 1000 == 0:
                logger.info('Processed {} examples.'.format(i))
        logger.info('Done.\n')

    def recategorize_graph(self, amr):
        amr.stems = [self.stemmer(l) for l in amr.lemmas]
        self.resolve_name_node_reentrancy(amr)
        self.recategorize_name_nodes(amr)
        if self.build_utils:
            return
        self.remove_wiki(amr)
        self.remove_negation(amr)
        self.recategorize_date_nodes(amr)
        self.recategorize_score_nodes(amr)
        self.recategorize_ordinal_nodes(amr)
        self.recategorize_quantities(amr)
        self.recategorize_urls(amr)

    def resolve_name_node_reentrancy(self, amr):
        graph = amr.graph
        for node in graph.get_nodes():
            if graph.is_name_node(node):
                edges = list(graph._G.in_edges(node))
                name_head = None
                for source, target in edges:
                    if graph._G[source][target]['label'] == 'name':
                        name_head = source
                        break
                for source, target in edges:
                    label = graph._G[source][target]['label']
                    if label != 'name':
                        graph.remove_edge(source, target)
                        graph.add_edge(source, name_head, label)

    def remove_wiki(self, amr):
        graph = amr.graph
        for node in graph.get_nodes():
            for attr, value in node.attributes.copy():
                if attr == 'wiki':
                    self.removed_wiki_count += 1
                    graph.remove_node_attribute(node, attr, value)

    def remove_negation(self, amr):
        polarity = Polarity(amr)
        polarity.remove_polarity()
        polite = Polite(amr)
        polite.remove_polite()

    def recategorize_name_nodes(self, amr):
        graph = amr.graph
        entities = []
        for node, _, _ in graph.get_list_node(replace_copy=False):
            if node.copy_of is not None:
                continue
            if graph.is_name_node(node):
                edges = list(graph._G.in_edges(node))
                assert all(graph._G[s][t]['label'] == 'name' for s, t in edges)
                self.named_entity_count += 1
                amr_type = amr.graph.get_name_node_type(node)
                backup_ner_type = self._map_name_node_type(amr_type)
                entity = Entity.get_aligned_entity(
                    node, amr, backup_ner_type, self.entity_type_cooccur_counter)
                if len(entity.span):
                    self.recat_named_entity_count += 1
                entities.append(entity)
        entities, removed_entities = resolve_conflict_entities(entities)
        if not self.build_utils:
            type_counter = Entity.collapse_name_nodes(entities, amr)
            for entity in removed_entities:
                amr_type = amr.graph.get_name_node_type(entity.node)
                backup_ner_type = self._map_name_node_type(amr_type)
                entity = Entity.get_aligned_entity(
                    entity.node, amr, backup_ner_type, self.entity_type_cooccur_counter)
                Entity.collapse_name_nodes([entity], amr, type_counter)
        else:
            self._update_utils(entities, amr)

    def recategorize_date_nodes(self, amr):
        graph = amr.graph
        dates = []
        for node, _, _ in graph.get_list_node(replace_copy=False):
            if node.copy_of is not None:
                continue
            if graph.is_date_node(node) and Date.collapsable(node, graph):
                self.date_entity_count += 1
                date = self._get_aligned_date(node, amr)
                if date.span is not None:
                    self.recat_date_entity_count += 1
                dates.append(date)
        dates, removed_dates = resolve_conflict_entities(dates)
        Date.collapse_date_nodes(dates, amr)

    def recategorize_score_nodes(self, amr):
        graph = amr.graph
        scores = []
        for node, _, _ in graph.get_list_node(replace_copy=False):
            if node.copy_of is not None:
                continue
            if node.instance == 'score-entity':
                self.score_entity_count += 1
                score = Score(node, amr)
                if score.span is not None:
                    self.recat_score_entity_count += 1
                scores.append(score)
        Score.collapse_score_nodes(scores, amr)

    def recategorize_ordinal_nodes(self, amr):
        graph = amr.graph
        ordinals = []
        for node, _, _ in graph.get_list_node(replace_copy=False):
            if node.copy_of is not None:
                continue
            if node.instance == 'ordinal-entity':
                self.ordinal_entity_count += 1
                ordinal = Ordinal(node, amr)
                if ordinal.span is not None:
                    self.recat_ordinal_entity_count += 1
                ordinals.append(ordinal)
        Ordinal.collapse_ordinal_nodes(ordinals, amr)

    def recategorize_quantities(self, amr):
        quantity = Quantity(amr)
        self.recat_quantity_count += quantity.abstract()
        self.quantity_count += quantity.quant_count

    def recategorize_urls(self, amr):
        url = URL(amr)
        url_count, recat_url_count = url.abstract()
        self.url_count += url_count
        self.recat_url_count += recat_url_count

    def _get_aligned_date(self, node, amr):
        date = Date(node, amr.graph)
        if len(date.attributes) + len(date.edges) == 0:
            return date
        alignment = date._get_alignment(amr)
        date._get_span(alignment, amr)
        return date

    def _update_utils(self, entities, amr):
        if not self.build_entity_map:
            for entity in entities:
                wiki_title = amr.graph.get_name_node_wiki(entity.node)
                if wiki_title is None:
                    wiki_title = '-'
                for text_span in entity.get_text_spans(amr):
                    text_span = text_span.lower()
                    self.wiki_span_cooccur_counter[text_span][wiki_title] += 1
                    self.name_op_cooccur_counter[text_span][' '.join(entity.get_ops())] += 1

                if len(entity.span) == 0:
                    continue
                entity_text = ' '.join(amr.tokens[index] for index in entity.span).lower()
                self.entity_type_cooccur_counter[entity_text][entity.ner_type] += 1

        else:
            for entity in entities:
                if len(entity.span) == 0:
                    continue
                if entity.ner_type != Entity.unknown_entity_type:
                    self.name_type_cooccur_counter[entity.amr_type][entity.ner_type] += 1


if __name__ == '__main__':
    import argparse

    parser = argparse.ArgumentParser('recategorizer.py')
    parser.add_argument('--amr_train_file')
    parser.add_argument('--amr_files', nargs='+')
    parser.add_argument('--dump_dir')
    parser.add_argument('--build_utils', action='store_true')

    args = parser.parse_args()

    recategorizer = Recategorizer(
        train_data=args.amr_train_file,
        build_utils=args.build_utils,
        util_dir=args.dump_dir)

    for file_path in args.amr_files:
        with open(file_path + '.recategorize', 'w', encoding='utf-8') as f:
            for amr in recategorizer.recategorize_file(file_path):
                f.write(str(amr) + '\n\n')



==> appendix/sm/code/stog/data/dataset_readers/amr_parsing/preprocess/sense_remover.py <==
import re

import nltk

from stog.data.dataset_readers.amr_parsing.io import AMRIO
from stog.utils import logging


logger = logging.init_logger()


class SenseRemover:
    """
    Remove sense numbers of AMR node instances
    """

    def __init__(self, node_utils):
        self.node_utils = node_utils
        self.stemmer = nltk.stem.SnowballStemmer('english').stem

        self.removed_instance_count = 0
        self.amr_instance_count = 0
        self.restore_count = 0
        self.not_removed_instances = set()

    def remove_file(self, file_path):
        for i, amr in enumerate(AMRIO.read(file_path), 1):
            if i % 1000 == 0:
                logger.info('Processed {} examples.'.format(i))
            self.remove_graph(amr)
            yield amr

    def remove_graph(self, amr):
        graph = amr.graph
        for node in graph.get_nodes():
            if node.copy_of is not None:
                continue
            instance = node.instance
            lemmas = self.map_instance_to_lemmas(instance)
            lemma = self.find_corresponding_lemma(instance, lemmas, amr)
            if lemma is None:
                lemma = self.remove_sense(instance)
            self.update_graph(graph, node, instance, lemma)

    def map_instance_to_lemmas(self, instance):
        """
        Get the candidate lemmas which can be used to represent the instance.
        """
        # Make sure it's a string and not quoted.
        if not (isinstance(instance, str) and not re.search(r'^".*"$', instance)):
            instance = str(instance)
        if re.search(r'-\d\d$', instance):  # frame
            lemmas = self.node_utils.get_lemmas(instance)
        else:
            lemmas = [instance]
        return lemmas

    def find_corresponding_lemma(self, instance, lemmas, amr):
        self.amr_instance_count += 1
        input_lemma = None
        for lemma in lemmas:
            if lemma in amr.lemmas:
                input_lemma = lemma
                break

        # Make sure it can be correctly restored.
        if input_lemma is not None:
            restored_frame = self.node_utils.get_frames(input_lemma)[0]
            if restored_frame != instance:
                input_lemma = None

        if input_lemma is None:
            self.not_removed_instances.add(instance)
        else:
            self.removed_instance_count += 1

        return input_lemma

    def remove_sense(self, instance):
        instance_lemma = re.sub(r'-\d\d$', '', str(instance))
        restored = self.node_utils.get_frames(instance_lemma)[0]
        if restored == instance:
            return instance_lemma
        return instance

    def update_graph(self, graph, node, old, new):
        if new is not None:
            graph.replace_node_attribute(node, 'instance', old, new)
            self.try_restore(str(old), new)
        else:
            self.try_restore(old, old)

    def try_restore(self, old, new):
        _old = self.node_utils.get_frames(new)[0]
        self.restore_count += int(old == _old)

    def reset_statistics(self):
        self.removed_instance_count = 0
        self.amr_instance_count = 0
        self.restore_count = 0
        self.no_removed_instances = set()

    def print_statistics(self):
        logger.info('sense remove rate: {}% ({}/{})'.format(
            self.removed_instance_count / self.amr_instance_count,
            self.removed_instance_count, self.amr_instance_count))
        logger.info('restore rate: {}% ({}/{})'.format(
            self.restore_count / self.amr_instance_count,
            self.restore_count, self.amr_instance_count))
        logger.info('size of not removed lemma set: {}'.format(len(self.not_removed_instances)))


if __name__ == '__main__':
    import argparse

    from stog.data.dataset_readers.amr_parsing.node_utils import NodeUtilities as NU

    parser = argparse.ArgumentParser('sense_remover.py')
    parser.add_argument('--amr_files', nargs='+', required=True)
    parser.add_argument('--util_dir', default='./temp')

    args = parser.parse_args()

    node_utils = NU.from_json(args.util_dir, 0)

    remover = SenseRemover(node_utils)

    for file_path in args.amr_files:
        with open(file_path + '.nosense', 'w', encoding='utf-8') as f:
            for amr in remover.remove_file(file_path):
                f.write(str(amr) + '\n\n')
        remover.reset_statistics()


==> appendix/sm/code/stog/data/dataset_readers/amr_parsing/preprocess/text_anonymizor.py <==
import os
import re
import json
from typing import List, Dict, Set
from collections import defaultdict

from stog.data.dataset_readers.amr_parsing.io import AMRIO
from stog.data.dataset_readers.amr_parsing.amr import AMR


def prev_token_is(index: int, k: int, amr: AMR, pattern: str):
    if index - k >= 0:
        return re.match(pattern, amr.lemmas[index - k])


def next_token_is(index: int, k: int, amr: AMR, pattern: str):
    if index + k < len(amr.lemmas):
        return re.match(pattern, amr.lemmas[index + k])


def is_anonym_type(index: int, amr: AMR, text_map: Dict, types: List) -> bool:
    lemma = amr.lemmas[index]
    return lemma in text_map and text_map[lemma]['ner'] in types


class TextAnonymizor:

    def __init__(self,
                 text_maps: Dict,
                 priority_lists: List,
                 _VNE: str,
                 _LOCEN1: List,
                 _LOCEN2: List,
                 _N: List,
                 _M: List,
                 _R: List,
                 _INVP: List,
                 _INVS: List,
                 ) -> None:
        self._text_maps = text_maps
        self._priority_lists = priority_lists
        self._VNE = _VNE
        self._LOCEN1 = _LOCEN1
        self._LOCEN2 = _LOCEN2
        self._N = _N
        self._M = _M
        self._R = _R
        self._INVP = _INVP
        self._INVS = _INVS

    def __call__(self, amr: AMR) -> Dict:
        anonymization_map = {}
        for anonym_type, (text_map, pos_tag) in self._text_maps.items():
            max_length = len(max(text_map, key=len))
            anonymization_map.update(self._abstract(
                amr, text_map, max_length, anonym_type, pos_tag
            ))
        return anonymization_map

    def _abstract(self,
                  amr: AMR,
                  text_map: Dict,
                  max_length: int,
                  anonym_type: str,
                  pos_tag: str) -> Dict:
        replaced_spans = {}
        collected_entities = set()
        ignored_spans = self._get_ignored_spans(amr)
        while True:
            done = self._replace_span(
                amr,
                text_map,
                max_length,
                anonym_type,
                pos_tag,
                ignored_spans,
                replaced_spans,
                collected_entities,
            )
            if done:
                break
        ner_counter = defaultdict(int)
        anonymization_map = {}
        for i, lemma in enumerate(amr.lemmas):
            if lemma in replaced_spans:
                if anonym_type == 'quantity':
                    ner = lemma.rsplit('_', 2)[1]
                else:
                    ner = lemma.rsplit('_', 1)[0]
                ner_counter[ner] += 1

                if anonym_type == 'quantity':
                    if ner in ('1', '10', '100', '1000') or not re.search(r"[\./]", ner):
                        anonym_lemma = str(int(ner) * ner_counter[ner])
                    else:
                        anonym_lemma = str(float(ner) * ner_counter[ner])
                else:
                    anonym_lemma = ner + '_' + str(ner_counter[ner])

                amr.lemmas[i] = anonym_lemma
                amr.tokens[i] = anonym_lemma
                anonymization_map[anonym_lemma] = replaced_spans[lemma]
        return anonymization_map

    def _leave_as_is(self,
                     index: int,
                     amr: AMR,
                     text_map: Dict,
                     anonym_type: str) -> bool:
        if anonym_type == 'named-entity':
            if amr.pos_tags[index].startswith('V') and not next_token_is(index, 1, amr, self._VNE):
                return True
            if (is_anonym_type(index, amr, text_map, ["LOCATION", "ENTITY"])
                    and next_token_is(index, 0, amr, self._LOCEN1[0]) and (
                        prev_token_is(index, 1, amr, self._LOCEN1[1]) or
                        next_token_is(index, 1, amr, self._LOCEN1[2]))):
                return True
            if next_token_is(index, 0, amr, self._LOCEN2[0]) and prev_token_is(index, 1, amr, self._LOCEN2[1]):
                return True

        if anonym_type == 'ordinal-entity':
            if next_token_is(index, 0, amr, r"^\d+th$") and not prev_token_is(index, 1, amr, self._M):
                return False
            if len(amr.lemmas[index]) == 1 and amr.lemmas[index].isdigit() and (
                    next_token_is(index, 1, amr, self._R[0]) or next_token_is(index, 2, amr, self._R[1])):
                return False
            if index == len(amr.lemmas) - 2 and amr.pos_tags[index + 1] in '.,!?':
                return True
            if prev_token_is(index, 1, amr, self._INVP[0]) or next_token_is(index, 1, amr, self._INVS[0]):
                return True
            if  not prev_token_is(index, 2, amr, self._INVP[1]) and next_token_is(index, 1, amr, self._INVS[1]):
                return True
            if next_token_is(index, 1, amr, self._R[1]) and (
                    not next_token_is(index, 3, amr, self._VNE) or prev_token_is(index, 1, amr, r"^ORDINAL")):
                return True

        if anonym_type == 'date-entity':
            if is_anonym_type(index, amr, text_map, ['DATE_ATTRS']) and next_token_is(index, 1, amr, r"^''$"):
                    return True
            if (amr.lemmas[index].isdigit() and len(amr.lemmas[index]) < 4 and (
                        prev_token_is(index, 1, amr, self._INVP[2]) or next_token_is(index, 1, amr, self._INVS[2]))):
                return True
            if amr.lemmas[index].isalpha() and (prev_token_is(index, 1, amr, self._INVP[3]) or next_token_is(index, 1, amr, self._INVS[3])):
                return True

        if anonym_type == 'quantity':
            if len(amr.lemmas[index]) == 1 and prev_token_is(index, 2, amr, self._INVP[4]) and next_token_is(index, 1, amr, self._INVP[4]):
                return True
            if ' '.join(amr.lemmas[index - 2: index + 2]) in self._N[2:4]:
                return True
        else:
            if index == 0 and len(amr.lemmas[index]) == 1 and amr.lemmas[index].isdigit():
                return True

        if anonym_type != 'ordinal-entity':
            if amr.ner_tags[index] == 'ORDINAL' and not next_token_is(index, 0, amr, self._N[1]):
                return True

        if next_token_is(index, 0, amr, self._N[0]) and (
                prev_token_is(index, 1, amr, self._INVP[5]) or next_token_is(index, 1, amr, self._INVS[5])):
            return True

        return False

    def _replace_span(self,
                      amr: AMR,
                      text_map: Dict,
                      max_length: int,
                      anonym_type: str,
                      pos_tag: str,
                      ignored_spans: Set,
                      replaced_spans: Dict,
                      collected_entities: Set) -> bool:
        for length in range(max_length, 0, -1):
            for start in range(len(amr.lemmas) + 1 - length):
                if length == 1 and self._leave_as_is(start, amr, text_map, anonym_type):
                    continue
                span1 = ' '.join(amr.tokens[start:start + length])
                span2 = ' '.join(amr.lemmas[start:start + length])
                if span1 in ignored_spans or span2 in ignored_spans:
                    continue
                if span1 in text_map or span2 in text_map:
                    value = text_map.get(span1, None) or text_map.get(span2, None)
                    if anonym_type == 'named-entity':
                        entity_name = value['lemma'] if 'lemma' in value else value['ops']
                        if entity_name in collected_entities:
                            continue
                        else:
                            collected_entities.add(entity_name)
                    anonym_lemma = value['ner'] + '_' + str(len(replaced_spans))
                    pos_tag = amr.pos_tags[start] if anonym_type == 'quantity' else pos_tag
                    ner = 'NUMBER' if anonym_type == 'quantity' else value['ner']
                    replaced_spans[anonym_lemma] = value
                    amr.replace_span(list(range(start, start + length)), [anonym_lemma], [pos_tag], [ner])
                    return False
        return True

    def _get_ignored_spans(self, amr: AMR) -> Set:
        ignored_spans = set()
        for spans in self._priority_lists:
            for i, span in enumerate(spans):
                tokens = span.split()
                if len(tokens) > 1:
                    if span + ' ' in ' '.join(amr.lemmas) or span + ' ' in ' '.join(amr.tokens):
                        ignored_spans.update(spans[i + 1:])
                        break
                else:
                    if span in amr.lemmas or span in amr.tokens:
                        ignored_spans.update(spans[i + 1:])
                        break
        return ignored_spans

    @classmethod
    def from_json(cls, file_path: str) -> 'TextAnonymizor':
        with open(file_path, encoding="utf-8") as f:
            d = json.load(f)
        return cls(
            text_maps=d["text_maps"],
            priority_lists=d["priority_lists"],
            _VNE=d["VNE"],
            _LOCEN1=d["LOCEN1"],
            _LOCEN2=d["LOCEN2"],
            _N=d["N"],
            _M=d["M"],
            _R=d["R"],
            _INVP=d["INVP"],
            _INVS=d["INVS"],
        )


if __name__ == "__main__":
    import argparse

    parser = argparse.ArgumentParser("text_anonymizor.py")

    parser.add_argument('--amr_file', required=True, help="File to anonymize.")
    parser.add_argument('--util_dir')
    args = parser.parse_args()

    text_anonymizor = TextAnonymizor.from_json(
        os.path.join(args.util_dir, "text_anonymization_rules.json"))

    with open(args.amr_file + ".recategorize", "w", encoding="utf-8") as f:
        for amr in AMRIO.read(args.amr_file):
            amr.abstract_map = text_anonymizor(amr)
            f.write(str(amr) + "\n\n")


==> appendix/sm/code/stog/data/dataset_readers/amr_parsing/propbank_reader.py <==
import os
from collections import namedtuple
import xml.etree.ElementTree as ET


Frame = namedtuple('Frame', ['frame', 'lemma', 'sense'])


class PropbankReader:

    def __init__(self, directory):
        """
        Load Propbank frames from the given directory, and build two data structures:
            frame_lemma_set: each frame consists of two parts, frame lemma and frame sense,
                e.g., `run-01`. frame_lemma_set collects all frame lemmas.
            lemma_map: besides frame lemmas, a frame could be invoked by other lemmas.
                Here we build a dict that maps a lemma to a set of frames it could invoke.

        :param directory: string.
        """
        self.frame_lemma_set = set()
        self.lemma_map = dict()
        self.directory = directory
        self._load()

    def _load(self):
        """
        Load Propbank frame files (.xml).
        """
        for file_name in os.listdir(self.directory):
            if file_name.endswith('.xml'):
                file_path = os.path.join(self.directory, file_name)
                self._parse_file(file_path)

    def _parse_file(self, file_path):
        """
        Parse a propbank frame file.
        :param file_path: the frame file path.
        """
        tree = ET.parse(file_path)
        for child in tree.getroot():
            if child.tag == 'predicate':
                self._add_predicate(child)

    def _add_predicate(self, node):
        """
        Update frame_lemma_set and lemma_map given this predicate.
        """
        # Get the primary lemma of the frame.
        lemma = node.attrib['lemma'].replace('_', '-')  # AMR use dash.
        for child in node:
            if child.tag == 'roleset':
                # Split sense from frame id; get `frame_lemma` and `sense`.
                frame_id = child.attrib['id']
                if '.' not in frame_id:
                    parts = frame_id.split('-')
                    if len(parts) == 1:
                        frame_lemma = parts[0].replace('_', '-')
                        sense = None
                    else:
                        frame_lemma, sense = parts
                else:
                    frame_lemma, sense = frame_id.replace('_', '-').split('.')
                # Get frame id in AMR convention.
                frame = frame_id.replace('_', '-').replace('.', '-')    # AMR use dash
                # Put them together.
                frame_obj = Frame(frame, frame_lemma, sense)

                # Update
                self.frame_lemma_set.add(frame_lemma)
                self._update_lemma_map(self.lemma_map, lemma, frame_obj)

                aliases = child.find('aliases')
                if aliases:
                    for alias in aliases.findall('alias'):
                        alias_text = alias.text.replace('_', '-')
                        if alias_text != frame_lemma and alias_text not in self.lemma_map:
                            self._update_lemma_map(self.lemma_map, alias_text, frame_obj)

    def _update_lemma_map(self, obj, key, value):
        if key not in obj:
            obj[key] = set()
        obj[key].add(value)





==> appendix/sm/code/stog/data/dataset_readers/dataset_reader.py <==
from typing import Iterable, Iterator, Callable
import logging

from stog.data.instance import Instance
from stog.utils.tqdm import Tqdm
from stog.utils.checks import ConfigurationError
from stog.utils.registrable import Registrable

logger = logging.getLogger(__name__)  # pylint: disable=invalid-name

class _LazyInstances(Iterable):
    """
    An ``Iterable`` that just wraps a thunk for generating instances and calls it for
    each call to ``__iter__``.
    """
    def __init__(self, instance_generator: Callable[[], Iterator[Instance]]) -> None:
        super().__init__()
        self.instance_generator = instance_generator

    def __iter__(self) -> Iterator[Instance]:
        instances = self.instance_generator()
        if isinstance(instances, list):
            raise ConfigurationError("For a lazy dataset reader, _read() must return a generator")
        return instances

class DatasetReader(Registrable):
    """
    A ``DatasetReader`` knows how to turn a file containing a dataset into a collection
    of ``Instance`` s.  To implement your own, just override the `_read(file_path)` method
    to return an ``Iterable`` of the instances. This could be a list containing the instances
    or a lazy generator that returns them one at a time.

    All parameters necessary to _read the data apart from the filepath should be passed
    to the constructor of the ``DatasetReader``.

    Parameters
    ----------
    lazy : ``bool``, optional (default=False)
        If this is true, ``instances()`` will return an object whose ``__iter__`` method
        reloads the dataset each time it's called. Otherwise, ``instances()`` returns a list.
    """
    def __init__(self, lazy: bool = False) -> None:
        self.lazy = lazy

    def read(self, file_path: str) -> Iterable[Instance]:
        """
        Returns an ``Iterable`` containing all the instances
        in the specified dataset.

        If ``self.lazy`` is False, this calls ``self._read()``,
        ensures that the result is a list, then returns the resulting list.

        If ``self.lazy`` is True, this returns an object whose
        ``__iter__`` method calls ``self._read()`` each iteration.
        In this case your implementation of ``_read()`` must also be lazy
        (that is, not load all instances into memory at once), otherwise
        you will get a ``ConfigurationError``.

        In either case, the returned ``Iterable`` can be iterated
        over multiple times. It's unlikely you want to override this function,
        but if you do your result should likewise be repeatedly iterable.
        """
        lazy = getattr(self, 'lazy', None)
        if lazy is None:
            logger.warning("DatasetReader.lazy is not set, "
                           "did you forget to call the superclass constructor?")

        if lazy:
            return _LazyInstances(lambda: iter(self._read(file_path)))
        else:
            instances = self._read(file_path)
            if not isinstance(instances, list):
                instances = [instance for instance in Tqdm.tqdm(instances)]
            if not instances:
                raise ConfigurationError("No instances were read from the given filepath {}. "
                                         "Is the path correct?".format(file_path))
            return instances

    def _read(self, file_path: str) -> Iterable[Instance]:
        """
        Reads the instances from the given file_path and returns them as an
        `Iterable` (which could be a list or could be a generator).
        You are strongly encouraged to use a generator, so that users can
        read a dataset in a lazy way, if they so choose.
        """
        raise NotImplementedError

    def text_to_instance(self, *inputs) -> Instance:
        """
        Does whatever tokenization or processing is necessary to go from textual input to an
        ``Instance``.  The primary intended use for this is with a
        :class:`~stog.service.predictors.predictor.Predictor`, which gets text input as a JSON
        object and needs to process it to be input to a model.

        The intent here is to share code between :func:`_read` and what happens at
        model serving time, or any other time you want to make a prediction from new data.  We need
        to process the data in the same way it was done at training time.  Allowing the
        ``DatasetReader`` to process new text lets us accomplish this, as we can just call
        ``DatasetReader.text_to_instance`` when serving predictions.

        The input type here is rather vaguely specified, unfortunately.  The ``Predictor`` will
        have to make some assumptions about the kind of ``DatasetReader`` that it's using, in order
        to pass it the right information.
        """
        raise NotImplementedError


==> appendix/sm/code/stog/data/fields/__init__.py <==
"""
A :class:`~stog.data.fields.field.Field` is some piece of data instance
that ends up as an array in a model.
"""

from stog.data.fields.field import Field
from stog.data.fields.array_field import ArrayField
from stog.data.fields.adjacency_field import AdjacencyField
#from stog.data.fields.index_field import IndexField
#from stog.data.fields.knowledge_graph_field import KnowledgeGraphField
from stog.data.fields.label_field import LabelField
#from stog.data.fields.multilabel_field import MultiLabelField
from stog.data.fields.list_field import ListField
from stog.data.fields.metadata_field import MetadataField
from stog.data.fields.production_rule_field import ProductionRuleField
from stog.data.fields.sequence_field import SequenceField
from stog.data.fields.sequence_label_field import SequenceLabelField
from stog.data.fields.span_field import SpanField
from stog.data.fields.text_field import TextField


==> appendix/sm/code/stog/data/fields/adjacency_field.py <==
from typing import Dict, List, Set, Tuple
import logging
import textwrap

from overrides import overrides
import torch

from stog.utils.checks import ConfigurationError
from stog.data.fields.field import Field
from stog.data.fields.sequence_field import SequenceField
from stog.data.vocabulary import Vocabulary

logger = logging.getLogger(__name__)  # pylint: disable=invalid-name


class AdjacencyField(Field[torch.Tensor]):
    """
    A ``AdjacencyField`` defines directed adjacency relations between elements
    in a :class:`~stog.data.fields.sequence_field.SequenceField`.
    Because it's a labeling of some other field, we take that field as input here
    and use it to determine our padding and other things.

    This field will get converted into an array of shape (sequence_field_length, sequence_field_length),
    where the (i, j)th array element is either a binary flag indicating there is an edge from i to j,
    or an integer label k, indicating there is a label from i to j of type k.

    Parameters
    ----------
    indices : ``List[Tuple[int, int]]``
    sequence_field : ``SequenceField``
        A field containing the sequence that this ``AdjacencyField`` is labeling.  Most often,
        this is a ``TextField``, for tagging edge relations between tokens in a sentence.
    labels : ``List[str]``, optional, default = None
        Optional labels for the edges of the adjacency matrix.
    label_namespace : ``str``, optional (default='labels')
        The namespace to use for converting tag strings into integers.  We convert tag strings to
        integers for you, and this parameter tells the ``Vocabulary`` object which mapping from
        strings to integers to use (so that "O" as a tag doesn't get the same id as "O" as a word).
    padding_value : ``int``, (optional, default = -1)
        The value to use as padding.
    """
    # It is possible that users want to use this field with a namespace which uses OOV/PAD tokens.
    # This warning will be repeated for every instantiation of this class (i.e for every data
    # instance), spewing a lot of warnings so this class variable is used to only log a single
    # warning per namespace.
    _already_warned_namespaces: Set[str] = set()

    def __init__(self,
                 indices: List[Tuple[int, int]],
                 sequence_field: SequenceField,
                 labels: List[str] = None,
                 label_namespace: str = 'labels',
                 padding_value: int = -1) -> None:
        self.indices = indices
        self.labels = labels
        self.sequence_field = sequence_field
        self._label_namespace = label_namespace
        self._padding_value = padding_value
        self._indexed_labels: List[int] = None

        self._maybe_warn_for_namespace(label_namespace)
        field_length = sequence_field.sequence_length()

        if len(set(indices)) != len(indices):
            raise ConfigurationError(f"Indices must be unique, but found {indices}")

        if not all([0 <= index[1] < field_length and 0 <= index[0] < field_length for index in indices]):
            raise ConfigurationError(f"Label indices and sequence length "
                                     f"are incompatible: {indices} and {field_length}")

        if labels is not None and len(indices) != len(labels):
            raise ConfigurationError(f"Labelled indices were passed, but their lengths do not match: "
                                     f" {labels}, {indices}")

    def _maybe_warn_for_namespace(self, label_namespace: str) -> None:
        if not (self._label_namespace.endswith("labels") or self._label_namespace.endswith("tags")):
            if label_namespace not in self._already_warned_namespaces:
                logger.warning("Your label namespace was '%s'. We recommend you use a namespace "
                               "ending with 'labels' or 'tags', so we don't add UNK and PAD tokens by "
                               "default to your vocabulary.  See documentation for "
                               "`non_padded_namespaces` parameter in Vocabulary.",
                               self._label_namespace)
                self._already_warned_namespaces.add(label_namespace)

    @overrides
    def count_vocab_items(self, counter: Dict[str, Dict[str, int]]):
        if self._indexed_labels is None and self.labels is not None:
            for label in self.labels:
                counter[self._label_namespace][label] += 1  # type: ignore

    @overrides
    def index(self, vocab: Vocabulary):
        if self._indexed_labels is None and self.labels is not None:
            self._indexed_labels = [vocab.get_token_index(label, self._label_namespace)
                                    for label in self.labels]

    @overrides
    def get_padding_lengths(self) -> Dict[str, int]:
        return {'num_tokens': self.sequence_field.sequence_length()}

    @overrides
    def as_tensor(self, padding_lengths: Dict[str, int]) -> torch.Tensor:
        desired_num_tokens = padding_lengths['num_tokens']
        tensor = torch.ones(desired_num_tokens, desired_num_tokens) * self._padding_value
        labels = self._indexed_labels or [1 for _  in range(len(self.indices))]

        for index, label in zip(self.indices, labels):
            tensor[index] = label
        return tensor

    @overrides
    def empty_field(self) -> 'AdjacencyField':
        # pylint: disable=protected-access
        # The empty_list here is needed for mypy
        empty_list: List[Tuple[int, int]] = []
        adjacency_field = AdjacencyField(empty_list,
                                         self.sequence_field.empty_field(),
                                         padding_value=self._padding_value)
        return adjacency_field

    def __str__(self) -> str:
        length = self.sequence_field.sequence_length()
        formatted_labels = "".join(["\t\t" + labels + "\n"
                                    for labels in textwrap.wrap(repr(self.labels), 100)])
        formatted_indices = "".join(["\t\t" + index + "\n"
                                     for index in textwrap.wrap(repr(self.indices), 100)])
        return f"AdjacencyField of length {length}\n" \
               f"\t\twith indices:\n {formatted_indices}\n" \
               f"\t\tand labels:\n {formatted_labels} \t\tin namespace: '{self._label_namespace}'."


==> appendix/sm/code/stog/data/fields/array_field.py <==
from typing import Dict

import numpy
import torch
from overrides import overrides

from stog.data.fields.field import Field


class ArrayField(Field[numpy.ndarray]):
    """
    A class representing an array, which could have arbitrary dimensions.
    A batch of these arrays are padded to the max dimension length in the batch
    for each dimension.
    """
    def __init__(self, array: numpy.ndarray, padding_value: int = 0) -> None:
        self.array = array
        self.padding_value = padding_value

    @overrides
    def get_padding_lengths(self) -> Dict[str, int]:
        return {"dimension_" + str(i): shape
                for i, shape in enumerate(self.array.shape)}

    @overrides
    def as_tensor(self, padding_lengths: Dict[str, int]) -> torch.Tensor:
        max_shape = [padding_lengths["dimension_{}".format(i)]
                     for i in range(len(padding_lengths))]

        return_array = numpy.ones(max_shape, "float32") * self.padding_value

        # If the tensor has a different shape from the largest tensor, pad dimensions with zeros to
        # form the right shaped list of slices for insertion into the final tensor.
        slicing_shape = list(self.array.shape)
        if len(self.array.shape) < len(max_shape):
            slicing_shape = slicing_shape + [0 for _ in range(len(max_shape) - len(self.array.shape))]
        slices = tuple([slice(0, x) for x in slicing_shape])
        return_array[slices] = self.array
        tensor = torch.from_numpy(return_array)
        return tensor

    @overrides
    def empty_field(self):  # pylint: disable=no-self-use
        # Pass the padding_value, so that any outer field, e.g., `ListField[ArrayField]` uses the
        # same padding_value in the padded ArrayFields
        return ArrayField(numpy.array([], dtype="float32"), padding_value=self.padding_value)


    def __str__(self) -> str:
        return f"ArrayField with shape: {self.array.shape}."


==> appendix/sm/code/stog/data/fields/field.py <==
from typing import Dict, Generic, List, TypeVar

import torch

from stog.data.vocabulary import Vocabulary

DataArray = TypeVar("DataArray", torch.Tensor, Dict[str, torch.Tensor])  # pylint: disable=invalid-name


class Field(Generic[DataArray]):
    """
    A ``Field`` is some piece of a data instance that ends up as an tensor in a model (either as an
    input or an output).  Data instances are just collections of fields.

    Fields go through up to two steps of processing: (1) tokenized fields are converted into token
    ids, (2) fields containing token ids (or any other numeric data) are padded (if necessary) and
    converted into tensors.  The ``Field`` API has methods around both of these steps, though they
    may not be needed for some concrete ``Field`` classes - if your field doesn't have any strings
    that need indexing, you don't need to implement ``count_vocab_items`` or ``index``.  These
    methods ``pass`` by default.

    Once a vocabulary is computed and all fields are indexed, we will determine padding lengths,
    then intelligently batch together instances and pad them into actual tensors.
    """
    def count_vocab_items(self, counter: Dict[str, Dict[str, int]]):
        """
        If there are strings in this field that need to be converted into integers through a
        :class:`Vocabulary`, here is where we count them, to determine which tokens are in or out
        of the vocabulary.

        If your ``Field`` does not have any strings that need to be converted into indices, you do
        not need to implement this method.

        A note on this ``counter``: because ``Fields`` can represent conceptually different things,
        we separate the vocabulary items by `namespaces`.  This way, we can use a single shared
        mechanism to handle all mappings from strings to integers in all fields, while keeping
        words in a ``TextField`` from sharing the same ids with labels in a ``LabelField`` (e.g.,
        "entailment" or "contradiction" are labels in an entailment task)

        Additionally, a single ``Field`` might want to use multiple namespaces - ``TextFields`` can
        be represented as a combination of word ids and character ids, and you don't want words and
        characters to share the same vocabulary - "a" as a word should get a different id from "a"
        as a character, and the vocabulary sizes of words and characters are very different.

        Because of this, the first key in the ``counter`` object is a `namespace`, like "tokens",
        "token_characters", "tags", or "labels", and the second key is the actual vocabulary item.
        """
        pass

    def index(self, vocab: Vocabulary):
        """
        Given a :class:`Vocabulary`, converts all strings in this field into (typically) integers.
        This `modifies` the ``Field`` object, it does not return anything.

        If your ``Field`` does not have any strings that need to be converted into indices, you do
        not need to implement this method.
        """
        pass

    def get_padding_lengths(self) -> Dict[str, int]:
        """
        If there are things in this field that need padding, note them here.  In order to pad a
        batch of instance, we get all of the lengths from the batch, take the max, and pad
        everything to that length (or use a pre-specified maximum length).  The return value is a
        dictionary mapping keys to lengths, like {'num_tokens': 13}.

        This is always called after :func:`index`.
        """
        raise NotImplementedError

    def as_tensor(self, padding_lengths: Dict[str, int]) -> DataArray:
        """
        Given a set of specified padding lengths, actually pad the data in this field and return a
        torch Tensor (or a more complex data structure) of the correct shape.  We also take a
        couple of parameters that are important when constructing torch Tensors.

        Parameters
        ----------
        padding_lengths : ``Dict[str, int]``
            This dictionary will have the same keys that were produced in
            :func:`get_padding_lengths`.  The values specify the lengths to use when padding each
            relevant dimension, aggregated across all instances in a batch.
        """
        raise NotImplementedError

    def empty_field(self) -> 'Field':
        """
        So that ``ListField`` can pad the number of fields in a list (e.g., the number of answer
        option ``TextFields``), we need a representation of an empty field of each type.  This
        returns that.  This will only ever be called when we're to the point of calling
        :func:`as_tensor`, so you don't need to worry about ``get_padding_lengths``,
        ``count_vocab_items``, etc., being called on this empty field.

        We make this an instance method instead of a static method so that if there is any state
        in the Field, we can copy it over (e.g., the token indexers in ``TextField``).
        """
        raise NotImplementedError

    def batch_tensors(self, tensor_list: List[DataArray]) -> DataArray:  # type: ignore
        """
        Takes the output of ``Field.as_tensor()`` from a list of ``Instances`` and merges it into
        one batched tensor for this ``Field``.  The default implementation here in the base class
        handles cases where ``as_tensor`` returns a single torch tensor per instance.  If your
        subclass returns something other than this, you need to override this method.

        This operation does not modify ``self``, but in some cases we need the information
        contained in ``self`` in order to perform the batching, so this is an instance method, not
        a class method.
        """
        # pylint: disable=no-self-use
        return torch.stack(tensor_list)


==> appendix/sm/code/stog/data/fields/index_field.py <==
from typing import Dict

from overrides import overrides
import torch

from allennlp.data.fields.field import Field
from allennlp.data.fields.sequence_field import SequenceField
from allennlp.common.checks import ConfigurationError


class IndexField(Field[torch.Tensor]):
    """
    An ``IndexField`` is an index into a
    :class:`~allennlp.data.fields.sequence_field.SequenceField`, as might be used for representing
    a correct answer option in a list, or a span begin and span end position in a passage, for
    example.  Because it's an index into a :class:`SequenceField`, we take one of those as input
    and use it to compute padding lengths.

    Parameters
    ----------
    index : ``int``
        The index of the answer in the :class:`SequenceField`.  This is typically the "correct
        answer" in some classification decision over the sequence, like where an answer span starts
        in SQuAD, or which answer option is correct in a multiple choice question.  A value of
        ``-1`` means there is no label, which can be used for padding or other purposes.
    sequence_field : ``SequenceField``
        A field containing the sequence that this ``IndexField`` is a pointer into.
    """
    def __init__(self, index: int, sequence_field: SequenceField) -> None:
        self.sequence_index = index
        self.sequence_field = sequence_field

        if not isinstance(index, int):
            raise ConfigurationError("IndexFields must be passed integer indices. "
                                     "Found index: {} with type: {}.".format(index, type(index)))

    @overrides
    def get_padding_lengths(self) -> Dict[str, int]:
        # pylint: disable=no-self-use
        return {}

    @overrides
    def as_tensor(self, padding_lengths: Dict[str, int]) -> torch.Tensor:
        # pylint: disable=unused-argument
        tensor = torch.LongTensor([self.sequence_index])
        return tensor

    @overrides
    def empty_field(self):
        return IndexField(-1, self.sequence_field.empty_field())

    def __str__(self) -> str:
        return f"IndexField with index: {self.sequence_index}."


==> appendix/sm/code/stog/data/fields/knowledge_graph_field.py <==
"""
``KnowledgeGraphField`` is a ``Field`` which stores a knowledge graph representation.
"""
from typing import Callable, Dict, List, Set
from collections import defaultdict

import editdistance
from overrides import overrides
import torch

from allennlp.common import util
from allennlp.common.checks import ConfigurationError
from allennlp.data.fields.field import Field
from allennlp.data.token_indexers.token_indexer import TokenIndexer, TokenType
from allennlp.data.tokenizers.token import Token
from allennlp.data.tokenizers.tokenizer import Tokenizer
from allennlp.data.vocabulary import Vocabulary
from allennlp.nn import util as nn_util
from allennlp.semparse.contexts.knowledge_graph import KnowledgeGraph

TokenList = List[TokenType]  # pylint: disable=invalid-name


class KnowledgeGraphField(Field[Dict[str, torch.Tensor]]):
    """
    A ``KnowledgeGraphField`` represents a ``KnowledgeGraph`` as a ``Field`` that can be used in a
    ``Model``.  For each entity in the graph, we output two things: a text representation of the
    entity, handled identically to a ``TextField``, and a list of linking features for each token
    in some input utterance.

    The output of this field is a dictionary::

        {
          "text": Dict[str, torch.Tensor],  # each tensor has shape (batch_size, num_entities, num_entity_tokens)
          "linking": torch.Tensor  # shape (batch_size, num_entities, num_utterance_tokens, num_features)
        }

    The ``text`` component of this dictionary is suitable to be passed into a
    ``TextFieldEmbedder`` (which handles the additional ``num_entities`` dimension without any
    issues).  The ``linking`` component of the dictionary can be used however you want to decide
    which tokens in the utterance correspond to which entities in the knowledge graph.

    In order to create the ``text`` component, we use the same dictionary of ``TokenIndexers``
    that's used in a ``TextField`` (as we're just representing the text corresponding to each
    entity).  For the ``linking`` component, we use a set of hard-coded feature extractors that
    operate between the text corresponding to each entity and each token in the utterance.

    Parameters
    ----------
    knowledge_graph : ``KnowledgeGraph``
        The knowledge graph that this field stores.
    utterance_tokens : ``List[Token]``
        The tokens in some utterance that is paired with the ``KnowledgeGraph``.  We compute a set
        of features for linking tokens in the utterance to entities in the graph.
    tokenizer : ``Tokenizer``
        We'll use this ``Tokenizer`` to tokenize the text representation of each entity.
    token_indexers : ``Dict[str, TokenIndexer]``
        Token indexers that convert entities into arrays, similar to how text tokens are treated in
        a ``TextField``.  These might operate on the name of the entity itself, its type, its
        neighbors in the graph, etc.
    feature_extractors : ``List[str]``, optional
        Names of feature extractors to use for computing linking features.  These must be
        attributes of this object, without the first underscore.  The feature extraction functions
        are listed as the last methods in this class.  For example, to use
        :func:`_exact_token_match`, you would pass the string ``exact_token_match``.  We will add
        an underscore and look for a function matching that name.  If this list is omitted, we will
        use all available feature functions.
    entity_tokens : ``List[List[Token]]``, optional
        If you have pre-computed the tokenization of the table text, you can pass it in here.  The
        must be a list of the tokens in the entity text, for each entity in the knowledge graph, in
        the same order in which the knowledge graph returns entities.
    linking_features : ``List[List[List[float]]]``, optional
        If you have pre-computed the linking features between the utterance and the table text, you
        can pass it in here.
    include_in_vocab : ``bool``, optional (default=True)
        If this is ``False``, we will skip the ``count_vocab_items`` logic, leaving out all table
        entity text from the vocabulary computation.  You might want to do this if you have a lot
        of rare entities in your tables, and you see the same table in multiple training instances,
        so your vocabulary counts get skewed and include too many rare entities.
    max_table_tokens : ``int``, optional
        If given, we will only keep this number of total table tokens.  This bounds the memory
        usage of the table representations, truncating cells with really long text.  We specify a
        total number of tokens, not a max cell text length, because the number of table entities
        varies.
    """
    def __init__(self,
                 knowledge_graph: KnowledgeGraph,
                 utterance_tokens: List[Token],
                 token_indexers: Dict[str, TokenIndexer],
                 tokenizer: Tokenizer = None,
                 feature_extractors: List[str] = None,
                 entity_tokens: List[List[Token]] = None,
                 linking_features: List[List[List[float]]] = None,
                 include_in_vocab: bool = True,
                 max_table_tokens: int = None) -> None:
        self.knowledge_graph = knowledge_graph
        if not entity_tokens:
            entity_texts = [knowledge_graph.entity_text[entity].lower()
                            for entity in knowledge_graph.entities]
            # TODO(mattg): Because we do tagging on each of these entities in addition to just
            # tokenizations, this is quite slow, and about half of our data processing time just
            # goes to this (~15 minutes when there are 7k instances).  The reason we do tagging is
            # so that we can add lemma features.  If we can remove the need for lemma / other
            # hand-written features, like with a CNN, we can cut down our data processing time by a
            # factor of 2.
            self.entity_texts = tokenizer.batch_tokenize(entity_texts)
        else:
            self.entity_texts = entity_tokens
        self.utterance_tokens = utterance_tokens
        self._token_indexers: Dict[str, TokenIndexer] = token_indexers
        self._include_in_vocab = include_in_vocab
        self._indexed_entity_texts: Dict[str, TokenList] = None
        self._max_table_tokens = max_table_tokens

        feature_extractors = feature_extractors if feature_extractors is not None else [
                'number_token_match',
                'exact_token_match',
                'contains_exact_token_match',
                'lemma_match',
                'contains_lemma_match',
                'edit_distance',
                'related_column',
                'related_column_lemma',
                'span_overlap_fraction',
                'span_lemma_overlap_fraction',
                ]
        self._feature_extractors: List[Callable[[str, List[Token], Token, int, List[Token]], float]] = []
        for feature_extractor_name in feature_extractors:
            extractor = getattr(self, '_' + feature_extractor_name, None)
            if not extractor:
                raise ConfigurationError(f"Invalid feature extractor name: {feature_extractor_name}")
            self._feature_extractors.append(extractor)

        if not linking_features:
            # For quicker lookups in our feature functions, we'll additionally store some
            # dictionaries that map entity strings to useful information about the entity.
            self._entity_text_map: Dict[str, List[Token]] = {}
            for entity, entity_text in zip(knowledge_graph.entities, self.entity_texts):
                self._entity_text_map[entity] = entity_text

            self._entity_text_exact_text: Dict[str, Set[str]] = {}
            for entity, entity_text in zip(knowledge_graph.entities, self.entity_texts):
                self._entity_text_exact_text[entity] = set(e.text for e in entity_text)

            self._entity_text_lemmas: Dict[str, Set[str]] = {}
            for entity, entity_text in zip(knowledge_graph.entities, self.entity_texts):
                self._entity_text_lemmas[entity] = set(e.lemma_ for e in entity_text)
            self.linking_features = self._compute_linking_features()
        else:
            self.linking_features = linking_features

    @overrides
    def count_vocab_items(self, counter: Dict[str, Dict[str, int]]):
        if self._include_in_vocab:
            for indexer in self._token_indexers.values():
                for entity_text in self.entity_texts:
                    for token in entity_text:
                        indexer.count_vocab_items(token, counter)

    @overrides
    def index(self, vocab: Vocabulary):
        self._indexed_entity_texts = {}
        for indexer_name, indexer in self._token_indexers.items():
            indexer_arrays: Dict[str, List] = defaultdict(list)

            for entity_text in self.entity_texts:
                for index_name, indexed in indexer.tokens_to_indices(entity_text, vocab, indexer_name).items():
                    indexer_arrays[index_name].append(indexed)

            self._indexed_entity_texts.update(indexer_arrays)

    @overrides
    def get_padding_lengths(self) -> Dict[str, int]:
        num_entities = len(self.entity_texts)
        num_entity_tokens = max(len(entity_text) for entity_text in self.entity_texts)

        if self._max_table_tokens:
            # This truncates the number of entity tokens used, enabling larger tables (either in
            # the number of entities in the table, or the number of tokens per entity) to fit in
            # memory, particularly when using ELMo.
            if num_entities * num_entity_tokens > self._max_table_tokens:
                num_entity_tokens = int(self._max_table_tokens / num_entities)

        padding_lengths = {'num_entities': num_entities,
                           'num_utterance_tokens': len(self.utterance_tokens)}
        padding_lengths['num_entity_tokens'] = num_entity_tokens
        lengths = []
        assert self._indexed_entity_texts is not None, ("This field is not indexed yet. Call "
                                                        ".index(vocab) before determining padding "
                                                        "lengths.")
        for indexer_name, indexer in self._token_indexers.items():
            indexer_lengths = {}

            # This is a list of dicts, one for each token in the field.
            entity_lengths = [indexer.get_padding_lengths(token)
                              for entity_text in self._indexed_entity_texts[indexer_name]
                              for token in entity_text]
            # Iterate over the keys in the first element of the list.  This is fine as for a given
            # indexer, all entities will return the same keys, so we can just use the first one.
            for key in entity_lengths[0].keys():
                indexer_lengths[key] = max(x[key] if key in x else 0 for x in entity_lengths)
            lengths.append(indexer_lengths)

        # Get all the keys which have been used for padding.
        padding_keys = {key for d in lengths for key in d.keys()}
        for padding_key in padding_keys:
            padding_lengths[padding_key] = max(x[padding_key] if padding_key in x else 0 for x in lengths)
        return padding_lengths

    @overrides
    def as_tensor(self, padding_lengths: Dict[str, int]) -> Dict[str, torch.Tensor]:
        tensors = {}
        desired_num_entities = padding_lengths['num_entities']
        desired_num_entity_tokens = padding_lengths['num_entity_tokens']
        desired_num_utterance_tokens = padding_lengths['num_utterance_tokens']
        for indexer_name, indexer in self._token_indexers.items():
            padded_entities = util.pad_sequence_to_length(self._indexed_entity_texts[indexer_name],
                                                          desired_num_entities,
                                                          default_value=lambda: [])
            padded_arrays = []
            for padded_entity in padded_entities:
                padded_array = indexer.pad_token_sequence({'key': padded_entity},
                                                          {'key': desired_num_entity_tokens},
                                                          padding_lengths)['key']
                padded_arrays.append(padded_array)
            tensor = torch.LongTensor(padded_arrays)
            tensors[indexer_name] = tensor
        padded_linking_features = util.pad_sequence_to_length(self.linking_features,
                                                              desired_num_entities,
                                                              default_value=lambda: [])
        padded_linking_arrays = []
        default_feature_value = lambda: [0.0] * len(self._feature_extractors)
        for linking_features in padded_linking_features:
            padded_features = util.pad_sequence_to_length(linking_features,
                                                          desired_num_utterance_tokens,
                                                          default_value=default_feature_value)
            padded_linking_arrays.append(padded_features)
        linking_features_tensor = torch.FloatTensor(padded_linking_arrays)
        return {'text': tensors, 'linking': linking_features_tensor}

    def _compute_linking_features(self) -> List[List[List[float]]]:
        linking_features = []
        for entity, entity_text in zip(self.knowledge_graph.entities, self.entity_texts):
            entity_features = []
            for token_index, token in enumerate(self.utterance_tokens):
                token_features = []
                for feature_extractor in self._feature_extractors:
                    token_features.append(feature_extractor(entity,
                                                            entity_text,
                                                            token,
                                                            token_index,
                                                            self.utterance_tokens))
                entity_features.append(token_features)
            linking_features.append(entity_features)
        return linking_features

    @overrides
    def empty_field(self) -> 'KnowledgeGraphField':
        return KnowledgeGraphField(KnowledgeGraph(set(), {}), [], self._token_indexers)

    @overrides
    def batch_tensors(self, tensor_list: List[Dict[str, torch.Tensor]]) -> Dict[str, torch.Tensor]:
        # pylint: disable=no-self-use
        batched_text = nn_util.batch_tensor_dicts(tensor['text'] for tensor in tensor_list)  # type: ignore
        batched_linking = torch.stack([tensor['linking'] for tensor in tensor_list])
        return {'text': batched_text, 'linking': batched_linking}

    # Below here we have feature extractor functions.  To keep a consistent API for easy logic
    # above, some of these functions have unused arguments.
    # pylint: disable=unused-argument,no-self-use

    # These feature extractors are generally pretty specific to the logical form language and
    # problem setting in WikiTableQuestions.  This whole notion of feature extraction should
    # eventually be made more general (or just removed, if we can replace it with CNN features...).
    # For the feature functions used in the original parser written in PNP, see here:
    # https://github.com/allenai/pnp/blob/wikitables2/src/main/scala/org/allenai/wikitables/SemanticParserFeatureGenerator.scala

    # One notable difference between how the features work here and how they worked in PNP is that
    # we're using the table text when computing string matches, while PNP used the _entity name_.
    # It turns out that the entity name is derived from the table text, so this should be roughly
    # equivalent, except in the case of some numbers.  If there are cells with different text that
    # normalize to the same name, you could get `_2` or similar appended to the name, so the way we
    # do it here should just be better.  But it's a possible minor source of variation from the
    # original parser.

    # Another difference between these features and the PNP features is that the span overlap used
    # a weighting scheme to downweight matches on frequent words (like "the"), and the lemma
    # overlap feature value was calculated a little differently.  I'm guessing that doesn't make a
    # huge difference...

    def _number_token_match(self,
                            entity: str,
                            entity_text: List[Token],
                            token: Token,
                            token_index: int,
                            tokens: List[Token]) -> float:
        # PNP had a "spanFeatures" function that said whether an entity was a-priori known to link
        # to a token or set of tokens in the question.  This was only used for numbers, and it's
        # not totally clear to me how this number feature overlapped with the token match features
        # in the original implementation (I think in most cases it was the same, except for things
        # like "four million", because the token match is derived from the entity name, which would
        # be 4000000, and wouldn't match "four million").
        #
        # Our implementation basically just adds a duplicate token match feature that's specific to
        # numbers.  It'll break in some rare cases (e.g., "Which four had four million ..."), but
        # those shouldn't be a big deal.
        if entity.startswith('fb:'):
            # This check works because numbers are the only entities that don't start with "fb:".
            return 0.0
        return self._contains_exact_token_match(entity, entity_text, token, token_index, tokens)

    def _exact_token_match(self,
                           entity: str,
                           entity_text: List[Token],
                           token: Token,
                           token_index: int,
                           tokens: List[Token]) -> float:
        if len(entity_text) != 1:
            return 0.0
        return self._contains_exact_token_match(entity, entity_text, token, token_index, tokens)

    def _contains_exact_token_match(self,
                                    entity: str,
                                    entity_text: List[Token],
                                    token: Token,
                                    token_index: int,
                                    tokens: List[Token]) -> float:
        if token.text in self._entity_text_exact_text[entity]:
            return 1.0
        return 0.0

    def _lemma_match(self,
                     entity: str,
                     entity_text: List[Token],
                     token: Token,
                     token_index: int,
                     tokens: List[Token]) -> float:
        if len(entity_text) != 1:
            return 0.0
        return self._contains_lemma_match(entity, entity_text, token, token_index, tokens)

    def _contains_lemma_match(self,
                              entity: str,
                              entity_text: List[Token],
                              token: Token,
                              token_index: int,
                              tokens: List[Token]) -> float:
        if token.text in self._entity_text_exact_text[entity]:
            return 1.0
        if token.lemma_ in self._entity_text_lemmas[entity]:
            return 1.0
        return 0.0

    def _edit_distance(self,
                       entity: str,
                       entity_text: List[Token],
                       token: Token,
                       token_index: int,
                       tokens: List[Token]) -> float:
        edit_distance = float(editdistance.eval(' '.join(e.text for e in entity_text), token.text))
        return 1.0 - edit_distance / len(token.text)

    def _related_column(self,
                        entity: str,
                        entity_text: List[Token],
                        token: Token,
                        token_index: int,
                        tokens: List[Token]) -> float:
        if not entity.startswith('fb:row.row'):
            return 0.0
        for neighbor in self.knowledge_graph.neighbors[entity]:
            if token.text in self._entity_text_exact_text[neighbor]:
                return 1.0
        return 0.0

    def _related_column_lemma(self,
                              entity: str,
                              entity_text: List[Token],
                              token: Token,
                              token_index: int,
                              tokens: List[Token]) -> float:
        if not entity.startswith('fb:row.row'):
            return 0.0
        for neighbor in self.knowledge_graph.neighbors[entity]:
            if token.text in self._entity_text_exact_text[neighbor]:
                return 1.0
            if token.lemma_ in self._entity_text_lemmas[neighbor]:
                return 1.0
        return 0.0

    def _span_overlap_fraction(self,
                               entity: str,
                               entity_text: List[Token],
                               token: Token,
                               token_index: int,
                               tokens: List[Token]) -> float:
        entity_words = set(entity_token.text for entity_token in entity_text)
        if not entity_words:
            # Some tables have empty cells.
            return 0
        seen_entity_words = set()
        token_index_left = token_index
        while token_index < len(tokens) and tokens[token_index].text in entity_words:
            seen_entity_words.add(tokens[token_index].text)
            token_index += 1
        while token_index_left >= 0 and tokens[token_index_left].text in entity_words:
            seen_entity_words.add(tokens[token_index_left].text)
            token_index_left -= 1
        return len(seen_entity_words) / len(entity_words)

    def _span_lemma_overlap_fraction(self,
                                     entity: str,
                                     entity_text: List[Token],
                                     token: Token,
                                     token_index: int,
                                     tokens: List[Token]) -> float:
        entity_lemmas = set(entity_token.lemma_ for entity_token in entity_text)
        if not entity_lemmas:
            # Some tables have empty cells.
            return 0
        seen_entity_lemmas = set()
        token_index_left = token_index
        while token_index < len(tokens) and tokens[token_index].lemma_ in entity_lemmas:
            seen_entity_lemmas.add(tokens[token_index].lemma_)
            token_index += 1
        while token_index_left >= 0 and tokens[token_index_left].lemma_ in entity_lemmas:
            seen_entity_lemmas.add(tokens[token_index_left].lemma_)
            token_index_left -= 1
        return len(seen_entity_lemmas) / len(entity_lemmas)

    # pylint: enable=unused-argument,no-self-use


==> appendix/sm/code/stog/data/fields/label_field.py <==
from typing import Dict, Union, Set
import logging

from overrides import overrides
import torch

from stog.data.fields.field import Field
from stog.data.vocabulary import Vocabulary
from stog.utils.checks import ConfigurationError

logger = logging.getLogger(__name__)  # pylint: disable=invalid-name


class LabelField(Field[torch.Tensor]):
    """
    A ``LabelField`` is a categorical label of some kind, where the labels are either strings of
    text or 0-indexed integers (if you wish to skip indexing by passing skip_indexing=True).
    If the labels need indexing, we will use a :class:`Vocabulary` to convert the string labels
    into integers.

    This field will get converted into an integer index representing the class label.

    Parameters
    ----------
    label : ``Union[str, int]``
    label_namespace : ``str``, optional (default="labels")
        The namespace to use for converting label strings into integers.  We map label strings to
        integers for you (e.g., "entailment" and "contradiction" get converted to 0, 1, ...),
        and this namespace tells the ``Vocabulary`` object which mapping from strings to integers
        to use (so "entailment" as a label doesn't get the same integer id as "entailment" as a
        word).  If you have multiple different label fields in your data, you should make sure you
        use different namespaces for each one, always using the suffix "labels" (e.g.,
        "passage_labels" and "question_labels").
    skip_indexing : ``bool``, optional (default=False)
        If your labels are 0-indexed integers, you can pass in this flag, and we'll skip the indexing
        step.  If this is ``False`` and your labels are not strings, this throws a ``ConfigurationError``.
    """
    # Most often, you probably don't want to have OOV/PAD tokens with a LabelField, so we warn you
    # about it when you pick a namespace that will getting these tokens by default.  It is
    # possible, however, that you _do_ actually want OOV/PAD tokens with this Field.  This class
    # variable is used to make sure that we only log a single warning for this per namespace, and
    # not every time you create one of these Field objects.
    _already_warned_namespaces: Set[str] = set()

    def __init__(self,
                 label: Union[str, int],
                 label_namespace: str = 'labels',
                 skip_indexing: bool = False) -> None:
        self.label = label
        self._label_namespace = label_namespace
        self._label_id = None
        self._maybe_warn_for_namespace(label_namespace)

        if skip_indexing:
            if not isinstance(label, int):
                raise ConfigurationError("In order to skip indexing, your labels must be integers. "
                                         "Found label = {}".format(label))
            else:
                self._label_id = label
        else:
            if not isinstance(label, str):
                raise ConfigurationError("LabelFields must be passed a string label if skip_indexing=False. "
                                         "Found label: {} with type: {}.".format(label, type(label)))

    def _maybe_warn_for_namespace(self, label_namespace: str) -> None:
        if not (self._label_namespace.endswith("labels") or self._label_namespace.endswith("tags")):
            if label_namespace not in self._already_warned_namespaces:
                logger.warning("Your label namespace was '%s'. We recommend you use a namespace "
                               "ending with 'labels' or 'tags', so we don't add UNK and PAD tokens by "
                               "default to your vocabulary.  See documentation for "
                               "`non_padded_namespaces` parameter in Vocabulary.",
                               self._label_namespace)
                self._already_warned_namespaces.add(label_namespace)

    @overrides
    def count_vocab_items(self, counter: Dict[str, Dict[str, int]]):
        if self._label_id is None:
            counter[self._label_namespace][self.label] += 1  # type: ignore

    @overrides
    def index(self, vocab: Vocabulary):
        if self._label_id is None:
            self._label_id = vocab.get_token_index(self.label, self._label_namespace)  # type: ignore

    @overrides
    def get_padding_lengths(self) -> Dict[str, int]:  # pylint: disable=no-self-use
        return {}

    @overrides
    def as_tensor(self, padding_lengths: Dict[str, int]) -> torch.Tensor:
        # pylint: disable=unused-argument,not-callable
        tensor = torch.tensor(self._label_id, dtype=torch.long)
        return tensor

    @overrides
    def empty_field(self):
        return LabelField(-1, self._label_namespace, skip_indexing=True)

    def __str__(self) -> str:
        return f"LabelField with label: {self.label} in namespace: '{self._label_namespace}'.'"


==> appendix/sm/code/stog/data/fields/list_field.py <==
# pylint: disable=no-self-use
from typing import Dict, List

from overrides import overrides

from stog.data.fields.field import DataArray, Field
from stog.data.vocabulary import Vocabulary
from stog.data.fields.sequence_field import SequenceField
from stog.utils.string import pad_sequence_to_length


class ListField(SequenceField[DataArray]):
    """
    A ``ListField`` is a list of other fields.  You would use this to represent, e.g., a list of
    answer options that are themselves ``TextFields``.

    This field will get converted into a tensor that has one more mode than the items in the list.
    If this is a list of ``TextFields`` that have shape (num_words, num_characters), this
    ``ListField`` will output a tensor of shape (num_sentences, num_words, num_characters).

    Parameters
    ----------
    field_list : ``List[Field]``
        A list of ``Field`` objects to be concatenated into a single input tensor.  All of the
        contained ``Field`` objects must be of the same type.
    """
    def __init__(self, field_list: List[Field]) -> None:
        field_class_set = set([field.__class__ for field in field_list])
        assert len(field_class_set) == 1, "ListFields must contain a single field type, found " +\
                                          str(field_class_set)
        # Not sure why mypy has a hard time with this type...
        self.field_list: List[Field] = field_list

    @overrides
    def count_vocab_items(self, counter: Dict[str, Dict[str, int]]):
        for field in self.field_list:
            field.count_vocab_items(counter)

    @overrides
    def index(self, vocab: Vocabulary):
        for field in self.field_list:
            field.index(vocab)

    @overrides
    def get_padding_lengths(self) -> Dict[str, int]:
        field_lengths = [field.get_padding_lengths() for field in self.field_list]
        padding_lengths = {'num_fields': len(self.field_list)}

        # We take the set of all possible padding keys for all fields, rather
        # than just a random key, because it is possible for fields to be empty
        # when we pad ListFields.
        possible_padding_keys = [key for field_length in field_lengths
                                 for key in list(field_length.keys())]

        for key in set(possible_padding_keys):
            # In order to be able to nest ListFields, we need to scope the padding length keys
            # appropriately, so that nested ListFields don't all use the same "num_fields" key.  So
            # when we construct the dictionary from the list of fields, we add something to the
            # name, and we remove it when padding the list of fields.
            padding_lengths['list_' + key] = max(x[key] if key in x else 0 for x in field_lengths)
        return padding_lengths

    @overrides
    def sequence_length(self) -> int:
        return len(self.field_list)

    @overrides
    def as_tensor(self, padding_lengths: Dict[str, int]) -> DataArray:
        padded_field_list = pad_sequence_to_length(self.field_list,
                                                   padding_lengths['num_fields'],
                                                   self.field_list[0].empty_field)
        # Here we're removing the scoping on the padding length keys that we added in
        # `get_padding_lengths`; see the note there for more detail.
        child_padding_lengths = {key.replace('list_', '', 1): value
                                 for key, value in padding_lengths.items()
                                 if key.startswith('list_')}
        padded_fields = [field.as_tensor(child_padding_lengths)
                         for field in padded_field_list]
        return self.field_list[0].batch_tensors(padded_fields)

    @overrides
    def empty_field(self):
        # Our "empty" list field will actually have a single field in the list, so that we can
        # correctly construct nested lists.  For example, if we have a type that is
        # `ListField[ListField[LabelField]]`, we need the top-level `ListField` to know to
        # construct a `ListField[LabelField]` when it's padding, and the nested `ListField` needs
        # to know that it's empty objects are `LabelFields`.  Having an "empty" list actually have
        # length one makes this all work out, and we'll always be padding to at least length 1,
        # anyway.
        return ListField([self.field_list[0].empty_field()])

    @overrides
    def batch_tensors(self, tensor_list: List[DataArray]) -> DataArray:
        # We defer to the class we're wrapping in a list to handle the batching.
        return self.field_list[0].batch_tensors(tensor_list)

    def __str__(self) -> str:
        field_class = self.field_list[0].__class__.__name__
        base_string = f"ListField of {len(self.field_list)} {field_class}s : \n"
        return " ".join([base_string] + [f"\t {field} \n" for field in self.field_list])


==> appendix/sm/code/stog/data/fields/metadata_field.py <==
# pylint: disable=no-self-use
from typing import Any, Dict, List

from overrides import overrides

from stog.data.fields.field import DataArray, Field


class MetadataField(Field[DataArray]):
    """
    A ``MetadataField`` is a ``Field`` that does not get converted into tensors.  It just carries
    side information that might be needed later on, for computing some third-party metric, or
    outputting debugging information, or whatever else you need.  We use this in the BiDAF model,
    for instance, to keep track of question IDs and passage token offsets, so we can more easily
    use the official evaluation script to compute metrics.

    We don't try to do any kind of smart combination of this field for batched input - when you use
    this ``Field`` in a model, you'll get a list of metadata objects, one for each instance in the
    batch.

    Parameters
    ----------
    metadata : ``Any``
        Some object containing the metadata that you want to store.  It's likely that you'll want
        this to be a dictionary, but it could be anything you want.
    """
    def __init__(self, metadata: Any) -> None:
        self.metadata = metadata

    @overrides
    def get_padding_lengths(self) -> Dict[str, int]:
        return {}

    @overrides
    def as_tensor(self, padding_lengths: Dict[str, int]) -> DataArray:
        # pylint: disable=unused-argument
        return self.metadata  # type: ignore

    @overrides
    def empty_field(self) -> 'MetadataField':
        return MetadataField(None)

    @classmethod
    @overrides
    def batch_tensors(cls, tensor_list: List[DataArray]) -> DataArray:  # type: ignore
        return tensor_list  # type: ignore


    def __str__(self) -> str:
        return f"MetadataField (print field.metadata to see specific information)."


==> appendix/sm/code/stog/data/fields/multilabel_field.py <==
from typing import Dict, Union, Sequence, Set, Optional, cast
import logging

from overrides import overrides
import torch

from allennlp.data.fields.field import Field
from allennlp.data.vocabulary import Vocabulary
from allennlp.common.checks import ConfigurationError

logger = logging.getLogger(__name__)  # pylint: disable=invalid-name


class MultiLabelField(Field[torch.Tensor]):
    """
    A ``MultiLabelField`` is an extension of the :class:`LabelField` that allows for multiple labels.
    It is particularly useful in multi-label classification where more than one label can be correct.
    As with the :class:`LabelField`, labels are either strings of text or 0-indexed integers (if you wish
    to skip indexing by passing skip_indexing=True).
    If the labels need indexing, we will use a :class:`Vocabulary` to convert the string labels
    into integers.

    This field will get converted into a vector of length equal to the vocabulary size with
    one hot encoding for the labels (all zeros, and ones for the labels).

    Parameters
    ----------
    labels : ``Sequence[Union[str, int]]``
    label_namespace : ``str``, optional (default="labels")
        The namespace to use for converting label strings into integers.  We map label strings to
        integers for you (e.g., "entailment" and "contradiction" get converted to 0, 1, ...),
        and this namespace tells the ``Vocabulary`` object which mapping from strings to integers
        to use (so "entailment" as a label doesn't get the same integer id as "entailment" as a
        word).  If you have multiple different label fields in your data, you should make sure you
        use different namespaces for each one, always using the suffix "labels" (e.g.,
        "passage_labels" and "question_labels").
    skip_indexing : ``bool``, optional (default=False)
        If your labels are 0-indexed integers, you can pass in this flag, and we'll skip the indexing
        step.  If this is ``False`` and your labels are not strings, this throws a ``ConfigurationError``.
    num_labels : ``int``, optional (default=None)
        If ``skip_indexing=True``, the total number of possible labels should be provided, which is required
        to decide the size of the output tensor. `num_labels` should equal largest label id + 1.
        If ``skip_indexing=False``, `num_labels` is not required.

    """
    # It is possible that users want to use this field with a namespace which uses OOV/PAD tokens.
    # This warning will be repeated for every instantiation of this class (i.e for every data
    # instance), spewing a lot of warnings so this class variable is used to only log a single
    # warning per namespace.
    _already_warned_namespaces: Set[str] = set()

    def __init__(self,
                 labels: Sequence[Union[str, int]],
                 label_namespace: str = 'labels',
                 skip_indexing: bool = False,
                 num_labels: Optional[int] = None) -> None:
        self.labels = labels
        self._label_namespace = label_namespace
        self._label_ids = None
        self._maybe_warn_for_namespace(label_namespace)
        self._num_labels = num_labels

        if skip_indexing:
            if not all(isinstance(label, int) for label in labels):
                raise ConfigurationError("In order to skip indexing, your labels must be integers. "
                                         "Found labels = {}".format(labels))
            if not num_labels:
                raise ConfigurationError("In order to skip indexing, num_labels can't be None.")

            if not all(cast(int, label) < num_labels for label in labels):
                raise ConfigurationError("All labels should be < num_labels. "
                                         "Found num_labels = {} and labels = {} ".format(num_labels, labels))

            self._label_ids = labels
        else:
            if not all(isinstance(label, str) for label in labels):
                raise ConfigurationError("MultiLabelFields expects string labels if skip_indexing=False. "
                                         "Found labels: {}".format(labels))

    def _maybe_warn_for_namespace(self, label_namespace: str) -> None:
        if not (label_namespace.endswith("labels") or label_namespace.endswith("tags")):
            if label_namespace not in self._already_warned_namespaces:
                logger.warning("Your label namespace was '%s'. We recommend you use a namespace "
                               "ending with 'labels' or 'tags', so we don't add UNK and PAD tokens by "
                               "default to your vocabulary.  See documentation for "
                               "`non_padded_namespaces` parameter in Vocabulary.",
                               self._label_namespace)
                self._already_warned_namespaces.add(label_namespace)

    @overrides
    def count_vocab_items(self, counter: Dict[str, Dict[str, int]]):
        if self._label_ids is None:
            for label in self.labels:
                counter[self._label_namespace][label] += 1  # type: ignore

    @overrides
    def index(self, vocab: Vocabulary):
        if self._label_ids is None:
            self._label_ids = [vocab.get_token_index(label, self._label_namespace)  # type: ignore
                               for label in self.labels]
        if not self._num_labels:
            self._num_labels = vocab.get_vocab_size(self._label_namespace)

    @overrides
    def get_padding_lengths(self) -> Dict[str, int]:  # pylint: disable=no-self-use
        return {}

    @overrides
    def as_tensor(self, padding_lengths: Dict[str, int]) -> torch.Tensor:
        # pylint: disable=unused-argument

        tensor = torch.zeros(self._num_labels)  # vector of zeros
        if self._label_ids:
            tensor.scatter_(0, torch.LongTensor(self._label_ids), 1)

        return tensor

    @overrides
    def empty_field(self):
        return MultiLabelField([], self._label_namespace, skip_indexing=True)

    def __str__(self) -> str:
        return f"MultiLabelField with labels: {self.labels} in namespace: '{self._label_namespace}'.'"


==> appendix/sm/code/stog/data/fields/production_rule_field.py <==
from typing import Dict, List, Optional, Tuple

import torch
from overrides import overrides

from stog.data.fields.field import Field
from stog.data.vocabulary import Vocabulary

ProductionRuleArray = Tuple[str, bool, Optional[torch.Tensor]]  # pylint: disable=invalid-name

# mypy doesn't like that we're using a crazy data type - the data type we use here is _supposed_ to
# be in the bounds of DataArray, but ProductionRuleArray definitely isn't.  TODO(mattg): maybe we
# should find a better way to loosen those bounds, or let people extend them.  E.g., we could have
# DataArray be a class, and let people subclass it, or something.
class ProductionRuleField(Field[ProductionRuleArray]):  # type: ignore
    """
    This ``Field`` represents a production rule from a grammar, like "S -> [NP, VP]", "N -> John",
    or "<b,c> -> [<a,<b,c>>, a]".

    We assume a few things about how these rules are formatted:

        - There is a left-hand side (LHS) and a right-hand side (RHS), where the LHS is always a
          non-terminal, and the RHS is either a terminal, a non-terminal, or a sequence of
          terminals and/or non-terminals.
        - The LHS and the RHS are joined by " -> ", and this sequence of characters appears nowhere
          else in the rule.
        - Non-terminal sequences in the RHS are formatted as "[NT1, NT2, ...]".
        - Some rules come from a global grammar used for a whole dataset, while other rules are
          specific to a particular ``Instance``.

    We don't make use of most of these assumptions in this class, but the code that consumes this
    ``Field`` relies heavily on them in some places.

    If the given rule is in the global grammar, we treat the rule as a vocabulary item that will
    get an index and (in the model) an embedding.  If the rule is not in the global grammar, we do
    not create a vocabulary item from the rule, and don't produce a tensor for the rule - we assume
    the model will handle representing this rule in some other way.

    Because we represent global grammar rules and instance-specific rules differently, this
    ``Field`` does not lend itself well to batching its arrays, even in a sequence for a single
    training instance.  A model using this field will have to manually batch together rule
    representations after splitting apart the global rules from the ``Instance`` rules.

    In a model, this will get represented as a ``ProductionRuleArray``, which is defined above as
    ``Tuple[str, bool, Optional[torch.Tensor]]``.  This is a tuple of ``(rule_string,
    is_global_rule, [rule_id])``, where the ``rule_id`` ``Tensor``, if present, will have shape
    ``(1,)``.  We don't do any batching of the ``Tensors``, so this gets passed to
    ``Model.forward()`` as a ``List[ProductionRuleArray]``.  We pass along the rule string because
    there isn't another way to recover it for instance-specific rules that do not make it into the
    vocabulary.

    Parameters
    ----------
    rule : ``str``
        The production rule, formatted as described above.  If this field is just padding, ``rule``
        will be the empty string.
    is_global_rule : ``bool``
        Whether this rule comes from the global grammar or is an instance-specific production rule.
    vocab_namespace : ``str``, optional (default="rule_labels")
        The vocabulary namespace to use for the global production rules.  We use "rule_labels" by
        default, because we typically do not want padding and OOV tokens for these, and ending the
        namespace with "labels" means we don't get padding and OOV tokens.
    """
    def __init__(self,
                 rule: str,
                 is_global_rule: bool,
                 vocab_namespace: str = 'rule_labels') -> None:
        self.rule = rule
        self.is_global_rule = is_global_rule
        self._vocab_namespace = vocab_namespace
        self._rule_id: int = None

    @overrides
    def count_vocab_items(self, counter: Dict[str, Dict[str, int]]):
        if self.is_global_rule:
            counter[self._vocab_namespace][self.rule] += 1

    @overrides
    def index(self, vocab: Vocabulary):
        if self.is_global_rule and self._rule_id is None:
            self._rule_id = vocab.get_token_index(self.rule, self._vocab_namespace)

    @overrides
    def get_padding_lengths(self) -> Dict[str, int]:
        # pylint: disable=no-self-use
        return {}

    @overrides
    def as_tensor(self, padding_lengths: Dict[str, int]) -> ProductionRuleArray:
        # pylint: disable=unused-argument
        if self.is_global_rule:
            tensor = torch.LongTensor([self._rule_id])
        else:
            tensor = None
        return (self.rule, self.is_global_rule, tensor)

    @overrides
    def empty_field(self): # pylint: disable=no-self-use
        # This _does_ get called, because we don't want to bother with modifying the ListField to
        # ignore padding for these.  We just make sure the rule is the empty string, which the
        # model will use to know that this rule is just padding.
        return ProductionRuleField(rule='', is_global_rule=False)

    @overrides
    def batch_tensors(self, tensor_list: List[ProductionRuleArray]) -> ProductionRuleArray:
        # pylint: disable=no-self-use
        return tensor_list  # type: ignore

    def __str__(self) -> str:
        return f"ProductionRuleField with rule: {self.rule} (is_global_rule: " \
               f"{self.is_global_rule}) in namespace: '{self._vocab_namespace}'.'"


==> appendix/sm/code/stog/data/fields/sequence_field.py <==
from stog.data.fields.field import DataArray, Field


class SequenceField(Field[DataArray]):
    """
    A ``SequenceField`` represents a sequence of things.  This class just adds a method onto
    ``Field``: :func:`sequence_length`.  It exists so that ``SequenceLabelField``, ``IndexField`` and other
    similar ``Fields`` can have a single type to require, with a consistent API, whether they are
    pointing to words in a ``TextField``, items in a ``ListField``, or something else.
    """
    def sequence_length(self) -> int:
        """
        How many elements are there in this sequence?
        """
        raise NotImplementedError

    def empty_field(self) -> 'SequenceField':
        raise NotImplementedError


==> appendix/sm/code/stog/data/fields/sequence_label_field.py <==
from typing import Dict, List, Union, Set
import logging
import textwrap

from overrides import overrides
import torch

from stog.utils.checks import ConfigurationError
from stog.utils.string import pad_sequence_to_length
from stog.data.fields.field import Field
from stog.data.fields.sequence_field import SequenceField
from stog.data.vocabulary import Vocabulary

logger = logging.getLogger(__name__)  # pylint: disable=invalid-name


class SequenceLabelField(Field[torch.Tensor]):
    """
    A ``SequenceLabelField`` assigns a categorical label to each element in a
    :class:`~stog.data.fields.sequence_field.SequenceField`.
    Because it's a labeling of some other field, we take that field as input here, and we use it to
    determine our padding and other things.

    This field will get converted into a list of integer class ids, representing the correct class
    for each element in the sequence.

    Parameters
    ----------
    labels : ``Union[List[str], List[int]]``
        A sequence of categorical labels, encoded as strings or integers.  These could be POS tags like [NN,
        JJ, ...], BIO tags like [B-PERS, I-PERS, O, O, ...], or any other categorical tag sequence. If the
        labels are encoded as integers, they will not be indexed using a vocab.
    sequence_field : ``SequenceField``
        A field containing the sequence that this ``SequenceLabelField`` is labeling.  Most often, this is a
        ``TextField``, for tagging individual tokens in a sentence.
    label_namespace : ``str``, optional (default='labels')
        The namespace to use for converting tag strings into integers.  We convert tag strings to
        integers for you, and this parameter tells the ``Vocabulary`` object which mapping from
        strings to integers to use (so that "O" as a tag doesn't get the same id as "O" as a word).
    """
    # It is possible that users want to use this field with a namespace which uses OOV/PAD tokens.
    # This warning will be repeated for every instantiation of this class (i.e for every data
    # instance), spewing a lot of warnings so this class variable is used to only log a single
    # warning per namespace.
    _already_warned_namespaces: Set[str] = set()

    def __init__(self,
                 labels: Union[List[str], List[int]],
                 sequence_field: SequenceField,
                 label_namespace: str = 'labels',
                 strip_sentence_symbols : bool = False) -> None:
        self.labels = labels
        self.sequence_field = sequence_field
        self._label_namespace = label_namespace
        self._indexed_labels = None
        self._maybe_warn_for_namespace(label_namespace)
        if len(labels) != sequence_field.sequence_length() and not strip_sentence_symbols:
            raise ConfigurationError("Label length and sequence length "
                                     "don't match: %d and %d" % (len(labels), sequence_field.sequence_length()))

        if all([isinstance(x, int) for x in labels]):
            self._indexed_labels = labels

        elif not all([isinstance(x, str) for x in labels]):
            raise ConfigurationError("SequenceLabelFields must be passed either all "
                                     "strings or all ints. Found labels {} with "
                                     "types: {}.".format(labels, [type(x) for x in labels]))

    def _maybe_warn_for_namespace(self, label_namespace: str) -> None:
        if not (self._label_namespace.endswith("labels") or self._label_namespace.endswith("tags")):
            if label_namespace not in self._already_warned_namespaces:
                logger.warning("Your label namespace was '%s'. We recommend you use a namespace "
                               "ending with 'labels' or 'tags', so we don't add UNK and PAD tokens by "
                               "default to your vocabulary.  See documentation for "
                               "`non_padded_namespaces` parameter in Vocabulary.",
                               self._label_namespace)
                self._already_warned_namespaces.add(label_namespace)

    @overrides
    def count_vocab_items(self, counter: Dict[str, Dict[str, int]]):
        if self._indexed_labels is None:
            for label in self.labels:
                counter[self._label_namespace][label] += 1  # type: ignore

    @overrides
    def index(self, vocab: Vocabulary):
        if self._indexed_labels is None:
            self._indexed_labels = [vocab.get_token_index(label, self._label_namespace)  # type: ignore
                                    for label in self.labels]

    @overrides
    def get_padding_lengths(self) -> Dict[str, int]:
        return {'num_tokens': self.sequence_field.sequence_length()}

    @overrides
    def as_tensor(self, padding_lengths: Dict[str, int]) -> torch.Tensor:
        desired_num_tokens = padding_lengths['num_tokens']
        padded_tags = pad_sequence_to_length(self._indexed_labels, desired_num_tokens)
        tensor = torch.LongTensor(padded_tags)
        return tensor

    @overrides
    def empty_field(self) -> 'SequenceLabelField':  # pylint: disable=no-self-use
        # pylint: disable=protected-access
        # The empty_list here is needed for mypy
        empty_list: List[str] = []
        sequence_label_field = SequenceLabelField(empty_list, self.sequence_field.empty_field())
        sequence_label_field._indexed_labels = empty_list
        return sequence_label_field

    def __str__(self) -> str:
        length = self.sequence_field.sequence_length()
        formatted_labels = "".join(["\t\t" + labels + "\n"
                                    for labels in textwrap.wrap(repr(self.labels), 100)])
        return f"SequenceLabelField of length {length} with " \
               f"labels:\n {formatted_labels} \t\tin namespace: '{self._label_namespace}'."


==> appendix/sm/code/stog/data/fields/span_field.py <==
# pylint: disable=access-member-before-definition
from typing import Dict

from overrides import overrides
import torch

from stog.data.fields.field import Field
from stog.data.fields.sequence_field import SequenceField


class SpanField(Field[torch.Tensor]):
    """
    A ``SpanField`` is a pair of inclusive, zero-indexed (start, end) indices into a
    :class:`~stog.data.fields.sequence_field.SequenceField`, used to represent a span of text.
    Because it's a pair of indices into a :class:`SequenceField`, we take one of those as input
    to make the span's dependence explicit and to validate that the span is well defined.

    Parameters
    ----------
    span_start : ``int``, required.
        The index of the start of the span in the :class:`SequenceField`.
    span_end : ``int``, required.
        The inclusive index of the end of the span in the :class:`SequenceField`.
    sequence_field : ``SequenceField``, required.
        A field containing the sequence that this ``SpanField`` is a span inside.
    """
    def __init__(self, span_start: int, span_end: int, sequence_field: SequenceField) -> None:
        self.span_start = span_start
        self.span_end = span_end
        self.sequence_field = sequence_field

        if not isinstance(span_start, int) or not isinstance(span_end, int):
            raise TypeError(f"SpanFields must be passed integer indices. Found span indices: "
                            f"({span_start}, {span_end}) with types "
                            f"({type(span_start)} {type(span_end)})")
        if span_start > span_end:
            raise ValueError(f"span_start must be less than span_end, "
                             f"but found ({span_start}, {span_end}).")

        if span_end > self.sequence_field.sequence_length() - 1:
            raise ValueError(f"span_end must be < len(sequence_length) - 1, but found "
                             f"{span_end} and {self.sequence_field.sequence_length() - 1} respectively.")

    @overrides
    def get_padding_lengths(self) -> Dict[str, int]:
        # pylint: disable=no-self-use
        return {}

    @overrides
    def as_tensor(self, padding_lengths: Dict[str, int]) -> torch.Tensor:
        # pylint: disable=unused-argument
        tensor = torch.LongTensor([self.span_start, self.span_end])
        return tensor

    @overrides
    def empty_field(self):
        return SpanField(-1, -1, self.sequence_field.empty_field())

    def __str__(self) -> str:
        return f"SpanField with spans: ({self.span_start}, {self.span_end})."


==> appendix/sm/code/stog/data/fields/text_field.py <==
"""
A ``TextField`` represents a string of text, the kind that you might want to represent with
standard word vectors, or pass through an LSTM.
"""
from typing import Dict, List, Optional
import textwrap

from overrides import overrides
from spacy.tokens import Token as SpacyToken
import torch

from stog.utils.checks import ConfigurationError
from stog.data.fields.sequence_field import SequenceField
from stog.data.tokenizers.token import Token
from stog.data.token_indexers.token_indexer import TokenIndexer, TokenType
from stog.data.vocabulary import Vocabulary
from stog.utils.nn import batch_tensor_dicts

TokenList = List[TokenType]  # pylint: disable=invalid-name


class TextField(SequenceField[Dict[str, torch.Tensor]]):
    """
    This ``Field`` represents a list of string tokens.  Before constructing this object, you need
    to tokenize raw strings using a :class:`~stog.data.tokenizers.tokenizer.Tokenizer`.

    Because string tokens can be represented as indexed arrays in a number of ways, we also take a
    dictionary of :class:`~stog.data.token_indexers.token_indexer.TokenIndexer`
    objects that will be used to convert the tokens into indices.
    Each ``TokenIndexer`` could represent each token as a single ID, or a list of character IDs, or
    something else.

    This field will get converted into a dictionary of arrays, one for each ``TokenIndexer``.  A
    ``SingleIdTokenIndexer`` produces an array of shape (num_tokens,), while a
    ``TokenCharactersIndexer`` produces an array of shape (num_tokens, num_characters).
    """
    def __init__(self, tokens: List[Token], token_indexers: Dict[str, TokenIndexer]) -> None:
        self.tokens = tokens
        self._token_indexers = token_indexers
        self._indexed_tokens: Optional[Dict[str, TokenList]] = None
        self._indexer_name_to_indexed_token: Optional[Dict[str, List[str]]] = None

        if not all([isinstance(x, (Token, SpacyToken)) for x in tokens]):
            raise ConfigurationError("TextFields must be passed Tokens. "
                                     "Found: {} with types {}.".format(tokens, [type(x) for x in tokens]))

    @overrides
    def count_vocab_items(self, counter: Dict[str, Dict[str, int]]):
        for indexer in self._token_indexers.values():
            for token in self.tokens:
                indexer.count_vocab_items(token, counter)

    @overrides
    def index(self, vocab: Vocabulary):
        token_arrays: Dict[str, TokenList] = {}
        indexer_name_to_indexed_token: Dict[str, List[str]] = {}
        for indexer_name, indexer in self._token_indexers.items():
            token_indices = indexer.tokens_to_indices(self.tokens, vocab, indexer_name)
            token_arrays.update(token_indices)
            indexer_name_to_indexed_token[indexer_name] = list(token_indices.keys())
        self._indexed_tokens = token_arrays
        self._indexer_name_to_indexed_token = indexer_name_to_indexed_token

    @overrides
    def get_padding_lengths(self) -> Dict[str, int]:
        """
        The ``TextField`` has a list of ``Tokens``, and each ``Token`` gets converted into arrays by
        (potentially) several ``TokenIndexers``.  This method gets the max length (over tokens)
        associated with each of these arrays.
        """
        # Our basic outline: we will iterate over `TokenIndexers`, and aggregate lengths over tokens
        # for each indexer separately.  Then we will combine the results for each indexer into a single
        # dictionary, resolving any (unlikely) key conflicts by taking a max.
        lengths = []
        if self._indexed_tokens is None:
            raise ConfigurationError("You must call .index(vocabulary) on a "
                                     "field before determining padding lengths.")

        # Each indexer can return a different sequence length, and for indexers that return
        # multiple arrays each can have a different length.  We'll keep track of them here.
        for indexer_name, indexer in self._token_indexers.items():
            indexer_lengths = {}

            for indexed_tokens_key in self._indexer_name_to_indexed_token[indexer_name]:
                # This is a list of dicts, one for each token in the field.
                token_lengths = [indexer.get_padding_lengths(token)
                                 for token in self._indexed_tokens[indexed_tokens_key]]
            if not token_lengths:
                # This is a padding edge case and occurs when we want to pad a ListField of
                # TextFields. In order to pad the list field, we need to be able to have an
                # _empty_ TextField, but if this is the case, token_lengths will be an empty
                # list, so we add the default empty padding dictionary to the list instead.
                token_lengths = [{}]
            # Iterate over the keys and find the maximum token length.
            # It's fine to iterate over the keys of the first token since all tokens have the same keys.
            for key in token_lengths[0]:
                indexer_lengths[key] = max(x[key] if key in x else 0 for x in token_lengths)
            lengths.append(indexer_lengths)

        indexer_sequence_lengths = {key: len(val) for key, val in self._indexed_tokens.items()}
        # Get the padding lengths for sequence lengths.
        if len(set(indexer_sequence_lengths.values())) == 1:
            # This is the default case where all indexers return the same length.
            # Keep the existing 'num_tokens' key for backward compatibility with existing config files.
            padding_lengths = {'num_tokens': list(indexer_sequence_lengths.values())[0]}
        else:
            # The indexers return different lengths.
            padding_lengths = indexer_sequence_lengths

        # Get all keys which have been used for padding for each indexer and take the max if there are duplicates.
        padding_keys = {key for d in lengths for key in d.keys()}
        for padding_key in padding_keys:
            padding_lengths[padding_key] = max(x[padding_key] if padding_key in x else 0 for x in lengths)
        return padding_lengths

    @overrides
    def sequence_length(self) -> int:
        return len(self.tokens)

    @overrides
    def as_tensor(self, padding_lengths: Dict[str, int]) -> Dict[str, torch.Tensor]:
        tensors = {}
        num_tokens = padding_lengths.get('num_tokens')
        for indexer_name, indexer in self._token_indexers.items():
            if num_tokens is None:
                # The indexers return different lengths.
                # Get the desired_num_tokens for this indexer.
                desired_num_tokens = {
                        indexed_tokens_key: padding_lengths[indexed_tokens_key]
                        for indexed_tokens_key in self._indexer_name_to_indexed_token[indexer_name]
                }
            else:
                desired_num_tokens = {indexer_name: num_tokens}

            indices_to_pad = {indexed_tokens_key: self._indexed_tokens[indexed_tokens_key]
                              for indexed_tokens_key in self._indexer_name_to_indexed_token[indexer_name]}
            padded_array = indexer.pad_token_sequence(indices_to_pad,
                                                      desired_num_tokens, padding_lengths)
            # We use the key of the indexer to recognise what the tensor corresponds to within the
            # field (i.e. the result of word indexing, or the result of character indexing, for
            # example).
            # TODO(mattg): we might someday have a TokenIndexer that needs to use something other
            # than a LongTensor here, and it's not clear how to signal that.  Maybe we'll need to
            # add a class method to TokenIndexer to tell us the type?  But we can worry about that
            # when there's a compelling use case for it.
            indexer_tensors = {key: torch.LongTensor(array) for key, array in padded_array.items()}
            tensors.update(indexer_tensors)
        return tensors

    @overrides
    def empty_field(self):
        # pylint: disable=protected-access
        text_field = TextField([], self._token_indexers)
        text_field._indexed_tokens = {}
        text_field._indexer_name_to_indexed_token = {}
        for indexer_name, indexer in self._token_indexers.items():
            array_keys = indexer.get_keys(indexer_name)
            for key in array_keys:
                text_field._indexed_tokens[key] = []
            text_field._indexer_name_to_indexed_token[indexer_name] = array_keys
        return text_field

    @overrides
    def batch_tensors(self, tensor_list: List[Dict[str, torch.Tensor]]) -> Dict[str, torch.Tensor]:
        # pylint: disable=no-self-use
        # This is creating a dict of {token_indexer_key: batch_tensor} for each token indexer used
        # to index this field.
        return batch_tensor_dicts(tensor_list)

    def __str__(self) -> str:
        indexers = {name: indexer.__class__.__name__ for name, indexer in self._token_indexers.items()}

        # Double tab to indent under the header.
        formatted_text = "".join(["\t\t" + text + "\n"
                                  for text in textwrap.wrap(repr(self.tokens), 100)])
        return f"TextField of length {self.sequence_length()} with " \
               f"text: \n {formatted_text} \t\tand TokenIndexers : {indexers}"


==> appendix/sm/code/stog/data/instance.py <==
from typing import Dict, MutableMapping

from stog.data.fields.field import DataArray, Field
from stog.data.vocabulary import Vocabulary


class Instance:
    """
    An ``Instance`` is a collection of :class:`~stog.data.fields.field.Field` objects,
    specifying the inputs and outputs to
    some model.  We don't make a distinction between inputs and outputs here, though - all
    operations are done on all fields, and when we return arrays, we return them as dictionaries
    keyed by field name.  A model can then decide which fields it wants to use as inputs as which
    as outputs.

    The ``Fields`` in an ``Instance`` can start out either indexed or un-indexed.  During the data
    processing pipeline, all fields will be indexed, after which multiple instances can be combined
    into a ``Batch`` and then converted into padded arrays.

    Parameters
    ----------
    fields : ``Dict[str, Field]``
        The ``Field`` objects that will be used to produce data arrays for this instance.
    """
    def __init__(self, fields: MutableMapping[str, Field]) -> None:
        self.fields = fields
        self.indexed = False

    def add_field(self, field_name: str, field: Field, vocab: Vocabulary = None) -> None:
        """
        Add the field to the existing fields mapping.
        If we have already indexed the Instance, then we also index `field`, so
        it is necessary to supply the vocab.
        """
        self.fields[field_name] = field
        if self.indexed:
            field.index(vocab)

    def count_vocab_items(self, counter: Dict[str, Dict[str, int]]):
        """
        Increments counts in the given ``counter`` for all of the vocabulary items in all of the
        ``Fields`` in this ``Instance``.
        """
        for field in self.fields.values():
            field.count_vocab_items(counter)

    def index_fields(self, vocab: Vocabulary) -> None:
        """
        Indexes all fields in this ``Instance`` using the provided ``Vocabulary``.
        This `mutates` the current object, it does not return a new ``Instance``.
        A ``DataIterator`` will call this on each pass through a dataset; we use the ``indexed``
        flag to make sure that indexing only happens once.

        This means that if for some reason you modify your vocabulary after you've
        indexed your instances, you might get unexpected behavior.
        """
        if not self.indexed:
            self.indexed = True
            for field in self.fields.values():
                field.index(vocab)

    def get_padding_lengths(self) -> Dict[str, Dict[str, int]]:
        """
        Returns a dictionary of padding lengths, keyed by field name.  Each ``Field`` returns a
        mapping from padding keys to actual lengths, and we just key that dictionary by field name.
        """
        lengths = {}
        for field_name, field in self.fields.items():
            lengths[field_name] = field.get_padding_lengths()
        return lengths

    def as_tensor_dict(self,
                       padding_lengths: Dict[str, Dict[str, int]] = None) -> Dict[str, DataArray]:
        """
        Pads each ``Field`` in this instance to the lengths given in ``padding_lengths`` (which is
        keyed by field name, then by padding key, the same as the return value in
        :func:`get_padding_lengths`), returning a list of torch tensors for each field.

        If ``padding_lengths`` is omitted, we will call ``self.get_padding_lengths()`` to get the
        sizes of the tensors to create.
        """
        padding_lengths = padding_lengths or self.get_padding_lengths()
        tensors = {}
        for field_name, field in self.fields.items():
            tensors[field_name] = field.as_tensor(padding_lengths[field_name])
        return tensors


    def __str__(self) -> str:
        base_string = f"Instance with fields:\n"
        return " ".join([base_string] + [f"\t {name}: {field} \n"
                                         for name, field in self.fields.items()])


==> appendix/sm/code/stog/data/iterators/__init__.py <==
"""
The various :class:`~stog.data.iterators.data_iterator.DataIterator` subclasses
can be used to iterate over datasets with different batching and padding schemes.
"""

from stog.data.iterators.data_iterator import DataIterator
from stog.data.iterators.basic_iterator import BasicIterator
from stog.data.iterators.bucket_iterator import BucketIterator
from stog.data.iterators.epoch_tracking_bucket_iterator import EpochTrackingBucketIterator
from stog.data.iterators.multiprocess_iterator import MultiprocessIterator


==> appendix/sm/code/stog/data/iterators/basic_iterator.py <==
from typing import Iterable
import logging
import random

from stog.utils import lazy_groups_of
from stog.data.instance import Instance
from stog.data.iterators.data_iterator import DataIterator
from stog.data.dataset import Batch

logger = logging.getLogger(__name__)  # pylint: disable=invalid-name


@DataIterator.register("basic")
class BasicIterator(DataIterator):
    """
    A very basic iterator that takes a dataset, possibly shuffles it, and creates fixed sized batches.

    It takes the same parameters as :class:`stog.data.iterators.DataIterator`
    """
    def _create_batches(self, instances: Iterable[Instance], shuffle: bool) -> Iterable[Batch]:
        # First break the dataset into memory-sized lists:
        for instance_list in self._memory_sized_lists(instances):
            if shuffle:
                random.shuffle(instance_list)
            iterator = iter(instance_list)
            # Then break each memory-sized list into batches.
            for batch_instances in lazy_groups_of(iterator, self._batch_size):
                for possibly_smaller_batches in self._ensure_batch_is_sufficiently_small(batch_instances):
                    batch = Batch(possibly_smaller_batches)
                    yield batch


==> appendix/sm/code/stog/data/iterators/bucket_iterator.py <==
import logging
import random
from typing import List, Tuple, Iterable, cast, Dict

from overrides import overrides

from stog.utils.checks import ConfigurationError
from stog.utils import lazy_groups_of, add_noise_to_dict_values
from stog.data.dataset import Batch
from stog.data.instance import Instance
from stog.data.iterators.data_iterator import DataIterator
from stog.data.vocabulary import Vocabulary

logger = logging.getLogger(__name__)  # pylint: disable=invalid-name

def sort_by_padding(instances: List[Instance],
                    sorting_keys: List[Tuple[str, str]],  # pylint: disable=invalid-sequence-index
                    vocab: Vocabulary,
                    padding_noise: float = 0.0) -> List[Instance]:
    """
    Sorts the instances by their padding lengths, using the keys in
    ``sorting_keys`` (in the order in which they are provided).  ``sorting_keys`` is a list of
    ``(field_name, padding_key)`` tuples.
    """
    instances_with_lengths = []
    for instance in instances:
        # Make sure instance is indexed before calling .get_padding
        instance.index_fields(vocab)
        padding_lengths = cast(Dict[str, Dict[str, float]], instance.get_padding_lengths())
        if padding_noise > 0.0:
            noisy_lengths = {}
            for field_name, field_lengths in padding_lengths.items():
                noisy_lengths[field_name] = add_noise_to_dict_values(field_lengths, padding_noise)
            padding_lengths = noisy_lengths
        instance_with_lengths = ([padding_lengths[field_name][padding_key]
                                  for (field_name, padding_key) in sorting_keys],
                                 instance)
        instances_with_lengths.append(instance_with_lengths)
    instances_with_lengths.sort(key=lambda x: x[0])
    return [instance_with_lengths[-1] for instance_with_lengths in instances_with_lengths]


@DataIterator.register("bucket")
class BucketIterator(DataIterator):
    """
    An iterator which by default, pads batches with respect to the maximum input lengths `per
    batch`. Additionally, you can provide a list of field names and padding keys which the dataset
    will be sorted by before doing this batching, causing inputs with similar length to be batched
    together, making computation more efficient (as less time is wasted on padded elements of the
    batch).

    Parameters
    ----------
    sorting_keys : List[Tuple[str, str]]
        To bucket inputs into batches, we want to group the instances by padding length, so that we
        minimize the amount of padding necessary per batch. In order to do this, we need to know
        which fields need what type of padding, and in what order.

        For example, ``[("sentence1", "num_tokens"), ("sentence2", "num_tokens"), ("sentence1",
        "num_token_characters")]`` would sort a dataset first by the "num_tokens" of the
        "sentence1" field, then by the "num_tokens" of the "sentence2" field, and finally by the
        "num_token_characters" of the "sentence1" field.  TODO(mattg): we should have some
        documentation somewhere that gives the standard padding keys used by different fields.
    padding_noise : float, optional (default=.1)
        When sorting by padding length, we add a bit of noise to the lengths, so that the sorting
        isn't deterministic.  This parameter determines how much noise we add, as a percentage of
        the actual padding value for each instance.
    biggest_batch_first : bool, optional (default=False)
        This is largely for testing, to see how large of a batch you can safely use with your GPU.
        This will let you try out the largest batch that you have in the data `first`, so that if
        you're going to run out of memory, you know it early, instead of waiting through the whole
        epoch to find out at the end that you're going to crash.

        Note that if you specify ``max_instances_in_memory``, the first batch will only be the
        biggest from among the first "max instances in memory" instances.
    batch_size : int, optional, (default = 32)
        The size of each batch of instances yielded when calling the iterator.
    instances_per_epoch : int, optional, (default = None)
        See :class:`BasicIterator`.
    max_instances_in_memory : int, optional, (default = None)
        See :class:`BasicIterator`.
    maximum_samples_per_batch : ``Tuple[str, int]``, (default = None)
        See :class:`BasicIterator`.
    """

    def __init__(self,
                 sorting_keys: List[Tuple[str, str]],
                 padding_noise: float = 0.1,
                 biggest_batch_first: bool = False,
                 batch_size: int = 32,
                 instances_per_epoch: int = None,
                 max_instances_in_memory: int = None,
                 cache_instances: bool = False,
                 track_epoch: bool = False,
                 maximum_samples_per_batch: Tuple[str, int] = None) -> None:
        if not sorting_keys:
            raise ConfigurationError("BucketIterator requires sorting_keys to be specified")

        super().__init__(cache_instances=cache_instances,
                         track_epoch=track_epoch,
                         batch_size=batch_size,
                         instances_per_epoch=instances_per_epoch,
                         max_instances_in_memory=max_instances_in_memory,
                         maximum_samples_per_batch=maximum_samples_per_batch)
        self._sorting_keys = sorting_keys
        self._padding_noise = padding_noise
        self._biggest_batch_first = biggest_batch_first

    @overrides
    def _create_batches(self, instances: Iterable[Instance], shuffle: bool) -> Iterable[Batch]:
        for instance_list in self._memory_sized_lists(instances):

            instance_list = sort_by_padding(instance_list,
                                            self._sorting_keys,
                                            self.vocab,
                                            self._padding_noise)

            batches = []
            for batch_instances in lazy_groups_of(iter(instance_list), self._batch_size):
                for possibly_smaller_batches in self._ensure_batch_is_sufficiently_small(batch_instances):
                    batches.append(Batch(possibly_smaller_batches))

            move_to_front = self._biggest_batch_first and len(batches) > 1
            if move_to_front:
                # We'll actually pop the last _two_ batches, because the last one might not be full.
                last_batch = batches.pop()
                penultimate_batch = batches.pop()
            if shuffle:
                # NOTE: if shuffle is false, the data will still be in a different order
                # because of the bucket sorting.
                random.shuffle(batches)
            if move_to_front:
                batches.insert(0, penultimate_batch)
                batches.insert(0, last_batch)

            yield from batches


==> appendix/sm/code/stog/data/iterators/data_iterator.py <==
import logging
from typing import Dict, Union, Iterable, Iterator, List, Optional, Tuple
from collections import defaultdict
import itertools
import math
import random

import torch

from stog.utils.registrable import Registrable
from stog.utils import is_lazy, lazy_groups_of, ensure_list
from stog.data.dataset import Batch
from stog.data.fields import MetadataField
from stog.data.instance import Instance
from stog.data.vocabulary import Vocabulary

logger = logging.getLogger(__name__)  # pylint: disable=invalid-name

TensorDict = Dict[str, Union[torch.Tensor, Dict[str, torch.Tensor]]]  # pylint: disable=invalid-name


def add_epoch_number(batch: Batch, epoch: int) -> Batch:
    """
    Add the epoch number to the batch instances as a MetadataField.
    """
    for instance in batch.instances:
        instance.fields['epoch_num'] = MetadataField(epoch)
    return batch


class DataIterator(Registrable):
    """
    An abstract ``DataIterator`` class. ``DataIterators`` must override ``_create_batches()``.

    Parameters
    ----------
    batch_size : ``int``, optional, (default = 32)
        The size of each batch of instances yielded when calling the iterator.
    instances_per_epoch : ``int``, optional, (default = None)
        If specified, each epoch will consist of precisely this many instances.
        If not specified, each epoch will consist of a single pass through the dataset.
    max_instances_in_memory : ``int``, optional, (default = None)
        If specified, the iterator will load this many instances at a time into an
        in-memory list and then produce batches from one such list at a time. This
        could be useful if your instances are read lazily from disk.
    cache_instances : ``bool``, optional, (default = False)
        If true, the iterator will cache the tensorized instances in memory.
        If false, it will do the tensorization anew each iteration.
    track_epoch : ``bool``, optional, (default = False)
        If true, each instance will get a ``MetadataField`` containing the epoch number.
    maximum_samples_per_batch : ``Tuple[str, int]``, (default = None)
        If specified, then is a tuple (padding_key, limit) and we will
        shrink the batch size for very long sequences such that
        batch_size * sequence_length <= limit where sequence_length is given
        by the padding_key.
    """
    default_implementation = 'bucket'

    def __init__(self,
                 batch_size: int = 32,
                 instances_per_epoch: int = None,
                 max_instances_in_memory: int = None,
                 cache_instances: bool = False,
                 track_epoch: bool = False,
                 maximum_samples_per_batch: Tuple[str, int] = None) -> None:
        self.vocab: Vocabulary = None

        self._batch_size = batch_size
        self._max_instances_in_memory = max_instances_in_memory
        self._instances_per_epoch = instances_per_epoch
        self._maximum_samples_per_batch = maximum_samples_per_batch

        # We might want to cache the instances in memory.
        self._cache_instances = cache_instances
        self._cache: Dict[int, List[TensorDict]] = defaultdict(list)

        # We also might want to add the epoch number to each instance.
        self._track_epoch = track_epoch
        self._epochs: Dict[int, int] = defaultdict(int)

        # We also might want to keep track of cursors;
        # for example, if each epoch represents less than one pass through the dataset,
        # we want to remember where we left off. As `Iterator`s are not necessarily hashable,
        # we use their id() as the key.
        self._cursors: Dict[int, Iterator[Instance]] = {}


    def __call__(self,
                 instances: Iterable[Instance],
                 num_epochs: int = None,
                 shuffle: bool = True) -> Iterator[TensorDict]:
        """
        Returns a generator that yields batches over the given dataset
        for the given number of epochs. If ``num_epochs`` is not specified,
        it will yield batches forever.

        Parameters
        ----------
        instances : ``Iterable[Instance]``
            The instances in the dataset. IMPORTANT: this must be able to be
            iterated over *multiple times*. That is, it must be either a List
            or some other object whose ``__iter__`` method returns a fresh iterator
            each time it's called.
        num_epochs : ``int``, optional (default=``None``)
            How times should we iterate over this dataset?  If ``None``, we will iterate over it
            forever.
        shuffle : ``bool``, optional (default=``True``)
            If ``True``, we will shuffle the instances in ``dataset`` before constructing batches
            and iterating over the data.
        """
        # Instances is likely to be a list, which cannot be used as a key,
        # so we take the object id instead.
        key = id(instances)
        starting_epoch = self._epochs[key]

        if num_epochs is None:
            epochs: Iterable[int] = itertools.count(starting_epoch)
        else:
            epochs = range(starting_epoch, starting_epoch + num_epochs)

        for epoch in epochs:
            self._epochs[key] = epoch

            if self._cache_instances and key in self._cache:
                # Serve the results from the cache.
                tensor_dicts = self._cache[key]

                if shuffle:
                    random.shuffle(tensor_dicts)
                for tensor_dict in tensor_dicts:
                    if self._track_epoch:
                        # The tensor_dict already has an "epoch_num" tensor,
                        # so just fill it with the right value.
                        epoch_tensor: torch.Tensor = tensor_dict['epoch_num']
                        epoch_tensor.fill_(epoch)
                    yield tensor_dict
            else:
                batches = self._create_batches(instances, shuffle)

                # Should we add the instances to the cache this epoch?
                add_to_cache = self._cache_instances and key not in self._cache

                for batch in batches:
                    if self._track_epoch:
                        add_epoch_number(batch, epoch)

                    if self.vocab is not None:
                        batch.index_instances(self.vocab)

                    padding_lengths = batch.get_padding_lengths()
                    logger.debug("Batch padding lengths: %s", str(padding_lengths))
                    logger.debug("Batch size: %d", len(batch.instances))
                    tensor_dict = batch.as_tensor_dict(padding_lengths)

                    if add_to_cache:
                        self._cache[key].append(tensor_dict)

                    yield tensor_dict

    def _take_instances(self,
                        instances: Iterable[Instance],
                        max_instances: Optional[int] = None) -> Iterator[Instance]:
        """
        Take the next `max_instances` instances from the given dataset.
        If `max_instances` is `None`, then just take all instances from the dataset.
        If `max_instances` is not `None`, each call resumes where the previous one
        left off, and when you get to the end of the dataset you start again from the beginning.
        """
        # If max_instances isn't specified, just iterate once over the whole dataset
        if max_instances is None:
            yield from iter(instances)
        else:
            # If we don't have a cursor for this dataset, create one. We use ``id()``
            # for the key because ``instances`` could be a list, which can't be used as a key.
            key = id(instances)
            iterator = self._cursors.get(key, iter(instances))

            while max_instances > 0:
                try:
                    # If there are instances left on this iterator,
                    # yield one and decrement max_instances.
                    yield next(iterator)
                    max_instances -= 1
                except StopIteration:
                    # None left, so start over again at the beginning of the dataset.
                    iterator = iter(instances)

            # We may have a new iterator, so update the cursor.
            self._cursors[key] = iterator

    def _memory_sized_lists(self,
                            instances: Iterable[Instance]) -> Iterable[List[Instance]]:
        """
        Breaks the dataset into "memory-sized" lists of instances,
        which it yields up one at a time until it gets through a full epoch.

        For example, if the dataset is already an in-memory list, and each epoch
        represents one pass through the dataset, it just yields back the dataset.
        Whereas if the dataset is lazily read from disk and we've specified to
        load 1000 instances at a time, then it yields lists of 1000 instances each.
        """
        lazy = is_lazy(instances)

        # Get an iterator over the next epoch worth of instances.
        iterator = self._take_instances(instances, self._instances_per_epoch)

        # We have four different cases to deal with:

        # With lazy instances and no guidance about how many to load into memory,
        # we just load ``batch_size`` instances at a time:
        if lazy and self._max_instances_in_memory is None:
            yield from lazy_groups_of(iterator, self._batch_size)
        # If we specified max instances in memory, lazy or not, we just
        # load ``max_instances_in_memory`` instances at a time:
        elif self._max_instances_in_memory is not None:
            yield from lazy_groups_of(iterator, self._max_instances_in_memory)
        # If we have non-lazy instances, and we want all instances each epoch,
        # then we just yield back the list of instances:
        elif self._instances_per_epoch is None:
            yield ensure_list(instances)
        # In the final case we have non-lazy instances, we want a specific number
        # of instances each epoch, and we didn't specify how to many instances to load
        # into memory. So we convert the whole iterator to a list:
        else:
            yield list(iterator)


    def _ensure_batch_is_sufficiently_small(self, batch_instances: Iterable[Instance]) -> List[List[Instance]]:
        """
        If self._maximum_samples_per_batch is specified, then split the batch into smaller
        sub-batches if it exceeds the maximum size.
        """
        if self._maximum_samples_per_batch is None:
            return [list(batch_instances)]

        # check if we need to break into smaller chunks
        key, limit = self._maximum_samples_per_batch
        padding_length = -1
        list_batch_instances = list(batch_instances)
        for instance in list_batch_instances:
            if self.vocab is not None:
                # we index here to ensure that shape information is available,
                # as in some cases (with self._maximum_samples_per_batch)
                # we need access to shaping information before batches are constructed)
                instance.index_fields(self.vocab)
            field_lengths = instance.get_padding_lengths()
            for _, lengths in field_lengths.items():
                try:
                    padding_length = max(padding_length,
                                         lengths[key])
                except KeyError:
                    pass

        if padding_length * len(list_batch_instances) > limit:
            # need to shrink
            num_samples = padding_length * len(list_batch_instances)
            num_shrunk_batches = math.ceil(num_samples / float(limit))
            shrunk_batch_size = math.ceil(len(list_batch_instances) / num_shrunk_batches)
            shrunk_batches = []
            start = 0
            while start < len(list_batch_instances):
                end = start + shrunk_batch_size
                shrunk_batches.append(list_batch_instances[start:end])
                start = end
            return shrunk_batches
        else:
            return [list_batch_instances]


    def get_num_batches(self, instances: Iterable[Instance]) -> int:
        """
        Returns the number of batches that ``dataset`` will be split into; if you want to track
        progress through the batch with the generator produced by ``__call__``, this could be
        useful.
        """
        if is_lazy(instances) and self._instances_per_epoch is None:
            # Unable to compute num batches, so just return 1.
            return 1
        elif self._instances_per_epoch is not None:
            return math.ceil(self._instances_per_epoch / self._batch_size)
        else:
            # Not lazy, so can compute the list length.
            return math.ceil(len(ensure_list(instances)) / self._batch_size)


    def _create_batches(self, instances: Iterable[Instance], shuffle: bool) -> Iterable[Batch]:
        """
        This method should return one epoch worth of batches.
        """
        raise NotImplementedError

    def index_with(self, vocab: Vocabulary):
        self.vocab = vocab


==> appendix/sm/code/stog/data/iterators/epoch_tracking_bucket_iterator.py <==
import logging
from typing import List, Tuple
import warnings

from stog.data.iterators.data_iterator import DataIterator
from stog.data.iterators.bucket_iterator import BucketIterator

logger = logging.getLogger(__name__)  # pylint: disable=invalid-name


@DataIterator.register("epoch_tracking_bucket")
class EpochTrackingBucketIterator(BucketIterator):
    """
    This is essentially a :class:`stog.data.iterators.BucketIterator` with just one difference.
    It keeps track of the epoch number, and adds that as an additional meta field to each instance.
    That way, ``Model.forward`` will have access to this information. We do this by keeping track of
    epochs globally, and incrementing them whenever the iterator is called. However, the iterator is
    called both for training and validation sets. So, we keep a dict of epoch numbers, one key per
    dataset.

    Parameters
    ----------
    See :class:`BucketIterator`.
    """
    def __init__(self,
                 sorting_keys: List[Tuple[str, str]],
                 padding_noise: float = 0.1,
                 biggest_batch_first: bool = False,
                 batch_size: int = 32,
                 instances_per_epoch: int = None,
                 max_instances_in_memory: int = None,
                 cache_instances: bool = False) -> None:
        super().__init__(sorting_keys=sorting_keys,
                         padding_noise=padding_noise,
                         biggest_batch_first=biggest_batch_first,
                         batch_size=batch_size,
                         instances_per_epoch=instances_per_epoch,
                         max_instances_in_memory=max_instances_in_memory,
                         track_epoch=True,
                         cache_instances=cache_instances)
        warnings.warn("EpochTrackingBucketIterator is deprecated, "
                      "please just use BucketIterator with track_epoch=True",
                      DeprecationWarning)


==> appendix/sm/code/stog/data/iterators/multiprocess_iterator.py <==
from typing import Iterable, Iterator, List, Optional
import logging

from torch.multiprocessing import Manager, Process, Queue, get_logger

from stog.utils.checks import ConfigurationError
from stog.data.instance import Instance
from stog.data.iterators.data_iterator import DataIterator, TensorDict
from stog.data.dataset import Batch
from stog.data.vocabulary import Vocabulary

logger = get_logger()  # pylint: disable=invalid-name
logger.setLevel(logging.INFO)

def _create_tensor_dicts(input_queue: Queue,
                         output_queue: Queue,
                         iterator: DataIterator,
                         shuffle: bool,
                         index: int) -> None:
    """
    Pulls at most ``max_instances_in_memory`` from the input_queue,
    groups them into batches of size ``batch_size``, converts them
    to ``TensorDict`` s, and puts them on the ``output_queue``.
    """
    def instances() -> Iterator[Instance]:
        instance = input_queue.get()
        while instance is not None:
            yield instance
            instance = input_queue.get()

    for tensor_dict in iterator(instances(), num_epochs=1, shuffle=shuffle):
        output_queue.put(tensor_dict)

    output_queue.put(index)

def _queuer(instances: Iterable[Instance],
            input_queue: Queue,
            num_workers: int,
            num_epochs: Optional[int]) -> None:
    """
    Reads Instances from the iterable and puts them in the input_queue.
    """
    epoch = 0

    while num_epochs is None or epoch < num_epochs:
        epoch += 1
        for instance in instances:
            input_queue.put(instance)

    # Now put a None for each worker, since each needs to receive one
    # to know that it's done.
    for _ in range(num_workers):
        input_queue.put(None)

@DataIterator.register("multiprocess")
class MultiprocessIterator(DataIterator):
    """
    Wraps another ```DataIterator``` and uses it to generate tensor dicts
    using multiple processes.

    Parameters
    ----------
    base_iterator : ``DataIterator``
        The ``DataIterator`` for generating tensor dicts. It will be shared among
        processes, so it should not be stateful in any way.
    num_workers : ``int``, optional (default = 1)
        The number of processes used for generating tensor dicts.
    output_queue_size: ``int``, optional (default = 1000)
        The size of the output queue on which tensor dicts are placed to be consumed.
        You might need to increase this if you're generating tensor dicts too quickly.
    """
    def __init__(self,
                 base_iterator: DataIterator,
                 num_workers: int = 1,
                 output_queue_size: int = 1000) -> None:
        # pylint: disable=protected-access
        super().__init__()
        self.num_workers = num_workers
        self.batch_size = base_iterator._batch_size
        self.output_queue_size = output_queue_size

        # These two options make the iterator stateful, which means it can't be shared
        # across multiple processes.
        if base_iterator._cache_instances:
            raise ConfigurationError("cannot use Multiprocess iterator with cache_instances")
        if base_iterator._instances_per_epoch:
            raise ConfigurationError("cannot use instances_per_epoch with Multiprocess iterator")

        self.iterator = base_iterator

        self.processes: List[Process] = []
        self.queuer: Optional[Process] = None

    def _create_batches(self, instances: Iterable[Instance], shuffle: bool) -> Iterable[Batch]:
        raise RuntimeError("MultiprocessIterator doesn't use create_batches")

    def index_with(self, vocab: Vocabulary):
        self.iterator.index_with(vocab)

    def __call__(self,
                 instances: Iterable[Instance],
                 num_epochs: int = None,
                 shuffle: bool = True) -> Iterator[TensorDict]:

        # If you run it forever, the multiprocesses won't shut down correctly.
        # TODO(joelgrus) find a solution for this
        if num_epochs is None:
            raise ConfigurationError("Multiprocess Iterator must be run for a fixed number of epochs")

        manager = Manager()
        output_queue = manager.Queue(self.output_queue_size)
        input_queue = manager.Queue(self.output_queue_size * self.batch_size)

        # Start process that populates the queue.
        self.queuer = Process(target=_queuer, args=(instances, input_queue, self.num_workers, num_epochs))
        self.queuer.start()

        # Start the tensor-dict workers.
        for i in range(self.num_workers):
            args = (input_queue, output_queue, self.iterator, shuffle, i)
            process = Process(target=_create_tensor_dicts, args=args)
            process.start()
            self.processes.append(process)

        num_finished = 0
        while num_finished < self.num_workers:
            item = output_queue.get()
            if isinstance(item, int):
                num_finished += 1
                logger.info(f"worker {item} finished ({num_finished} / {self.num_workers})")
            else:
                yield item

        for process in self.processes:
            process.join()
        self.processes.clear()

        if self.queuer is not None:
            self.queuer.join()
            self.queuer = None


==> appendix/sm/code/stog/data/token_indexers/__init__.py <==
"""
A ``TokenIndexer`` determines how string tokens get represented as arrays of indices in a model.
"""

from stog.data.token_indexers.dep_label_indexer import DepLabelIndexer
from stog.data.token_indexers.ner_tag_indexer import NerTagIndexer
from stog.data.token_indexers.pos_tag_indexer import PosTagIndexer
from stog.data.token_indexers.single_id_token_indexer import SingleIdTokenIndexer
from stog.data.token_indexers.token_characters_indexer import TokenCharactersIndexer
from stog.data.token_indexers.token_indexer import TokenIndexer
from stog.data.token_indexers.elmo_indexer import ELMoTokenCharactersIndexer
from stog.data.token_indexers.openai_transformer_byte_pair_indexer import OpenaiTransformerBytePairIndexer


==> appendix/sm/code/stog/data/token_indexers/dep_label_indexer.py <==
import logging
from typing import Dict, List, Set

from overrides import overrides

from stog.utils.string import pad_sequence_to_length
from stog.data.vocabulary import Vocabulary
from stog.data.tokenizers.token import Token
from stog.data.token_indexers.token_indexer import TokenIndexer

logger = logging.getLogger(__name__)  # pylint: disable=invalid-name


@TokenIndexer.register("dependency_label")
class DepLabelIndexer(TokenIndexer[int]):
    """
    This :class:`TokenIndexer` represents tokens by their syntactic dependency label, as determined
    by the ``dep_`` field on ``Token``.

    Parameters
    ----------
    namespace : ``str``, optional (default=``dep_labels``)
        We will use this namespace in the :class:`Vocabulary` to map strings to indices.
    """
    # pylint: disable=no-self-use
    def __init__(self, namespace: str = 'dep_labels') -> None:
        self.namespace = namespace
        self._logged_errors: Set[str] = set()

    @overrides
    def count_vocab_items(self, token: Token, counter: Dict[str, Dict[str, int]]):
        dep_label = token.dep_
        if not dep_label:
            if token.text not in self._logged_errors:
                logger.warning("Token had no dependency label: %s", token.text)
                self._logged_errors.add(token.text)
            dep_label = 'NONE'
        counter[self.namespace][dep_label] += 1

    @overrides
    def tokens_to_indices(self,
                          tokens: List[Token],
                          vocabulary: Vocabulary,
                          index_name: str) -> Dict[str, List[int]]:
        dep_labels = [token.dep_ or 'NONE' for token in tokens]

        return {index_name: [vocabulary.get_token_index(dep_label, self.namespace) for dep_label in dep_labels]}

    @overrides
    def get_padding_token(self) -> int:
        return 0

    @overrides
    def get_padding_lengths(self, token: int) -> Dict[str, int]:  # pylint: disable=unused-argument
        return {}

    @overrides
    def pad_token_sequence(self,
                           tokens: Dict[str, List[int]],
                           desired_num_tokens: Dict[str, int],
                           padding_lengths: Dict[str, int]) -> Dict[str, List[int]]:  # pylint: disable=unused-argument
        return {key: pad_sequence_to_length(val, desired_num_tokens[key])
                for key, val in tokens.items()}


==> appendix/sm/code/stog/data/token_indexers/elmo_indexer.py <==
from typing import Dict, List

from overrides import overrides

from stog.utils.checks import ConfigurationError
from stog.utils.string import pad_sequence_to_length
from stog.data.tokenizers.token import Token
from stog.data.token_indexers.token_indexer import TokenIndexer
from stog.data.vocabulary import Vocabulary


def _make_bos_eos(
        character: int,
        padding_character: int,
        beginning_of_word_character: int,
        end_of_word_character: int,
        max_word_length: int
):
    char_ids = [padding_character] * max_word_length
    char_ids[0] = beginning_of_word_character
    char_ids[1] = character
    char_ids[2] = end_of_word_character
    return char_ids

class ELMoCharacterMapper:
    """
    Maps individual tokens to sequences of character ids, compatible with ELMo.
    To be consistent with previously trained models, we include it here as special of existing
    character indexers.
    """
    max_word_length = 50

    # char ids 0-255 come from utf-8 encoding bytes
    # assign 256-300 to special chars
    beginning_of_sentence_character = 256  # <begin sentence>
    end_of_sentence_character = 257  # <end sentence>
    beginning_of_word_character = 258  # <begin word>
    end_of_word_character = 259  # <end word>
    padding_character = 260 # <padding>

    beginning_of_sentence_characters = _make_bos_eos(
            beginning_of_sentence_character,
            padding_character,
            beginning_of_word_character,
            end_of_word_character,
            max_word_length
    )
    end_of_sentence_characters = _make_bos_eos(
            end_of_sentence_character,
            padding_character,
            beginning_of_word_character,
            end_of_word_character,
            max_word_length
    )

    bos_token = '<S>'
    eos_token = '</S>'

    @staticmethod
    def convert_word_to_char_ids(word: str) -> List[int]:
        if word == ELMoCharacterMapper.bos_token:
            char_ids = ELMoCharacterMapper.beginning_of_sentence_characters
        elif word == ELMoCharacterMapper.eos_token:
            char_ids = ELMoCharacterMapper.end_of_sentence_characters
        else:
            word_encoded = word.encode('utf-8', 'ignore')[:(ELMoCharacterMapper.max_word_length-2)]
            char_ids = [ELMoCharacterMapper.padding_character] * ELMoCharacterMapper.max_word_length
            char_ids[0] = ELMoCharacterMapper.beginning_of_word_character
            for k, chr_id in enumerate(word_encoded, start=1):
                char_ids[k] = chr_id
            char_ids[len(word_encoded) + 1] = ELMoCharacterMapper.end_of_word_character

        # +1 one for masking
        return [c + 1 for c in char_ids]


@TokenIndexer.register("elmo_characters")
class ELMoTokenCharactersIndexer(TokenIndexer[List[int]]):
    """
    Convert a token to an array of character ids to compute ELMo representations.

    Parameters
    ----------
    namespace : ``str``, optional (default=``elmo_characters``)
    """
    # pylint: disable=no-self-use
    def __init__(self,
                 namespace: str = 'elmo_characters') -> None:
        self._namespace = namespace

    @overrides
    def count_vocab_items(self, token: Token, counter: Dict[str, Dict[str, int]]):
        pass

    @overrides
    def tokens_to_indices(self,
                          tokens: List[Token],
                          vocabulary: Vocabulary,
                          index_name: str) -> Dict[str, List[List[int]]]:
        # pylint: disable=unused-argument
        texts = [token.text for token in tokens]

        if any(text is None for text in texts):
            raise ConfigurationError('ELMoTokenCharactersIndexer needs a tokenizer '
                                     'that retains text')
        return {index_name: [ELMoCharacterMapper.convert_word_to_char_ids(text) for text in texts]}

    @overrides
    def get_padding_lengths(self, token: List[int]) -> Dict[str, int]:
        # pylint: disable=unused-argument
        return {}

    @overrides
    def get_padding_token(self) -> List[int]:
        return []

    @staticmethod
    def _default_value_for_padding():
        return [0] * ELMoCharacterMapper.max_word_length

    @overrides
    def pad_token_sequence(self,
                           tokens: Dict[str, List[List[int]]],
                           desired_num_tokens: Dict[str, int],
                           padding_lengths: Dict[str, int]) -> Dict[str, List[List[int]]]:
        # pylint: disable=unused-argument
        return {key: pad_sequence_to_length(val, desired_num_tokens[key],
                                            default_value=self._default_value_for_padding)
                for key, val in tokens.items()}


==> appendix/sm/code/stog/data/token_indexers/ner_tag_indexer.py <==
import logging
from typing import Dict, List

from overrides import overrides

from stog.utils.string import pad_sequence_to_length
from stog.data.vocabulary import Vocabulary
from stog.data.tokenizers.token import Token
from stog.data.token_indexers.token_indexer import TokenIndexer

logger = logging.getLogger(__name__)  # pylint: disable=invalid-name


@TokenIndexer.register("ner_tag")
class NerTagIndexer(TokenIndexer[int]):
    """
    This :class:`TokenIndexer` represents tokens by their entity type (i.e., their NER tag), as
    determined by the ``ent_type_`` field on ``Token``.

    Parameters
    ----------
    namespace : ``str``, optional (default=``ner_tags``)
        We will use this namespace in the :class:`Vocabulary` to map strings to indices.
    """
    # pylint: disable=no-self-use
    def __init__(self, namespace: str = 'ner_tags') -> None:
        self._namespace = namespace

    @overrides
    def count_vocab_items(self, token: Token, counter: Dict[str, Dict[str, int]]):
        tag = token.ent_type_
        if not tag:
            tag = 'NONE'
        counter[self._namespace][tag] += 1

    @overrides
    def tokens_to_indices(self,
                          tokens: List[Token],
                          vocabulary: Vocabulary,
                          index_name: str) -> Dict[str, List[int]]:
        tags = ['NONE' if token.ent_type_ is None else token.ent_type_ for token in tokens]

        return {index_name: [vocabulary.get_token_index(tag, self._namespace) for tag in tags]}

    @overrides
    def get_padding_token(self) -> int:
        return 0

    @overrides
    def get_padding_lengths(self, token: int) -> Dict[str, int]:  # pylint: disable=unused-argument
        return {}

    @overrides
    def pad_token_sequence(self,
                           tokens: Dict[str, List[int]],
                           desired_num_tokens: Dict[str, int],
                           padding_lengths: Dict[str, int]) -> Dict[str, List[int]]:  # pylint: disable=unused-argument
        return {key: pad_sequence_to_length(val, desired_num_tokens[key])
                for key, val in tokens.items()}


==> appendix/sm/code/stog/data/token_indexers/openai_transformer_byte_pair_indexer.py <==
from typing import Dict, List, Tuple
import json
import tarfile
import re

from overrides import overrides

from stog.utils.checks import ConfigurationError
from stog.utils.file import cached_path
from stog.utils.string import pad_sequence_to_length
from stog.data.vocabulary import Vocabulary
from stog.data.tokenizers.token import Token
from stog.data.token_indexers.token_indexer import TokenIndexer

def text_standardize(text):
    """
    Apply text standardization following original implementation.
    """
    # pylint: disable=anomalous-backslash-in-string
    text = text.replace('—', '-')
    text = text.replace('–', '-')
    text = text.replace('―', '-')
    text = text.replace('…', '...')
    text = text.replace('´', "'")
    text = re.sub('''(-+|~+|!+|"+|;+|\?+|\++|,+|\)+|\(+|\\+|\/+|\*+|\[+|\]+|}+|{+|\|+|_+)''', r' \1 ', text)
    text = re.sub('\s*\n\s*', ' \n ', text)
    text = re.sub('[^\S\n]+', ' ', text)
    return text.strip()


@TokenIndexer.register("openai_transformer_byte_pair")
class OpenaiTransformerBytePairIndexer(TokenIndexer[int]):
    """
    Generates the indices for the byte-pair encoding used by
    the OpenAI transformer language model: https://blog.openai.com/language-unsupervised/

    This is unlike most of our TokenIndexers in that its
    indexing is not based on a `Vocabulary` but on a fixed
    set of mappings that are loaded by the constructor.

    Note: recommend using ``OpenAISplitter`` tokenizer with this indexer,
    as it applies the same text normalization as the original implementation.

    Note 2: when ``tokens_to_add`` is not None, be sure to set
    ``n_special=len(tokens_to_add)`` in ``OpenaiTransformer``, otherwise
    behavior is undefined.
    """
    # pylint: disable=no-self-use
    def __init__(self,
                 encoder: Dict[str, int] = None,
                 byte_pairs: List[Tuple[str, str]] = None,
                 n_ctx: int = 512,
                 model_path: str = None,
                 namespace: str = 'openai_transformer',
                 tokens_to_add: List[str] = None) -> None:
        self._namespace = namespace
        self._added_to_vocabulary = False

        too_much_information = model_path and (encoder or byte_pairs)
        too_little_information = not model_path and not (encoder and byte_pairs)

        if too_much_information or too_little_information:
            raise ConfigurationError("must specify either model path or (encoder + byte_pairs) but not both")

        if model_path:
            model_path = cached_path(model_path)

            # Load encoder and byte_pairs from tar.gz
            with tarfile.open(model_path) as tmp:
                encoder_name = next(m.name for m in tmp.getmembers() if 'encoder_bpe' in m.name)
                encoder_info = tmp.extractfile(encoder_name)

                if encoder_info:
                    encoder = json.loads(encoder_info.read())
                else:
                    raise ConfigurationError(f"expected encoder_bpe file in archive {model_path}")

                bpe_name = next(m.name for m in tmp.getmembers() if m.name.endswith('.bpe'))
                bpe_info = tmp.extractfile(bpe_name)

                if bpe_info:
                    # First line is "version", last line is blank
                    lines = bpe_info.read().decode('utf-8').split('\n')[1:-1]
                    # Convert "b1 b2" -> (b1, b2)
                    byte_pairs = [tuple(line.split()) for line in lines]  # type: ignore
                else:
                    raise ConfigurationError(f"expected .bpe file in archive {model_path}")

        if tokens_to_add is not None:
            for token in tokens_to_add:
                encoder[token + '</w>'] = len(encoder)
            self.tokens_to_add = set(tokens_to_add)
        else:
            self.tokens_to_add = None

        self.encoder = encoder
        self.decoder = {word_id: word for word, word_id in self.encoder.items()}

        # Compute ranks
        self.bpe_ranks = {pair: idx for idx, pair in enumerate(byte_pairs)}

        self.cache: Dict[str, List[str]] = {}
        self.n_ctx = n_ctx

    @overrides
    def count_vocab_items(self, token: Token, counter: Dict[str, Dict[str, int]]):
        # If we only use pretrained models, we don't need to do anything here.
        pass

    def byte_pair_encode(self, token: Token, lowercase: bool = True) -> List[str]:
        if lowercase:
            text = token.text.lower()
        else:
            text = token.text

        if text in self.cache:
            return self.cache[text]

        if self.tokens_to_add and text in self.tokens_to_add:
            # this is a special token, and it's guaranteed to be a word
            word = [text + '</w>']
            self.cache[text] = word
            return word

        # Split into letters, but add a `</w>` to the last
        word = [c for c in text[:-1]]
        word.append(text[-1] + '</w>')

        # Get unique pairs (prev_symbol, next_symbol)
        pairs = {(prev_symbol, next_symbol)
                 for prev_symbol, next_symbol in zip(word, word[1:])}

        if not pairs:
            return [text + '</w>']

        while True:
            # Find the highest ranked pair
            bigram = min(pairs, key=lambda pair: self.bpe_ranks.get(pair, float('inf')))

            # If that pair is not actually ranked, stop.
            if bigram not in self.bpe_ranks:
                break

            # Split up the pair
            first, second = bigram

            # and make a helper for a new word
            new_word = []
            i = 0

            # Iterate over the letters of the word
            while i < len(word):
                try:
                    # Find first occurrence of `first` after i,
                    j = word.index(first, i)
                    # add all the characters preceding it,
                    new_word.extend(word[i:j])
                    # and update i to j
                    i = j
                except ValueError:
                    # `first` didn't occur, so just add the rest
                    new_word.extend(word[i:])
                    break  # out of while i < len(word)

                # At this point we know word[i] == first
                if i < len(word) - 1 and word[i + 1] == second:
                    new_word.append(first + second)
                    i += 2
                else:
                    new_word.append(word[i])
                    i += 1

            word = new_word
            if len(word) == 1:
                break  # out of while True
            else:
                pairs = {(prev_symbol, next_symbol)
                         for prev_symbol, next_symbol in zip(word, word[1:])}

        if ' '.join(word) == '\n  </w>':
            word = ['\n</w>']

        self.cache[text] = word
        return word

    def _add_encoding_to_vocabulary(self, vocabulary: Vocabulary) -> None:
        # pylint: disable=protected-access
        for word, idx in self.encoder.items():
            vocabulary._token_to_index[self._namespace][word] = idx
            vocabulary._index_to_token[self._namespace][idx] = word

    @overrides
    def tokens_to_indices(self,
                          tokens: List[Token],
                          vocabulary: Vocabulary,
                          index_name: str) -> Dict[str, List[int]]:
        if not self._added_to_vocabulary:
            self._add_encoding_to_vocabulary(vocabulary)
            self._added_to_vocabulary = True

        text_tokens = []
        offsets = []
        offset = -1

        for token in tokens:
            bpe_tokens = [self.encoder.get(t, 0) for t in self.byte_pair_encode(token)]
            offset += len(bpe_tokens)
            offsets.append(offset)
            text_tokens.extend(bpe_tokens)

        num_tokens = len(text_tokens)

        # If there's too many tokens, that's going to cause problems.
        if num_tokens > self.n_ctx:
            raise RuntimeError(f"The transformer model has a maximum sequence length of {self.n_ctx} "
                               f"but your byte pair encoded sequence has length {num_tokens}. "
                               f"The offending text input is {tokens}.")

        # If there's too few tokens, just pad with zeros.
        text_tokens.extend(0 for _ in range(self.n_ctx - num_tokens))

        return {
                index_name: text_tokens,
                f"{index_name}-offsets": offsets,
                # add mask here according to the original tokens,
                # because calling util.get_text_field_mask on the
                # "byte pair" tokens will produce the wrong shape
                "mask": [1 for _ in offsets]
        }

    @overrides
    def get_padding_token(self) -> int:
        return 0

    @overrides
    def get_padding_lengths(self, token: int) -> Dict[str, int]:  # pylint: disable=unused-argument
        return {}

    @overrides
    def pad_token_sequence(self,
                           tokens: Dict[str, List[int]],
                           desired_num_tokens: Dict[str, int],
                           padding_lengths: Dict[str, int]) -> Dict[str, List[int]]:  # pylint: disable=unused-argument
        return {key: pad_sequence_to_length(val, desired_num_tokens[key])
                for key, val in tokens.items()}


==> appendix/sm/code/stog/data/token_indexers/pos_tag_indexer.py <==
import logging
from typing import Dict, List, Set

from overrides import overrides

from stog.utils.string import pad_sequence_to_length
from stog.data.vocabulary import Vocabulary
from stog.data.tokenizers.token import Token
from stog.data.token_indexers.token_indexer import TokenIndexer

logger = logging.getLogger(__name__)  # pylint: disable=invalid-name


@TokenIndexer.register("pos_tag")
class PosTagIndexer(TokenIndexer[int]):
    """
    This :class:`TokenIndexer` represents tokens by their part of speech tag, as determined by
    the ``pos_`` or ``tag_`` fields on ``Token`` (corresponding to spacy's coarse-grained and
    fine-grained POS tags, respectively).

    Parameters
    ----------
    namespace : ``str``, optional (default=``pos_tags``)
        We will use this namespace in the :class:`Vocabulary` to map strings to indices.
    coarse_tags : ``bool``, optional (default=``False``)
        If ``True``, we will use coarse POS tags instead of the default fine-grained POS tags.
    """
    # pylint: disable=no-self-use
    def __init__(self, namespace: str = 'pos_tags', coarse_tags: bool = False) -> None:
        self._namespace = namespace
        self._coarse_tags = coarse_tags
        self._logged_errors: Set[str] = set()

    @overrides
    def count_vocab_items(self, token: Token, counter: Dict[str, Dict[str, int]]):
        if self._coarse_tags:
            tag = token.pos_
        else:
            tag = token.tag_
        if not tag:
            if token.text not in self._logged_errors:
                logger.warning("Token had no POS tag: %s", token.text)
                self._logged_errors.add(token.text)
            tag = 'NONE'
        counter[self._namespace][tag] += 1

    @overrides
    def tokens_to_indices(self,
                          tokens: List[Token],
                          vocabulary: Vocabulary,
                          index_name: str) -> Dict[str, List[int]]:
        tags: List[str] = []

        for token in tokens:
            if self._coarse_tags:
                tag = token.pos_
            else:
                tag = token.tag_
            if tag is None:
                tag = 'NONE'

            tags.append(tag)

        return {index_name: [vocabulary.get_token_index(tag, self._namespace) for tag in tags]}

    @overrides
    def get_padding_token(self) -> int:
        return 0

    @overrides
    def get_padding_lengths(self, token: int) -> Dict[str, int]:  # pylint: disable=unused-argument
        return {}

    @overrides
    def pad_token_sequence(self,
                           tokens: Dict[str, List[int]],
                           desired_num_tokens: Dict[str, int],
                           padding_lengths: Dict[str, int]) -> Dict[str, List[int]]:  # pylint: disable=unused-argument
        return {key: pad_sequence_to_length(val, desired_num_tokens[key])
                for key, val in tokens.items()}


==> appendix/sm/code/stog/data/token_indexers/single_id_token_indexer.py <==
from typing import Dict, List

from overrides import overrides

from stog.utils.string import pad_sequence_to_length
from stog.data.vocabulary import Vocabulary
from stog.data.tokenizers.token import Token
from stog.data.token_indexers.token_indexer import TokenIndexer


@TokenIndexer.register("single_id")
class SingleIdTokenIndexer(TokenIndexer[int]):
    """
    This :class:`TokenIndexer` represents tokens as single integers.

    Parameters
    ----------
    namespace : ``str``, optional (default=``tokens``)
        We will use this namespace in the :class:`Vocabulary` to map strings to indices.
    lowercase_tokens : ``bool``, optional (default=``False``)
        If ``True``, we will call ``token.lower()`` before getting an index for the token from the
        vocabulary.
    """
    # pylint: disable=no-self-use
    def __init__(self, namespace: str = 'tokens', lowercase_tokens: bool = False) -> None:
        self.namespace = namespace
        self.lowercase_tokens = lowercase_tokens

    @overrides
    def count_vocab_items(self, token: Token, counter: Dict[str, Dict[str, int]]):
        # If `text_id` is set on the token (e.g., if we're using some kind of hash-based word
        # encoding), we will not be using the vocab for this token.
        if getattr(token, 'text_id', None) is None:
            text = token.text
            if self.lowercase_tokens:
                text = text.lower()
            counter[self.namespace][text] += 1

    @overrides
    def tokens_to_indices(self,
                          tokens: List[Token],
                          vocabulary: Vocabulary,
                          index_name: str) -> Dict[str, List[int]]:
        indices: List[int] = []

        for token in tokens:
            if getattr(token, 'text_id', None) is not None:
                # `text_id` being set on the token means that we aren't using the vocab, we just use
                # this id instead.
                indices.append(token.text_id)
            else:
                text = token.text
                if self.lowercase_tokens:
                    text = text.lower()
                indices.append(vocabulary.get_token_index(text, self.namespace))

        return {index_name: indices}

    @overrides
    def get_padding_token(self) -> int:
        return 0

    @overrides
    def get_padding_lengths(self, token: int) -> Dict[str, int]:  # pylint: disable=unused-argument
        return {}

    @overrides
    def pad_token_sequence(self,
                           tokens: Dict[str, List[int]],
                           desired_num_tokens: Dict[str, int],
                           padding_lengths: Dict[str, int]) -> Dict[str, List[int]]:  # pylint: disable=unused-argument
        return {key: pad_sequence_to_length(val, desired_num_tokens[key])
                for key, val in tokens.items()}


==> appendix/sm/code/stog/data/token_indexers/token_characters_indexer.py <==
from typing import Dict, List
import itertools

from overrides import overrides

from stog.utils.checks import ConfigurationError
from stog.utils.string import pad_sequence_to_length
from stog.data.tokenizers.token import Token
from stog.data.token_indexers.token_indexer import TokenIndexer
from stog.data.vocabulary import Vocabulary
from stog.data.tokenizers.character_tokenizer import CharacterTokenizer


@TokenIndexer.register("characters")
class TokenCharactersIndexer(TokenIndexer[List[int]]):
    """
    This :class:`TokenIndexer` represents tokens as lists of character indices.

    Parameters
    ----------
    namespace : ``str``, optional (default=``token_characters``)
        We will use this namespace in the :class:`Vocabulary` to map the characters in each token
        to indices.
    character_tokenizer : ``CharacterTokenizer``, optional (default=``CharacterTokenizer()``)
        We use a :class:`CharacterTokenizer` to handle splitting tokens into characters, as it has
        options for byte encoding and other things.  The default here is to instantiate a
        ``CharacterTokenizer`` with its default parameters, which uses unicode characters and
        retains casing.
    """
    # pylint: disable=no-self-use
    def __init__(self,
                 namespace: str = 'token_characters',
                 character_tokenizer: CharacterTokenizer = CharacterTokenizer()) -> None:
        self._namespace = namespace
        self._character_tokenizer = character_tokenizer

    @overrides
    def count_vocab_items(self, token: Token, counter: Dict[str, Dict[str, int]]):
        if token.text is None:
            raise ConfigurationError('TokenCharactersIndexer needs a tokenizer that retains text')
        for character in self._character_tokenizer.tokenize(token.text):
            # If `text_id` is set on the character token (e.g., if we're using byte encoding), we
            # will not be using the vocab for this character.
            if getattr(character, 'text_id', None) is None:
                counter[self._namespace][character.text] += 1

    @overrides
    def tokens_to_indices(self,
                          tokens: List[Token],
                          vocabulary: Vocabulary,
                          index_name: str) -> Dict[str, List[List[int]]]:
        indices: List[List[int]] = []
        for token in tokens:
            token_indices: List[int] = []
            if token.text is None:
                raise ConfigurationError('TokenCharactersIndexer needs a tokenizer that retains text')
            for character in self._character_tokenizer.tokenize(token.text):
                if getattr(character, 'text_id', None) is not None:
                    # `text_id` being set on the token means that we aren't using the vocab, we just
                    # use this id instead.
                    index = character.text_id
                else:
                    index = vocabulary.get_token_index(character.text, self._namespace)
                token_indices.append(index)
            indices.append(token_indices)
        return {index_name: indices}

    @overrides
    def get_padding_lengths(self, token: List[int]) -> Dict[str, int]:
        return {'num_token_characters': len(token)}

    @overrides
    def get_padding_token(self) -> List[int]:
        return []

    @overrides
    def pad_token_sequence(self,
                           tokens: Dict[str, List[List[int]]],
                           desired_num_tokens: Dict[str, int],
                           padding_lengths: Dict[str, int]) -> Dict[str, List[List[int]]]:
        # Pad the tokens.
        # tokens has only one key...
        key = list(tokens.keys())[0]

        padded_tokens = pad_sequence_to_length(
                tokens[key], desired_num_tokens[key],
                default_value=self.get_padding_token
        )

        # Pad the characters within the tokens.
        desired_token_length = padding_lengths['num_token_characters']
        longest_token: List[int] = max(tokens[key], key=len, default=[])
        padding_value = 0
        if desired_token_length > len(longest_token):
            # Since we want to pad to greater than the longest token, we add a
            # "dummy token" so we can take advantage of the fast implementation of itertools.zip_longest.
            padded_tokens.append([padding_value] * desired_token_length)
        # pad the list of lists to the longest sublist, appending 0's
        padded_tokens = list(zip(*itertools.zip_longest(*padded_tokens, fillvalue=padding_value)))
        if desired_token_length > len(longest_token):
            # Removes the "dummy token".
            padded_tokens.pop()
        # Truncates all the tokens to the desired length, and return the result.
        return {key: [list(token[:desired_token_length]) for token in padded_tokens]}


==> appendix/sm/code/stog/data/token_indexers/token_indexer.py <==
from typing import Dict, List, TypeVar, Generic

from stog.utils.registrable import Registrable
from stog.data.tokenizers.token import Token
from stog.data.vocabulary import Vocabulary

TokenType = TypeVar("TokenType", int, List[int])  # pylint: disable=invalid-name

class TokenIndexer(Generic[TokenType], Registrable):
    """
    A ``TokenIndexer`` determines how string tokens get represented as arrays of indices in a model.
    This class both converts strings into numerical values, with the help of a
    :class:`~stog.data.vocabulary.Vocabulary`, and it produces actual arrays.

    Tokens can be represented as single IDs (e.g., the word "cat" gets represented by the number
    34), or as lists of character IDs (e.g., "cat" gets represented by the numbers [23, 10, 18]),
    or in some other way that you can come up with (e.g., if you have some structured input you
    want to represent in a special way in your data arrays, you can do that here).
    """
    default_implementation = 'single_id'

    def count_vocab_items(self, token: Token, counter: Dict[str, Dict[str, int]]):
        """
        The :class:`Vocabulary` needs to assign indices to whatever strings we see in the training
        data (possibly doing some frequency filtering and using an OOV, or out of vocabulary,
        token).  This method takes a token and a dictionary of counts and increments counts for
        whatever vocabulary items are present in the token.  If this is a single token ID
        representation, the vocabulary item is likely the token itself.  If this is a token
        characters representation, the vocabulary items are all of the characters in the token.
        """
        raise NotImplementedError

    def tokens_to_indices(self,
                          tokens: List[Token],
                          vocabulary: Vocabulary,
                          index_name: str) -> Dict[str, List[TokenType]]:
        """
        Takes a list of tokens and converts them to one or more sets of indices.
        This could be just an ID for each token from the vocabulary.
        Or it could split each token into characters and return one ID per character.
        Or (for instance, in the case of byte-pair encoding) there might not be a clean
        mapping from individual tokens to indices.
        """
        raise NotImplementedError

    def get_padding_token(self) -> TokenType:
        """
        When we need to add padding tokens, what should they look like?  This method returns a
        "blank" token of whatever type is returned by :func:`tokens_to_indices`.
        """
        raise NotImplementedError

    def get_padding_lengths(self, token: TokenType) -> Dict[str, int]:
        """
        This method returns a padding dictionary for the given token that specifies lengths for
        all arrays that need padding.  For example, for single ID tokens the returned dictionary
        will be empty, but for a token characters representation, this will return the number
        of characters in the token.
        """
        raise NotImplementedError

    def pad_token_sequence(self,
                           tokens: Dict[str, List[TokenType]],
                           desired_num_tokens: Dict[str, int],
                           padding_lengths: Dict[str, int]) -> Dict[str, List[TokenType]]:
        """
        This method pads a list of tokens to ``desired_num_tokens`` and returns a padded copy of the
        input tokens.  If the input token list is longer than ``desired_num_tokens`` then it will be
        truncated.

        ``padding_lengths`` is used to provide supplemental padding parameters which are needed
        in some cases.  For example, it contains the widths to pad characters to when doing
        character-level padding.
        """
        raise NotImplementedError

    def get_keys(self, index_name: str) -> List[str]:
        """
        Return a list of the keys this indexer return from ``tokens_to_indices``.
        """
        # pylint: disable=no-self-use
        return [index_name]


==> appendix/sm/code/stog/data/tokenizers/__init__.py <==
"""
This module contains various classes for performing
tokenization, stemming, and filtering.
"""

from stog.data.tokenizers.tokenizer import Token, Tokenizer
from stog.data.tokenizers.word_tokenizer import WordTokenizer
from stog.data.tokenizers.character_tokenizer import CharacterTokenizer


==> appendix/sm/code/stog/data/tokenizers/bert_tokenizer.py <==
from overrides import overrides

import numpy as np
from pytorch_pretrained_bert.tokenization import BertTokenizer

from stog.data.vocabulary import DEFAULT_PADDING_TOKEN, DEFAULT_OOV_TOKEN


class AMRBertTokenizer(BertTokenizer):

    def __init__(self, *args, **kwargs):
        super(AMRBertTokenizer, self).__init__(*args, **kwargs)

    @overrides
    def tokenize(self, tokens, split=False):
        tokens = ['[CLS]'] + tokens + ['[SEP]']
        if not split:
            split_tokens = [t if t in self.vocab else '[UNK]' for t in tokens]
            gather_indexes = None
        else:
            split_tokens, _gather_indexes = [], []
            for token in tokens:
                indexes = []
                for i, sub_token in enumerate(self.wordpiece_tokenizer.tokenize(token)):
                    indexes.append(len(split_tokens))
                    split_tokens.append(sub_token)
                _gather_indexes.append(indexes)

            _gather_indexes = _gather_indexes[1:-1]
            max_index_list_len = max(len(indexes) for indexes in _gather_indexes)
            gather_indexes = np.zeros((len(_gather_indexes), max_index_list_len))
            for i, indexes in enumerate(_gather_indexes):
                for j, index in enumerate(indexes):
                    gather_indexes[i, j] = index

        token_ids = np.array(self.convert_tokens_to_ids(split_tokens))
        return token_ids, gather_indexes


==> appendix/sm/code/stog/data/tokenizers/character_tokenizer.py <==
from typing import List

from overrides import overrides

from stog.data.tokenizers.token import Token
from stog.data.tokenizers.tokenizer import Tokenizer


@Tokenizer.register("character")
class CharacterTokenizer(Tokenizer):
    """
    A ``CharacterTokenizer`` splits strings into character tokens.

    Parameters
    ----------
    byte_encoding : str, optional (default=``None``)
        If not ``None``, we will use this encoding to encode the string as bytes, and use the byte
        sequence as characters, instead of the unicode characters in the python string.  E.g., the
        character 'á' would be a single token if this option is ``None``, but it would be two
        tokens if this option is set to ``"utf-8"``.

        If this is not ``None``, ``tokenize`` will return a ``List[int]`` instead of a
        ``List[str]``, and we will bypass the vocabulary in the ``TokenIndexer``.
    lowercase_characters : ``bool``, optional (default=``False``)
        If ``True``, we will lowercase all of the characters in the text before doing any other
        operation.  You probably do not want to do this, as character vocabularies are generally
        not very large to begin with, but it's an option if you really want it.
    start_tokens : ``List[str]``, optional
        If given, these tokens will be added to the beginning of every string we tokenize.  If
        using byte encoding, this should actually be a ``List[int]``, not a ``List[str]``.
    end_tokens : ``List[str]``, optional
        If given, these tokens will be added to the end of every string we tokenize.  If using byte
        encoding, this should actually be a ``List[int]``, not a ``List[str]``.
    """
    def __init__(self,
                 byte_encoding: str = None,
                 lowercase_characters: bool = False,
                 start_tokens: List[str] = None,
                 end_tokens: List[str] = None) -> None:
        self._byte_encoding = byte_encoding
        self._lowercase_characters = lowercase_characters
        self._start_tokens = start_tokens or []
        # We reverse the tokens here because we're going to insert them with `insert(0)` later;
        # this makes sure they show up in the right order.
        self._start_tokens.reverse()
        self._end_tokens = end_tokens or []

    @overrides
    def batch_tokenize(self, texts: List[str]) -> List[List[Token]]:
        return [self.tokenize(text) for text in texts]

    @overrides
    def tokenize(self, text: str) -> List[Token]:
        if self._lowercase_characters:
            text = text.lower()
        if self._byte_encoding is not None:
            # We add 1 here so that we can still use 0 for masking, no matter what bytes we get out
            # of this.
            tokens = [Token(text_id=c + 1) for c in text.encode(self._byte_encoding)]
        else:
            tokens = [Token(t) for t in list(text)]
        for start_token in self._start_tokens:
            if isinstance(start_token, int):
                token = Token(text_id=start_token, idx=0)
            else:
                token = Token(text=start_token, idx=0)
            tokens.insert(0, token)
        for end_token in self._end_tokens:
            if isinstance(end_token, int):
                token = Token(text_id=end_token, idx=0)
            else:
                token = Token(text=end_token, idx=0)
            tokens.append(token)
        return tokens


==> appendix/sm/code/stog/data/tokenizers/token.py <==
class Token:
    """
    A simple token representation, keeping track of the token's text, offset in the passage it was
    taken from, POS tag, dependency relation, and similar information.  These fields match spacy's
    exactly, so we can just use a spacy token for this.

    Parameters
    ----------
    text : ``str``, optional
        The original text represented by this token.
    idx : ``int``, optional
        The character offset of this token into the tokenized passage.
    lemma : ``str``, optional
        The lemma of this token.
    pos : ``str``, optional
        The coarse-grained part of speech of this token.
    tag : ``str``, optional
        The fine-grained part of speech of this token.
    dep : ``str``, optional
        The dependency relation for this token.
    ent_type : ``str``, optional
        The entity type (i.e., the NER tag) for this token.
    text_id : ``int``, optional
        If your tokenizer returns integers instead of strings (e.g., because you're doing byte
        encoding, or some hash-based embedding), set this with the integer.  If this is set, we
        will bypass the vocabulary when indexing this token, regardless of whether ``text`` is also
        set.  You can `also` set ``text`` with the original text, if you want, so that you can
        still use a character-level representation in addition to a hash-based word embedding.

        The other fields on ``Token`` follow the fields on spacy's ``Token`` object; this is one we
        added, similar to spacy's ``lex_id``.
    """
    def __init__(self,
                 text: str = None,
                 idx: int = None,
                 lemma: str = None,
                 pos: str = None,
                 tag: str = None,
                 dep: str = None,
                 ent_type: str = None,
                 text_id: int = None) -> None:
        self.text = text
        self.idx = idx
        self.lemma_ = lemma
        self.pos_ = pos
        self.tag_ = tag
        self.dep_ = dep
        self.ent_type_ = ent_type
        self.text_id = text_id

    def __str__(self):
        return self.text

    def __repr__(self):
        return self.__str__()

    def __eq__(self, other):
        if isinstance(self, other.__class__):
            return self.__dict__ == other.__dict__
        return NotImplemented


def show_token(token: Token) -> str:
    return (f"{token.text} "
            f"(idx: {token.idx}) "
            f"(lemma: {token.lemma_}) "
            f"(pos: {token.pos_}) "
            f"(tag: {token.tag_}) "
            f"(dep: {token.dep_}) "
            f"(ent_type: {token.ent_type_}) ")


==> appendix/sm/code/stog/data/tokenizers/tokenizer.py <==
from typing import List

from stog.utils.registrable import Registrable
from stog.data.tokenizers.token import Token


class Tokenizer(Registrable):
    """
    A ``Tokenizer`` splits strings of text into tokens.  Typically, this either splits text into
    word tokens or character tokens, and those are the two tokenizer subclasses we have implemented
    here, though you could imagine wanting to do other kinds of tokenization for structured or
    other inputs.

    As part of tokenization, concrete implementations of this API will also handle stemming,
    stopword filtering, adding start and end tokens, or other kinds of things you might want to do
    to your tokens.  See the parameters to, e.g., :class:`~.WordTokenizer`, or whichever tokenizer
    you want to use.

    If the base input to your model is words, you should use a :class:`~.WordTokenizer`, even if
    you also want to have a character-level encoder to get an additional vector for each word
    token.  Splitting word tokens into character arrays is handled separately, in the
    :class:`..token_representations.TokenRepresentation` class.
    """
    default_implementation = 'word'

    def batch_tokenize(self, texts: List[str]) -> List[List[Token]]:
        """
        Batches together tokenization of several texts, in case that is faster for particular
        tokenizers.
        """
        raise NotImplementedError

    def tokenize(self, text: str) -> List[Token]:
        """
        Actually implements splitting words into tokens.

        Returns
        -------
        tokens : ``List[Token]``
        """
        raise NotImplementedError


==> appendix/sm/code/stog/data/tokenizers/word_filter.py <==
from typing import List

from overrides import overrides

from stog.utils.registrable import Registrable
from stog.data.tokenizers.token import Token


class WordFilter(Registrable):
    """
    A ``WordFilter`` removes words from a token list.  Typically, this is for stopword removal,
    though you could feasibly use it for more domain-specific removal if you want.

    Word removal happens `before` stemming, so keep that in mind if you're designing a list of
    words to be removed.
    """
    default_implementation = 'pass_through'

    def filter_words(self, words: List[Token]) -> List[Token]:
        """
        Returns a filtered list of words.
        """
        raise NotImplementedError


@WordFilter.register('pass_through')
class PassThroughWordFilter(WordFilter):
    """
    Does not filter words; it's a no-op.  This is the default word filter.
    """
    @overrides
    def filter_words(self, words: List[Token]) -> List[Token]:
        return words


@WordFilter.register('stopwords')
class StopwordFilter(WordFilter):
    """
    Uses a list of stopwords to filter.
    """
    def __init__(self):
        # TODO(matt): Allow this to be specified somehow, either with a file, or with parameters,
        # or something.
        self.stopwords = set(['I', 'a', 'aboard', 'about', 'above', 'accordance', 'according',
                              'across', 'after', 'against', 'along', 'alongside', 'also', 'am',
                              'amid', 'amidst', 'an', 'and', 'apart', 'are', 'around', 'as',
                              'aside', 'astride', 'at', 'atop', 'back', 'be', 'because', 'before',
                              'behind', 'below', 'beneath', 'beside', 'besides', 'between',
                              'beyond', 'but', 'by', 'concerning', 'do', 'down', 'due', 'during',
                              'either', 'except', 'exclusive', 'false', 'for', 'from', 'happen',
                              'he', 'her', 'hers', 'herself', 'him', 'himself', 'his', 'how',
                              'how many', 'how much', 'i', 'if', 'in', 'including', 'inside',
                              'instead', 'into', 'irrespective', 'is', 'it', 'its', 'itself',
                              'less', 'me', 'mine', 'minus', 'my', 'myself', 'neither', 'next',
                              'not', 'occur', 'of', 'off', 'on', 'onto', 'opposite', 'or', 'our',
                              'ours', 'ourselves', 'out', 'out of', 'outside', 'over', 'owing',
                              'per', 'prepatory', 'previous', 'prior', 'pursuant', 'regarding',
                              's', 'sans', 'she', 'subsequent', 'such', 'than', 'thanks', 'that',
                              'the', 'their', 'theirs', 'them', 'themselves', 'then', 'these',
                              'they', 'this', 'those', 'through', 'throughout', 'thru', 'till',
                              'to', 'together', 'top', 'toward', 'towards', 'true', 'under',
                              'underneath', 'unlike', 'until', 'up', 'upon', 'us', 'using',
                              'versus', 'via', 'was', 'we', 'were', 'what', 'when', 'where',
                              'which', 'who', 'why', 'will', 'with', 'within', 'without', 'you',
                              'your', 'yours', 'yourself', 'yourselves', ",", '.', ':', '!', ';',
                              "'", '"', '&', '$', '#', '@', '(', ')', '?'])

    @overrides
    def filter_words(self, words: List[Token]) -> List[Token]:
        return [word for word in words if word.text.lower() not in self.stopwords]


==> appendix/sm/code/stog/data/tokenizers/word_splitter.py <==
import re
from typing import List

from overrides import overrides
import spacy
import ftfy

from stog.utils.registrable import Registrable
from stog.utils.file import get_spacy_model
from stog.data.tokenizers.token import Token
from stog.data.token_indexers.openai_transformer_byte_pair_indexer import text_standardize


class WordSplitter(Registrable):
    """
    A ``WordSplitter`` splits strings into words.  This is typically called a "tokenizer" in NLP,
    because splitting strings into characters is trivial, but we use ``Tokenizer`` to refer to the
    higher-level object that splits strings into tokens (which could just be character tokens).
    So, we're using "word splitter" here for this.
    """
    default_implementation = 'spacy'

    def batch_split_words(self, sentences: List[str]) -> List[List[Token]]:
        """
        Spacy needs to do batch processing, or it can be really slow.  This method lets you take
        advantage of that if you want.  Default implementation is to just iterate of the sentences
        and call ``split_words``, but the ``SpacyWordSplitter`` will actually do batched
        processing.
        """
        return [self.split_words(sentence) for sentence in sentences]

    def split_words(self, sentence: str) -> List[Token]:
        """
        Splits ``sentence`` into a list of :class:`Token` objects.
        """
        raise NotImplementedError


@WordSplitter.register('simple')
class SimpleWordSplitter(WordSplitter):
    """
    Does really simple tokenization.  NLTK was too slow, so we wrote our own simple tokenizer
    instead.  This just does an initial split(), followed by some heuristic filtering of each
    whitespace-delimited token, separating contractions and punctuation.  We assume lower-cased,
    reasonably well-formed English sentences as input.
    """
    def __init__(self):
        # These are certainly incomplete.  But at least it's a start.
        self.special_cases = set(['mr.', 'mrs.', 'etc.', 'e.g.', 'cf.', 'c.f.', 'eg.', 'al.'])
        self.contractions = set(["n't", "'s", "'ve", "'re", "'ll", "'d", "'m"])
        self.contractions |= set([x.replace("'", "’") for x in self.contractions])
        self.ending_punctuation = set(['"', "'", '.', ',', ';', ')', ']', '}', ':', '!', '?', '%', '”', "’"])
        self.beginning_punctuation = set(['"', "'", '(', '[', '{', '#', '$', '“', "‘"])

    @overrides
    def split_words(self, sentence: str) -> List[Token]:
        """
        Splits a sentence into word tokens.  We handle four kinds of things: words with punctuation
        that should be ignored as a special case (Mr. Mrs., etc.), contractions/genitives (isn't,
        don't, Matt's), and beginning and ending punctuation ("antennagate", (parentheticals), and
        such.).

        The basic outline is to split on whitespace, then check each of these cases.  First, we
        strip off beginning punctuation, then strip off ending punctuation, then strip off
        contractions.  When we strip something off the beginning of a word, we can add it to the
        list of tokens immediately.  When we strip it off the end, we have to save it to be added
        to after the word itself has been added.  Before stripping off any part of a token, we
        first check to be sure the token isn't in our list of special cases.
        """
        fields = sentence.split()
        tokens: List[Token] = []
        for field in fields:
            add_at_end: List[Token] = []
            while self._can_split(field) and field[0] in self.beginning_punctuation:
                tokens.append(Token(field[0]))
                field = field[1:]
            while self._can_split(field) and field[-1] in self.ending_punctuation:
                add_at_end.insert(0, Token(field[-1]))
                field = field[:-1]

            # There could (rarely) be several contractions in a word, but we check contractions
            # sequentially, in a random order.  If we've removed one, we need to check again to be
            # sure there aren't others.
            remove_contractions = True
            while remove_contractions:
                remove_contractions = False
                for contraction in self.contractions:
                    if self._can_split(field) and field.lower().endswith(contraction):
                        add_at_end.insert(0, Token(field[-len(contraction):]))
                        field = field[:-len(contraction)]
                        remove_contractions = True
            if field:
                tokens.append(Token(field))
            tokens.extend(add_at_end)
        return tokens

    def _can_split(self, token: str):
        return token and token.lower() not in self.special_cases


@WordSplitter.register('letters_digits')
class LettersDigitsWordSplitter(WordSplitter):
    """
    A ``WordSplitter`` which keeps runs of (unicode) letters and runs of digits together, while
    every other non-whitespace character becomes a separate word.
    """
    @overrides
    def split_words(self, sentence: str) -> List[Token]:
        # We use the [^\W\d_] pattern as a trick to match unicode letters
        tokens = [Token(m.group(), idx=m.start())
                  for m in re.finditer(r'[^\W\d_]+|\d+|\S', sentence)]
        return tokens


@WordSplitter.register('just_spaces')
class JustSpacesWordSplitter(WordSplitter):
    """
    A ``WordSplitter`` that assumes you've already done your own tokenization somehow and have
    separated the tokens by spaces.  We just split the input string on whitespace and return the
    resulting list.  We use a somewhat odd name here to avoid coming too close to the more
    commonly used ``SpacyWordSplitter``.

    Note that we use ``sentence.split()``, which means that the amount of whitespace between the
    tokens does not matter.  This will never result in spaces being included as tokens.
    """
    @overrides
    def split_words(self, sentence: str) -> List[Token]:
        return [Token(t) for t in sentence.split()]


def _remove_spaces(tokens: List[spacy.tokens.Token]) -> List[spacy.tokens.Token]:
    return [token for token in tokens if not token.is_space]

@WordSplitter.register('spacy')
class SpacyWordSplitter(WordSplitter):
    """
    A ``WordSplitter`` that uses spaCy's tokenizer.  It's fast and reasonable - this is the
    recommended ``WordSplitter``.
    """
    def __init__(self,
                 language: str = 'en_core_web_sm',
                 pos_tags: bool = False,
                 parse: bool = False,
                 ner: bool = False) -> None:
        self.spacy = get_spacy_model(language, pos_tags, parse, ner)

    @overrides
    def batch_split_words(self, sentences: List[str]) -> List[List[Token]]:
        return [_remove_spaces(tokens)
                for tokens in self.spacy.pipe(sentences, n_threads=-1)]

    @overrides
    def split_words(self, sentence: str) -> List[Token]:
        # This works because our Token class matches spacy's.
        return _remove_spaces(self.spacy(sentence))

@WordSplitter.register('openai')
class OpenAISplitter(WordSplitter):
    """
    For OpenAI transformer
    """
    def __init__(self):
        self.spacy = get_spacy_model('en_core_web_sm', False, False, False)

    @staticmethod
    def _standardize(text):
        return text_standardize(ftfy.fix_text(text))

    @overrides
    def batch_split_words(self, sentences: List[str]) -> List[List[Token]]:
        standardized_sentences = [self._standardize(sentence) for sentence in sentences]
        return [_remove_spaces(tokens)
                for tokens in self.spacy.pipe(standardized_sentences, n_threads=-1)]

    @overrides
    def split_words(self, sentence: str) -> List[Token]:
        # This works because our Token class matches spacy's.
        return _remove_spaces(self.spacy(self._standardize(sentence)))


==> appendix/sm/code/stog/data/tokenizers/word_stemmer.py <==
from nltk.stem import PorterStemmer as NltkPorterStemmer
from overrides import overrides

from stog.utils.registrable import Registrable
from stog.data.tokenizers.token import Token


class WordStemmer(Registrable):
    """
    A ``WordStemmer`` lemmatizes words.  This means that we map words to their root form, so that,
    e.g., "have", "has", and "had" all have the same internal representation.

    You should think carefully about whether and how much stemming you want in your model.  Kind of
    the whole point of using word embeddings is so that you don't have to do this, but in a highly
    inflected language, or in a low-data setting, you might need it anyway.  The default
    ``WordStemmer`` does nothing, just returning the work token as-is.
    """
    default_implementation = 'pass_through'

    def stem_word(self, word: Token) -> Token:
        """
        Returns a new ``Token`` with ``word.text`` replaced by a stemmed word.
        """
        raise NotImplementedError


@WordStemmer.register('pass_through')
class PassThroughWordStemmer(WordStemmer):
    """
    Does not stem words; it's a no-op.  This is the default word stemmer.
    """
    @overrides
    def stem_word(self, word: Token) -> Token:
        return word


@WordStemmer.register('porter')
class PorterStemmer(WordStemmer):
    """
    Uses NLTK's PorterStemmer to stem words.
    """
    def __init__(self):
        self.stemmer = NltkPorterStemmer()

    @overrides
    def stem_word(self, word: Token) -> Token:
        new_text = self.stemmer.stem(word.text)
        return Token(text=new_text,
                     idx=word.idx,
                     lemma=word.lemma_,
                     pos=word.pos_,
                     tag=word.tag_,
                     dep=word.dep_,
                     ent_type=word.ent_type_,
                     text_id=getattr(word, 'text_id', None))


==> appendix/sm/code/stog/data/tokenizers/word_tokenizer.py <==
from typing import List

from overrides import overrides

from stog.data.tokenizers.token import Token
from stog.data.tokenizers.tokenizer import Tokenizer
from stog.data.tokenizers.word_filter import WordFilter, PassThroughWordFilter
from stog.data.tokenizers.word_splitter import WordSplitter, SpacyWordSplitter
from stog.data.tokenizers.word_stemmer import WordStemmer, PassThroughWordStemmer


@Tokenizer.register("word")
class WordTokenizer(Tokenizer):
    """
    A ``WordTokenizer`` handles the splitting of strings into words as well as any desired
    post-processing (e.g., stemming, filtering, etc.).  Note that we leave one particular piece of
    post-processing for later: the decision of whether or not to lowercase the token.  This is for
    two reasons: (1) if you want to make two different casing decisions for whatever reason, you
    won't have to run the tokenizer twice, and more importantly (2) if you want to lowercase words
    for your word embedding, but retain capitalization in a character-level representation, we need
    to retain the capitalization here.

    Parameters
    ----------
    word_splitter : ``WordSplitter``, optional
        The :class:`WordSplitter` to use for splitting text strings into word tokens.  The default
        is to use the ``SpacyWordSplitter`` with default parameters.
    word_filter : ``WordFilter``, optional
        The :class:`WordFilter` to use for, e.g., removing stopwords.  Default is to do no
        filtering.
    word_stemmer : ``WordStemmer``, optional
        The :class:`WordStemmer` to use.  Default is no stemming.
    start_tokens : ``List[str]``, optional
        If given, these tokens will be added to the beginning of every string we tokenize.
    end_tokens : ``List[str]``, optional
        If given, these tokens will be added to the end of every string we tokenize.
    """
    def __init__(self,
                 word_splitter: WordSplitter = None,
                 word_filter: WordFilter = PassThroughWordFilter(),
                 word_stemmer: WordStemmer = PassThroughWordStemmer(),
                 start_tokens: List[str] = None,
                 end_tokens: List[str] = None) -> None:
        self._word_splitter = word_splitter or SpacyWordSplitter()
        self._word_filter = word_filter
        self._word_stemmer = word_stemmer
        self._start_tokens = start_tokens or []
        # We reverse the tokens here because we're going to insert them with `insert(0)` later;
        # this makes sure they show up in the right order.
        self._start_tokens.reverse()
        self._end_tokens = end_tokens or []

    @overrides
    def tokenize(self, text: str) -> List[Token]:
        """
        Does whatever processing is required to convert a string of text into a sequence of tokens.

        At a minimum, this uses a ``WordSplitter`` to split words into text.  It may also do
        stemming or stopword removal, depending on the parameters given to the constructor.
        """
        words = self._word_splitter.split_words(text)
        return self._filter_and_stem(words)

    @overrides
    def batch_tokenize(self, texts: List[str]) -> List[List[Token]]:
        batched_words = self._word_splitter.batch_split_words(texts)
        return [self._filter_and_stem(words) for words in batched_words]

    def _filter_and_stem(self, words: List[Token]) -> List[Token]:
        filtered_words = self._word_filter.filter_words(words)
        stemmed_words = [self._word_stemmer.stem_word(word) for word in filtered_words]
        for start_token in self._start_tokens:
            stemmed_words.insert(0, Token(start_token, 0))
        for end_token in self._end_tokens:
            stemmed_words.append(Token(end_token, -1))
        return stemmed_words


==> appendix/sm/code/stog/data/vocabulary.py <==
"""
A Vocabulary maps strings to integers, allowing for strings to be mapped to an
out-of-vocabulary token.
"""

import codecs
import logging
import os
from collections import defaultdict
from typing import Any, Callable, Dict, Iterable, List, Optional, Set, Union

from stog.utils.string import namespace_match
from stog.utils.params import Params
from stog.utils.checks import ConfigurationError
from stog.utils.tqdm import Tqdm
from stog.data import instance as adi  # pylint: disable=unused-import


logger = logging.getLogger(__name__)  # pylint: disable=invalid-name

DEFAULT_NON_PADDED_NAMESPACES = ("*tags", "*labels")
DEFAULT_PADDING_TOKEN = "@@PADDING@@"
DEFAULT_OOV_TOKEN = "@@UNKNOWN@@"
NAMESPACE_PADDING_FILE = 'non_padded_namespaces.txt'


class _NamespaceDependentDefaultDict(defaultdict):
    """
    This is a `defaultdict
    <https://docs.python.org/2/library/collections.html#collections.defaultdict>`_ where the
    default value is dependent on the key that is passed.

    We use "namespaces" in the :class:`Vocabulary` object to keep track of several different
    mappings from strings to integers, so that we have a consistent API for mapping words, tags,
    labels, characters, or whatever else you want, into integers.  The issue is that some of those
    namespaces (words and characters) should have integers reserved for padding and
    out-of-vocabulary tokens, while others (labels and tags) shouldn't.  This class allows you to
    specify filters on the namespace (the key used in the ``defaultdict``), and use different
    default values depending on whether the namespace passes the filter.

    To do filtering, we take a set of ``non_padded_namespaces``.  This is a set of strings
    that are either matched exactly against the keys, or treated as suffixes, if the
    string starts with ``*``.  In other words, if ``*tags`` is in ``non_padded_namespaces`` then
    ``passage_tags``, ``question_tags``, etc. (anything that ends with ``tags``) will have the
    ``non_padded`` default value.

    Parameters
    ----------
    non_padded_namespaces : ``Iterable[str]``
        A set / list / tuple of strings describing which namespaces are not padded.  If a namespace
        (key) is missing from this dictionary, we will use :func:`namespace_match` to see whether
        the namespace should be padded.  If the given namespace matches any of the strings in this
        list, we will use ``non_padded_function`` to initialize the value for that namespace, and
        we will use ``padded_function`` otherwise.
    padded_function : ``Callable[[], Any]``
        A zero-argument function to call to initialize a value for a namespace that `should` be
        padded.
    non_padded_function : ``Callable[[], Any]``
        A zero-argument function to call to initialize a value for a namespace that should `not` be
        padded.
    """
    def __init__(self,
                 non_padded_namespaces: Iterable[str],
                 padded_function: Callable[[], Any],
                 non_padded_function: Callable[[], Any]) -> None:
        self._non_padded_namespaces = set(non_padded_namespaces)
        self._padded_function = padded_function
        self._non_padded_function = non_padded_function
        super(_NamespaceDependentDefaultDict, self).__init__()

    def __missing__(self, key: str):
        if any(namespace_match(pattern, key) for pattern in self._non_padded_namespaces):
            value = self._non_padded_function()
        else:
            value = self._padded_function()
        dict.__setitem__(self, key, value)
        return value

    def add_non_padded_namespaces(self, non_padded_namespaces: Set[str]):
        # add non_padded_namespaces which weren't already present
        self._non_padded_namespaces.update(non_padded_namespaces)

class _TokenToIndexDefaultDict(_NamespaceDependentDefaultDict):
    def __init__(self, non_padded_namespaces: Set[str], padding_token: str, oov_token: str) -> None:
        super(_TokenToIndexDefaultDict, self).__init__(non_padded_namespaces,
                                                       lambda: {padding_token: 0, oov_token: 1},
                                                       lambda: {})


class _IndexToTokenDefaultDict(_NamespaceDependentDefaultDict):
    def __init__(self, non_padded_namespaces: Set[str], padding_token: str, oov_token: str) -> None:
        super(_IndexToTokenDefaultDict, self).__init__(non_padded_namespaces,
                                                       lambda: {0: padding_token, 1: oov_token},
                                                       lambda: {})


def _read_pretrained_tokens(embeddings_file_uri: str) -> List[str]:
    # Moving this import to the top breaks everything (cycling import, I guess)
    from stog.modules.token_embedders import EmbeddingsTextFile

    logger.info('Reading pretrained tokens from: %s', embeddings_file_uri)
    tokens: List[str] = []
    with EmbeddingsTextFile(embeddings_file_uri) as embeddings_file:
        for line_number, line in enumerate(Tqdm.tqdm(embeddings_file), start=1):
            token_end = line.find(' ')
            if token_end >= 0:
                token = line[:token_end]
                tokens.append(token)
            else:
                line_begin = line[:20] + '...' if len(line) > 20 else line
                logger.warning(f'Skipping line number %d: %s', line_number, line_begin)
    return tokens


def pop_max_vocab_size(params: Params) -> Union[int, Dict[str, int]]:
    """
    max_vocab_size is allowed to be either an int or a Dict[str, int] (or nothing).
    But it could also be a string representing an int (in the case of environment variable
    substitution). So we need some complex logic to handle it.
    """
    size = params.pop("max_vocab_size", None)

    if isinstance(size, Params):
        # This is the Dict[str, int] case.
        return size.as_dict()
    elif size is not None:
        # This is the int / str case.
        try:
            return int(size)
        except:
            return size
    else:
        return None


class Vocabulary:
    """
    A Vocabulary maps strings to integers, allowing for strings to be mapped to an
    out-of-vocabulary token.

    Vocabularies are fit to a particular dataset, which we use to decide which tokens are
    in-vocabulary.

    Vocabularies also allow for several different namespaces, so you can have separate indices for
    'a' as a word, and 'a' as a character, for instance, and so we can use this object to also map
    tag and label strings to indices, for a unified :class:`~.fields.field.Field` API.  Most of the
    methods on this class allow you to pass in a namespace; by default we use the 'tokens'
    namespace, and you can omit the namespace argument everywhere and just use the default.

    Parameters
    ----------
    counter : ``Dict[str, Dict[str, int]]``, optional (default=``None``)
        A collection of counts from which to initialize this vocabulary.  We will examine the
        counts and, together with the other parameters to this class, use them to decide which
        words are in-vocabulary.  If this is ``None``, we just won't initialize the vocabulary with
        anything.
    min_count : ``Dict[str, int]``, optional (default=None)
        When initializing the vocab from a counter, you can specify a minimum count, and every
        token with a count less than this will not be added to the dictionary.  These minimum
        counts are `namespace-specific`, so you can specify different minimums for labels versus
        words tokens, for example.  If a namespace does not have a key in the given dictionary, we
        will add all seen tokens to that namespace.
    max_vocab_size : ``Union[int, Dict[str, int]]``, optional (default=``None``)
        If you want to cap the number of tokens in your vocabulary, you can do so with this
        parameter.  If you specify a single integer, every namespace will have its vocabulary fixed
        to be no larger than this.  If you specify a dictionary, then each namespace in the
        ``counter`` can have a separate maximum vocabulary size.  Any missing key will have a value
        of ``None``, which means no cap on the vocabulary size.
    non_padded_namespaces : ``Iterable[str]``, optional
        By default, we assume you are mapping word / character tokens to integers, and so you want
        to reserve word indices for padding and out-of-vocabulary tokens.  However, if you are
        mapping NER or SRL tags, or class labels, to integers, you probably do not want to reserve
        indices for padding and out-of-vocabulary tokens.  Use this field to specify which
        namespaces should `not` have padding and OOV tokens added.

        The format of each element of this is either a string, which must match field names
        exactly,  or ``*`` followed by a string, which we match as a suffix against field names.

        We try to make the default here reasonable, so that you don't have to think about this.
        The default is ``("*tags", "*labels")``, so as long as your namespace ends in "tags" or
        "labels" (which is true by default for all tag and label fields in this code), you don't
        have to specify anything here.
    pretrained_files : ``Dict[str, str]``, optional
        If provided, this map specifies the path to optional pretrained embedding files for each
        namespace. This can be used to either restrict the vocabulary to only words which appear
        in this file, or to ensure that any words in this file are included in the vocabulary
        regardless of their count, depending on the value of ``only_include_pretrained_words``.
        Words which appear in the pretrained embedding file but not in the data are NOT included
        in the Vocabulary.
    min_pretrained_embeddings : ``Dict[str, int]``, optional
        If provided, specifies for each namespace a mininum number of lines (typically the
        most common words) to keep from pretrained embedding files, even for words not
        appearing in the data.
    only_include_pretrained_words : ``bool``, optional (default=False)
        This defines the stategy for using any pretrained embedding files which may have been
        specified in ``pretrained_files``. If False, an inclusive stategy is used: and words
        which are in the ``counter`` and in the pretrained file are added to the ``Vocabulary``,
        regardless of whether their count exceeds ``min_count`` or not. If True, we use an
        exclusive strategy: words are only included in the Vocabulary if they are in the pretrained
        embedding file (their count must still be at least ``min_count``).
    tokens_to_add : ``Dict[str, List[str]]``, optional (default=None)
        If given, this is a list of tokens to add to the vocabulary, keyed by the namespace to add
        the tokens to.  This is a way to be sure that certain items appear in your vocabulary,
        regardless of any other vocabulary computation.
    """
    default_implementation = "default"

    def __init__(self,
                 counter: Dict[str, Dict[str, int]] = None,
                 min_count: Dict[str, int] = None,
                 max_vocab_size: Union[int, Dict[str, int]] = None,
                 non_padded_namespaces: Iterable[str] = DEFAULT_NON_PADDED_NAMESPACES,
                 pretrained_files: Optional[Dict[str, str]] = None,
                 only_include_pretrained_words: bool = False,
                 tokens_to_add: Dict[str, List[str]] = None,
                 min_pretrained_embeddings: Dict[str, int] = None) -> None:
        self._padding_token = DEFAULT_PADDING_TOKEN
        self._oov_token = DEFAULT_OOV_TOKEN
        self._non_padded_namespaces = set(non_padded_namespaces)
        self._token_to_index = _TokenToIndexDefaultDict(self._non_padded_namespaces,
                                                        self._padding_token,
                                                        self._oov_token)
        self._index_to_token = _IndexToTokenDefaultDict(self._non_padded_namespaces,
                                                        self._padding_token,
                                                        self._oov_token)
        self._retained_counter: Optional[Dict[str, Dict[str, int]]] = None
        # Made an empty vocabulary, now extend it.
        self._extend(counter,
                     min_count,
                     max_vocab_size,
                     non_padded_namespaces,
                     pretrained_files,
                     only_include_pretrained_words,
                     tokens_to_add,
                     min_pretrained_embeddings)

    def save_to_files(self, directory: str) -> None:
        """
        Persist this Vocabulary to files so it can be reloaded later.
        Each namespace corresponds to one file.

        Parameters
        ----------
        directory : ``str``
            The directory where we save the serialized vocabulary.
        """
        os.makedirs(directory, exist_ok=True)
        if os.listdir(directory):
            logging.warning("vocabulary serialization directory %s is not empty", directory)

        with codecs.open(os.path.join(directory, NAMESPACE_PADDING_FILE), 'w', 'utf-8') as namespace_file:
            for namespace_str in self._non_padded_namespaces:
                print(namespace_str, file=namespace_file)

        for namespace, mapping in self._index_to_token.items():
            # Each namespace gets written to its own file, in index order.
            with codecs.open(os.path.join(directory, namespace + '.txt'), 'w', 'utf-8') as token_file:
                num_tokens = len(mapping)
                start_index = 1 if mapping[0] == self._padding_token else 0
                for i in range(start_index, num_tokens):
                    print(mapping[i].replace('\n', '@@NEWLINE@@'), file=token_file)

    @classmethod
    def from_files(cls, directory: str) -> 'Vocabulary':
        """
        Loads a ``Vocabulary`` that was serialized using ``save_to_files``.

        Parameters
        ----------
        directory : ``str``
            The directory containing the serialized vocabulary.
        """
        logger.info("Loading token dictionary from %s.", directory)
        with codecs.open(os.path.join(directory, NAMESPACE_PADDING_FILE), 'r', 'utf-8') as namespace_file:
            non_padded_namespaces = [namespace_str.strip() for namespace_str in namespace_file]

        vocab = cls(non_padded_namespaces=non_padded_namespaces)

        # Check every file in the directory.
        for namespace_filename in os.listdir(directory):
            if namespace_filename == NAMESPACE_PADDING_FILE:
                continue
            namespace = namespace_filename.replace('.txt', '')
            if any(namespace_match(pattern, namespace) for pattern in non_padded_namespaces):
                is_padded = False
            else:
                is_padded = True
            filename = os.path.join(directory, namespace_filename)
            vocab.set_from_file(filename, is_padded, namespace=namespace)

        return vocab

    def set_from_file(self,
                      filename: str,
                      is_padded: bool = True,
                      oov_token: str = DEFAULT_OOV_TOKEN,
                      namespace: str = "tokens"):
        """
        If you already have a vocabulary file for a trained model somewhere, and you really want to
        use that vocabulary file instead of just setting the vocabulary from a dataset, for
        whatever reason, you can do that with this method.  You must specify the namespace to use,
        and we assume that you want to use padding and OOV tokens for this.

        Parameters
        ----------
        filename : ``str``
            The file containing the vocabulary to load.  It should be formatted as one token per
            line, with nothing else in the line.  The index we assign to the token is the line
            number in the file (1-indexed if ``is_padded``, 0-indexed otherwise).  Note that this
            file should contain the OOV token string!
        is_padded : ``bool``, optional (default=True)
            Is this vocabulary padded?  For token / word / character vocabularies, this should be
            ``True``; while for tag or label vocabularies, this should typically be ``False``.  If
            ``True``, we add a padding token with index 0, and we enforce that the ``oov_token`` is
            present in the file.
        oov_token : ``str``, optional (default=DEFAULT_OOV_TOKEN)
            What token does this vocabulary use to represent out-of-vocabulary characters?  This
            must show up as a line in the vocabulary file.  When we find it, we replace
            ``oov_token`` with ``self._oov_token``, because we only use one OOV token across
            namespaces.
        namespace : ``str``, optional (default="tokens")
            What namespace should we overwrite with this vocab file?
        """
        if is_padded:
            self._token_to_index[namespace] = {self._padding_token: 0}
            self._index_to_token[namespace] = {0: self._padding_token}
        else:
            self._token_to_index[namespace] = {}
            self._index_to_token[namespace] = {}
        with codecs.open(filename, 'r', 'utf-8') as input_file:
            lines = input_file.read().split('\n')
            # Be flexible about having final newline or not
            if lines and lines[-1] == '':
                lines = lines[:-1]
            for i, line in enumerate(lines):
                index = i + 1 if is_padded else i
                token = line.replace('@@NEWLINE@@', '\n')
                if token == oov_token:
                    token = self._oov_token
                self._token_to_index[namespace][token] = index
                self._index_to_token[namespace][index] = token
        if is_padded:
            assert self._oov_token in self._token_to_index[namespace], "OOV token not found!"

    @classmethod
    def from_instances(cls,
                       instances: Iterable['adi.Instance'],
                       min_count: Dict[str, int] = None,
                       max_vocab_size: Union[int, Dict[str, int]] = None,
                       non_padded_namespaces: Iterable[str] = DEFAULT_NON_PADDED_NAMESPACES,
                       pretrained_files: Optional[Dict[str, str]] = None,
                       only_include_pretrained_words: bool = False,
                       tokens_to_add: Dict[str, List[str]] = None,
                       min_pretrained_embeddings: Dict[str, int] = None) -> 'Vocabulary':
        """
        Constructs a vocabulary given a collection of `Instances` and some parameters.
        We count all of the vocabulary items in the instances, then pass those counts
        and the other parameters, to :func:`__init__`.  See that method for a description
        of what the other parameters do.
        """
        logger.info("Fitting token dictionary from dataset.")
        namespace_token_counts: Dict[str, Dict[str, int]] = defaultdict(lambda: defaultdict(int))
        for instance in Tqdm.tqdm(instances):
            instance.count_vocab_items(namespace_token_counts)

        return cls(counter=namespace_token_counts,
                   min_count=min_count,
                   max_vocab_size=max_vocab_size,
                   non_padded_namespaces=non_padded_namespaces,
                   pretrained_files=pretrained_files,
                   only_include_pretrained_words=only_include_pretrained_words,
                   tokens_to_add=tokens_to_add,
                   min_pretrained_embeddings=min_pretrained_embeddings)

    # There's enough logic here to require a custom from_params.
    @classmethod
    def from_params(cls, params: Params, instances: Iterable['adi.Instance'] = None):  # type: ignore
        """
        There are two possible ways to build a vocabulary; from a
        collection of instances, using :func:`Vocabulary.from_instances`, or
        from a pre-saved vocabulary, using :func:`Vocabulary.from_files`.
        You can also extend pre-saved vocabulary with collection of instances
        using this method. This method wraps these options, allowing their
        specification from a ``Params`` object, generated from a JSON
        configuration file.

        Parameters
        ----------
        params: Params, required.
        instances: Iterable['adi.Instance'], optional
            If ``params`` doesn't contain a ``directory_path`` key,
            the ``Vocabulary`` can be built directly from a collection of
            instances (i.e. a dataset). If ``extend`` key is set False,
            dataset instances will be ignored and final vocabulary will be
            one loaded from ``directory_path``. If ``extend`` key is set True,
            dataset instances will be used to extend the vocabulary loaded
            from ``directory_path`` and that will be final vocabulary used.

        Returns
        -------
        A ``Vocabulary``.
        """
        # pylint: disable=arguments-differ
        # Vocabulary is ``Registrable`` so that you can configure a custom subclass,
        # but (unlike most of our registrables) almost everyone will want to use the
        # base implementation. So instead of having an abstract ``VocabularyBase`` or
        # such, we just add the logic for instantiating a registered subclass here,
        # so that most users can continue doing what they were doing.
        vocab_type = params.pop("type", None)
        if vocab_type is not None:
            return cls.by_name(vocab_type).from_params(params=params, instances=instances)

        extend = params.pop("extend", False)
        vocabulary_directory = params.pop("directory_path", None)
        if not vocabulary_directory and not instances:
            raise ConfigurationError("You must provide either a Params object containing a "
                                     "vocab_directory key or a Dataset to build a vocabulary from.")
        if extend and not instances:
            raise ConfigurationError("'extend' is true but there are not instances passed to extend.")
        if extend and not vocabulary_directory:
            raise ConfigurationError("'extend' is true but there is not 'directory_path' to extend from.")

        if vocabulary_directory and instances:
            if extend:
                logger.info("Loading Vocab from files and extending it with dataset.")
            else:
                logger.info("Loading Vocab from files instead of dataset.")

        if vocabulary_directory:
            vocab = Vocabulary.from_files(vocabulary_directory)
            if not extend:
                params.assert_empty("Vocabulary - from files")
                return vocab
        if extend:
            vocab.extend_from_instances(params, instances=instances)
            return vocab
        min_count = params.pop("min_count", None)
        max_vocab_size = pop_max_vocab_size(params)
        non_padded_namespaces = params.pop("non_padded_namespaces", DEFAULT_NON_PADDED_NAMESPACES)
        pretrained_files = params.pop("pretrained_files", {})
        min_pretrained_embeddings = params.pop("min_pretrained_embeddings", None)
        only_include_pretrained_words = params.pop_bool("only_include_pretrained_words", False)
        tokens_to_add = params.pop("tokens_to_add", None)
        params.assert_empty("Vocabulary - from dataset")
        return Vocabulary.from_instances(instances=instances,
                                         min_count=min_count,
                                         max_vocab_size=max_vocab_size,
                                         non_padded_namespaces=non_padded_namespaces,
                                         pretrained_files=pretrained_files,
                                         only_include_pretrained_words=only_include_pretrained_words,
                                         tokens_to_add=tokens_to_add,
                                         min_pretrained_embeddings=min_pretrained_embeddings)

    def _extend(self,
                counter: Dict[str, Dict[str, int]] = None,
                min_count: Dict[str, int] = None,
                max_vocab_size: Union[int, Dict[str, int]] = None,
                non_padded_namespaces: Iterable[str] = DEFAULT_NON_PADDED_NAMESPACES,
                pretrained_files: Optional[Dict[str, str]] = None,
                only_include_pretrained_words: bool = False,
                tokens_to_add: Dict[str, List[str]] = None,
                min_pretrained_embeddings: Dict[str, int] = None) -> None:
        """
        This method can be used for extending already generated vocabulary.
        It takes same parameters as Vocabulary initializer. The token2index
        and indextotoken mappings of calling vocabulary will be retained.
        It is an inplace operation so None will be returned.
        """
        if not isinstance(max_vocab_size, dict):
            int_max_vocab_size = max_vocab_size
            max_vocab_size = defaultdict(lambda: int_max_vocab_size)  # type: ignore
        min_count = min_count or {}
        pretrained_files = pretrained_files or {}
        min_pretrained_embeddings = min_pretrained_embeddings or {}
        non_padded_namespaces = set(non_padded_namespaces)
        counter = counter or {}
        tokens_to_add = tokens_to_add or {}

        self._retained_counter = counter
        # Make sure vocabulary extension is safe.
        current_namespaces = {*self._token_to_index}
        extension_namespaces = {*counter, *tokens_to_add}

        for namespace in current_namespaces & extension_namespaces:
            # if new namespace was already present
            # Either both should be padded or none should be.
            original_padded = not any(namespace_match(pattern, namespace)
                                      for pattern in self._non_padded_namespaces)
            extension_padded = not any(namespace_match(pattern, namespace)
                                       for pattern in non_padded_namespaces)
            if original_padded != extension_padded:
                raise ConfigurationError("Common namespace {} has conflicting ".format(namespace)+
                                         "setting of padded = True/False. "+
                                         "Hence extension cannot be done.")

        # Add new non-padded namespaces for extension
        self._token_to_index.add_non_padded_namespaces(non_padded_namespaces)
        self._index_to_token.add_non_padded_namespaces(non_padded_namespaces)
        self._non_padded_namespaces.update(non_padded_namespaces)

        for namespace in counter:
            if namespace in pretrained_files:
                pretrained_list = _read_pretrained_tokens(pretrained_files[namespace])
                min_embeddings = min_pretrained_embeddings.get(namespace, 0)
                if min_embeddings > 0:
                    tokens_old = tokens_to_add.get(namespace, [])
                    tokens_new = pretrained_list[:min_embeddings]
                    tokens_to_add[namespace] = tokens_old + tokens_new
                pretrained_set = set(pretrained_list)
            else:
                pretrained_set = None
            token_counts = list(counter[namespace].items())
            token_counts.sort(key=lambda x: x[1], reverse=True)
            try:
                max_vocab = max_vocab_size[namespace]
            except KeyError:
                max_vocab = None
            if max_vocab:
                token_counts = token_counts[:max_vocab]
            for token, count in token_counts:
                if pretrained_set is not None:
                    if only_include_pretrained_words:
                        if token in pretrained_set and count >= min_count.get(namespace, 1):
                            self.add_token_to_namespace(token, namespace)
                    elif token in pretrained_set or count >= min_count.get(namespace, 1):
                        self.add_token_to_namespace(token, namespace)
                elif count >= min_count.get(namespace, 1):
                    self.add_token_to_namespace(token, namespace)

        for namespace, tokens in tokens_to_add.items():
            for token in tokens:
                self.add_token_to_namespace(token, namespace)

    def extend_from_instances(self,
                              params: Params,
                              instances: Iterable['adi.Instance'] = ()) -> None:
        """
        Extends an already generated vocabulary using a collection of instances.
        """
        min_count = params.pop("min_count", None)
        max_vocab_size = pop_max_vocab_size(params)
        non_padded_namespaces = params.pop("non_padded_namespaces", DEFAULT_NON_PADDED_NAMESPACES)
        pretrained_files = params.pop("pretrained_files", {})
        min_pretrained_embeddings = params.pop("min_pretrained_embeddings", None)
        only_include_pretrained_words = params.pop_bool("only_include_pretrained_words", False)
        tokens_to_add = params.pop("tokens_to_add", None)
        params.assert_empty("Vocabulary - from dataset")

        logger.info("Fitting token dictionary from dataset.")
        namespace_token_counts: Dict[str, Dict[str, int]] = defaultdict(lambda: defaultdict(int))
        for instance in Tqdm.tqdm(instances):
            instance.count_vocab_items(namespace_token_counts)
        self._extend(counter=namespace_token_counts,
                     min_count=min_count,
                     max_vocab_size=max_vocab_size,
                     non_padded_namespaces=non_padded_namespaces,
                     pretrained_files=pretrained_files,
                     only_include_pretrained_words=only_include_pretrained_words,
                     tokens_to_add=tokens_to_add,
                     min_pretrained_embeddings=min_pretrained_embeddings)

    def is_padded(self, namespace: str) -> bool:
        """
        Returns whether or not there are padding and OOV tokens added to the given namepsace.
        """
        return self._index_to_token[namespace][0] == self._padding_token

    def add_token_to_namespace(self, token: str, namespace: str = 'tokens') -> int:
        """
        Adds ``token`` to the index, if it is not already present.  Either way, we return the index of
        the token.
        """
        if not isinstance(token, str):
            raise ValueError("Vocabulary tokens must be strings, or saving and loading will break."
                             "  Got %s (with type %s)" % (repr(token), type(token)))
        if token not in self._token_to_index[namespace]:
            index = len(self._token_to_index[namespace])
            self._token_to_index[namespace][token] = index
            self._index_to_token[namespace][index] = token
            return index
        else:
            return self._token_to_index[namespace][token]

    def get_index_to_token_vocabulary(self, namespace: str = 'tokens') -> Dict[int, str]:
        return self._index_to_token[namespace]

    def get_token_to_index_vocabulary(self, namespace: str = 'tokens') -> Dict[str, int]:
        return self._token_to_index[namespace]

    def get_token_index(self, token: str, namespace: str = 'tokens') -> int:
        if token in self._token_to_index[namespace]:
            return self._token_to_index[namespace][token]
        else:
            try:
                return self._token_to_index[namespace][self._oov_token]
            except KeyError:
                logger.error('Namespace: %s', namespace)
                logger.error('Token: %s', token)
                raise

    def get_token_from_index(self, index: int, namespace: str = 'tokens') -> str:
        return self._index_to_token[namespace][index]

    def get_tokens_from_list(self, t, namespace):
        return [self.get_token_from_index(i, namespace) for i in t]

    def get_vocab_size(self, namespace: str = 'tokens') -> int:
        return len(self._token_to_index[namespace])

    def __eq__(self, other):
        if isinstance(self, other.__class__):
            return self.__dict__ == other.__dict__
        return False

    def __str__(self) -> str:
        base_string = f"Vocabulary with namespaces:\n"
        non_padded_namespaces = f"\tNon Padded Namespaces: {self._non_padded_namespaces}\n"
        namespaces = [f"\tNamespace: {name}, Size: {self.get_vocab_size(name)} \n"
                      for name in self._index_to_token]
        return " ".join([base_string, non_padded_namespaces] + namespaces)

    def print_statistics(self) -> None:
        if self._retained_counter:
            logger.info("Printed vocabulary statistics are only for the part of the vocabulary generated " \
                        "from instances. If vocabulary is constructed by extending saved vocabulary with " \
                        "dataset instances, the directly loaded portion won't be considered here.")
            print("\n\n----Vocabulary Statistics----\n")
            # Since we don't saved counter info, it is impossible to consider pre-saved portion.
            for namespace in self._retained_counter:
                tokens_with_counts = list(self._retained_counter[namespace].items())
                tokens_with_counts.sort(key=lambda x: x[1], reverse=True)
                print(f"\nTop 10 most frequent tokens in namespace '{namespace}':")
                for token, freq in tokens_with_counts[:10]:
                    print(f"\tToken: {token}\t\tFrequency: {freq}")
                # Now sort by token length, not frequency
                tokens_with_counts.sort(key=lambda x: len(x[0]), reverse=True)

                print(f"\nTop 10 longest tokens in namespace '{namespace}':")
                for token, freq in tokens_with_counts[:10]:
                    print(f"\tToken: {token}\t\tlength: {len(token)}\tFrequency: {freq}")

                print(f"\nTop 10 shortest tokens in namespace '{namespace}':")
                for token, freq in reversed(tokens_with_counts[-10:]):
                    print(f"\tToken: {token}\t\tlength: {len(token)}\tFrequency: {freq}")
        else:
            # _retained_counter would be set only if instances were used for vocabulary construction.
            logger.info("Vocabulary statistics cannot be printed since " \
                        "dataset instances were not used for its construction.")


==> appendix/sm/code/stog/metrics/__init__.py <==
import json

from .attachment_score import AttachmentScores

from stog.utils import logging


logger = logging.init_logger()


def dump_metrics(file_path: str, metrics, log: bool = False) -> None:
    metrics_json = json.dumps(metrics, indent=2)
    with open(file_path, "w") as metrics_file:
        metrics_file.write(metrics_json)
    if log:
        logger.info("Metrics: %s", metrics_json)


==> appendix/sm/code/stog/metrics/attachment_score.py <==
from typing import Optional, List

from overrides import overrides
import torch

from stog.metrics.metric import Metric


class AttachmentScores(Metric):
    """
    Computes labeled and unlabeled attachment scores for a
    dependency parse, as well as sentence level exact match
    for both labeled and unlabeled trees. Note that the input
    to this metric is the sampled predictions, not the distribution
    itself.
    Parameters
    ----------
    ignore_classes : ``List[int]``, optional (default = None)
        A list of label ids to ignore when computing metrics.
    """
    def __init__(self, ignore_classes: List[int] = None) -> None:
        self._labeled_correct = 0.
        self._unlabeled_correct = 0.
        self._exact_labeled_correct = 0.
        self._exact_unlabeled_correct = 0.
        self._total_words = 0.
        self._total_sentences = 0.

        self._total_loss = 0.
        self._total_edge_node_loss = 0.
        self._total_edge_label_loss = 0.

        self._ignore_classes: List[int] = ignore_classes or []

    def __call__(self, # type: ignore
                 predicted_indices: torch.Tensor,
                 predicted_labels: torch.Tensor,
                 gold_indices: torch.Tensor,
                 gold_labels: torch.Tensor,
                 mask: Optional[torch.Tensor] = None,
                 edge_node_loss = 0,
                 edge_label_loss = 0):
        """
        Parameters
        ----------
        predicted_indices : ``torch.Tensor``, required.
            A tensor of head index predictions of shape (batch_size, timesteps).
        predicted_labels : ``torch.Tensor``, required.
            A tensor of arc label predictions of shape (batch_size, timesteps).
        gold_indices : ``torch.Tensor``, required.
            A tensor of the same shape as ``predicted_indices``.
        gold_labels : ``torch.Tensor``, required.
            A tensor of the same shape as ``predicted_labels``.
        mask: ``torch.Tensor``, optional (default = None).
            A tensor of the same shape as ``predicted_indices``.
        """
        unwrapped = self.unwrap_to_tensors(predicted_indices, predicted_labels,
                                           gold_indices, gold_labels, mask)
        predicted_indices, predicted_labels, gold_indices, gold_labels, mask = unwrapped

        mask = mask.long()
        predicted_indices = predicted_indices.long()
        predicted_labels = predicted_labels.long()
        gold_indices = gold_indices.long()
        gold_labels = gold_labels.long()

        # Multiply by a mask donoting locations of
        # gold labels which we should ignore.
        for label in self._ignore_classes:
            label_mask = gold_labels.eq(label)
            mask = mask * (1 - label_mask).long()

        correct_indices = predicted_indices.eq(gold_indices).long() * mask
        unlabeled_exact_match = (correct_indices + (1 - mask)).prod(dim=-1)
        correct_labels = predicted_labels.eq(gold_labels).long() * mask
        correct_labels_and_indices = correct_indices * correct_labels
        labeled_exact_match = (correct_labels_and_indices + (1 - mask)).prod(dim=-1)

        self._unlabeled_correct += correct_indices.sum()
        self._exact_unlabeled_correct += unlabeled_exact_match.sum()
        self._labeled_correct += correct_labels_and_indices.sum()
        self._exact_labeled_correct += labeled_exact_match.sum()
        self._total_sentences += correct_indices.size(0)
        self._total_words += correct_indices.numel() - (1 - mask).sum()

        self._total_loss += edge_node_loss + edge_label_loss
        self._total_edge_node_loss += edge_node_loss
        self._total_edge_label_loss += edge_label_loss

    def get_metric(self, reset: bool = False):
        """
        Returns
        -------
        The accumulated metrics as a dictionary.
        """
        unlabeled_attachment_score = 0.0
        labeled_attachment_score = 0.0
        unlabeled_exact_match = 0.0
        labeled_exact_match = 0.0
        edge_loss = 0.0
        edge_node_loss = 0.0
        edge_label_loss = 0.0
        if self._total_words > 0.0:
            unlabeled_attachment_score = float(self._unlabeled_correct) / float(self._total_words)
            labeled_attachment_score = float(self._labeled_correct) / float(self._total_words)
            edge_loss = float(self._total_loss) / float(self._total_words)
            edge_node_loss = float(self._total_edge_node_loss) / float(self._total_words)
            edge_label_loss = float(self._total_edge_label_loss) / float(self._total_words)
        if self._total_sentences > 0:
            unlabeled_exact_match = float(self._exact_unlabeled_correct) / float(self._total_sentences)
            labeled_exact_match = float(self._exact_labeled_correct) / float(self._total_sentences)
        if reset:
            self.reset()
        return {
            "UAS": unlabeled_attachment_score,
            "LAS": labeled_attachment_score,
            # "UEM": unlabeled_exact_match,
            # "LEM": labeled_exact_match,
            "EL": edge_loss
        }

    @overrides
    def reset(self):
        self._labeled_correct = 0.
        self._unlabeled_correct = 0.
        self._exact_labeled_correct = 0.
        self._exact_unlabeled_correct = 0.
        self._total_words = 0.
        self._total_sentences = 0.

        self._total_loss = 0.
        self._total_edge_node_loss = 0.
        self._total_edge_label_loss = 0.


==> appendix/sm/code/stog/metrics/metric.py <==
from typing import Dict, Optional, Tuple, Union
import torch



class Metric:
    """
    A very general abstract class representing a metric which can be
    accumulated.
    """
    def __call__(self,
                 predictions: torch.Tensor,
                 gold_labels: torch.Tensor,
                 mask: Optional[torch.Tensor]):
        """
        Parameters
        ----------
        predictions : ``torch.Tensor``, required.
            A tensor of predictions.
        gold_labels : ``torch.Tensor``, required.
            A tensor corresponding to some gold label to evaluate against.
        mask: ``torch.Tensor``, optional (default = None).
            A mask can be passed, in order to deal with metrics which are
            computed over potentially padded elements, such as sequence labels.
        """
        raise NotImplementedError

    def get_metric(self, reset: bool) -> Union[float, Tuple[float, ...], Dict[str, float]]:
        """
        Compute and return the metric. Optionally also call :func:`self.reset`.
        """
        raise NotImplementedError

    def reset(self) -> None:
        """
        Reset any accumulators or internal state.
        """
        raise NotImplementedError

    @staticmethod
    def unwrap_to_tensors(*tensors: torch.Tensor):
        """
        If you actually passed gradient-tracking Tensors to a Metric, there will be
        a huge memory leak, because it will prevent garbage collection for the computation
        graph. This method ensures that you're using tensors directly and that they are on
        the CPU.
        """
        return (x.detach().cpu() if isinstance(x, torch.Tensor) else x for x in tensors)


==> appendix/sm/code/stog/metrics/seq2seq_metrics.py <==
"""Sequence-to-sequence metrics"""
import math

from overrides import overrides

from stog.metrics.metric import Metric


class Seq2SeqMetrics(Metric):
    """
    Accumulator for loss statistics.
    Currently calculates:
    * accuracy
    * perplexity
    * elapsed time
    """

    def __init__(self, loss=0, n_words=0, n_correct=0,
                 n_source_copies=0, n_correct_source_copies=0, n_correct_source_points=0,
                 n_target_copies=0, n_correct_target_copies=0, n_correct_target_points=0
                 ):
        self.loss = loss
        self.n_words = n_words
        self.n_correct = n_correct

        self.n_source_copies = n_source_copies
        self.n_correct_source_copies = n_correct_source_copies
        self.n_correct_source_points = n_correct_source_points

        self.n_target_copies = n_target_copies
        self.n_correct_target_copies = n_correct_target_copies
        self.n_correct_target_points = n_correct_target_points

    def __call__(self, loss, n_words, n_correct,
                 n_source_copies=0, n_correct_source_copies=0, n_correct_source_points=0,
                 n_target_copies=0, n_correct_target_copies=0, n_correct_target_points=0
                 ):
        """
        Update statistics by suming values with another `Statistics` object
        """
        self.loss += loss
        self.n_words += n_words
        self.n_correct += n_correct
        self.n_source_copies += n_source_copies
        self.n_correct_source_copies += n_correct_source_copies
        self.n_correct_source_points += n_correct_source_points
        self.n_target_copies += n_target_copies
        self.n_correct_target_copies += n_correct_target_copies
        self.n_correct_target_points += n_correct_target_points

    def accuracy(self):
        """ compute accuracy """
        return 100 * (self.n_correct / self.n_words)

    def xent(self):
        """ compute cross entropy """
        return self.loss / self.n_words

    def ppl(self):
        """ compute perplexity """
        return math.exp(min(self.loss / self.n_words, 100))

    def copy_accuracy(self, n_correct, n_copies):
        if n_copies == 0:
            return -1
        else:
            return 100 * (n_correct / n_copies)

    def get_metric(self, reset: bool = False):
        metrics = dict(
            all_acc=self.accuracy(),
            src_acc=self.copy_accuracy(self.n_correct_source_copies, self.n_source_copies),
            tgt_acc=self.copy_accuracy(self.n_correct_target_copies, self.n_target_copies),
            # bina_acc=self.binary_accuracy(),
            # xent=self.xent(),
            ppl=self.ppl()
        )
        if reset:
            self.reset()
        return metrics

    @overrides
    def reset(self):
        self.loss = 0
        self.n_words = 0
        self.n_correct = 0
        self.n_target_copies = 0
        self.n_correct_target_copies= 0
        self.n_correct_target_points = 0
        self.n_source_copies = 0
        self.n_correct_source_copies = 0
        self.n_correct_source_points = 0


==> appendix/sm/code/stog/models/__init__.py <==
from .stog import STOG
from .model import Model


==> appendix/sm/code/stog/models/model.py <==
"""
Adopted from AllenNLP:
    https://github.com/allenai/allennlp/blob/v0.7.0/allennlp/models/model.py
:py:class:`Model` is an abstract class representing an AllenNLP model.
"""

import os
import re
from typing import Dict, Union, List, Set

import numpy
import torch

from stog.utils import logging
from stog.utils.checks import ConfigurationError
from stog.utils.params import Params
from stog.utils.nn import get_device_of, device_mapping
from stog.utils.environment import move_to_device
from stog.data.dataset import Batch
from stog.utils.params import remove_pretrained_embedding_params
from stog.data.vocabulary import Vocabulary
from stog import models as Models

logger = logging.init_logger(__name__)  # pylint: disable=invalid-name

# When training a model, many sets of weights are saved. By default we want to
# save/load this set of weights.
_DEFAULT_WEIGHTS = "best.th"


class Model(torch.nn.Module):
    """
    This abstract class represents a model to be trained. Rather than relying completely
    on the Pytorch Module, we modify the output spec of ``forward`` to be a dictionary.
    Models built using this API are still compatible with other pytorch models and can
    be used naturally as modules within other models - outputs are dictionaries, which
    can be unpacked and passed into other layers. One caveat to this is that if you
    wish to use an AllenNLP model inside a Container (such as nn.Sequential), you must
    interleave the models with a wrapper module which unpacks the dictionary into
    a list of tensors.
    In order for your model to be trained using the :class:`~allennlp.training.Trainer`
    api, the output dictionary of your Model must include a "loss" key, which will be
    optimised during the training process.
    Finally, you can optionally implement :func:`Model.get_metrics` in order to make use
    of early stopping and best-model serialization based on a validation metric in
    :class:`~allennlp.training.Trainer`. Metrics that begin with "_" will not be logged
    to the progress bar by :class:`~allennlp.training.Trainer`.
    """
    _warn_for_unseparable_batches: Set[str] = set()

    def __init__(self,
                 regularizer=None) -> None:
        super().__init__()
        self._regularizer = regularizer

    def get_regularization_penalty(self) -> Union[float, torch.Tensor]:
        """
        Computes the regularization penalty for the model.
        Returns 0 if the model was not configured to use regularization.
        """
        if self._regularizer is None:
            return 0.0
        else:
            return self._regularizer(self)

    def get_parameters_for_histogram_tensorboard_logging( # pylint: disable=invalid-name
            self) -> List[str]:
        """
        Returns the name of model parameters used for logging histograms to tensorboard.
        """
        return [name for name, _ in self.named_parameters()]

    def forward(self, inputs) -> Dict[str, torch.Tensor]:  # pylint: disable=arguments-differ
        """
        Defines the forward pass of the model. In addition, to facilitate easy training,
        this method is designed to compute a loss function defined by a user.
        The input is comprised of everything required to perform a
        training update, `including` labels - you define the signature here!
        It is down to the user to ensure that inference can be performed
        without the presence of these labels. Hence, any inputs not available at
        inference time should only be used inside a conditional block.
        The intended sketch of this method is as follows::
            def forward(self, input1, input2, targets=None):
                ....
                ....
                output1 = self.layer1(input1)
                output2 = self.layer2(input2)
                output_dict = {"output1": output1, "output2": output2}
                if targets is not None:
                    # Function returning a scalar torch.Tensor, defined by the user.
                    loss = self._compute_loss(output1, output2, targets)
                    output_dict["loss"] = loss
                return output_dict
        Parameters
        ----------
        inputs:
            Tensors comprising everything needed to perform a training update, `including` labels,
            which should be optional (i.e have a default value of ``None``).  At inference time,
            simply pass the relevant inputs, not including the labels.
        Returns
        -------
        output_dict: ``Dict[str, torch.Tensor]``
            The outputs from the model. In order to train a model using the
            :class:`~allennlp.training.Trainer` api, you must provide a "loss" key pointing to a
            scalar ``torch.Tensor`` representing the loss to be optimized.
        """
        raise NotImplementedError

    def forward_on_instance(self, instance) -> Dict[str, numpy.ndarray]:
        """
        Takes an :class:`~allennlp.data.instance.Instance`, which typically has raw text in it,
        converts that text into arrays using this model's :class:`Vocabulary`, passes those arrays
        through :func:`self.forward()` and :func:`self.decode()` (which by default does nothing)
        and returns the result.  Before returning the result, we convert any
        ``torch.Tensors`` into numpy arrays and remove the batch dimension.
        """
        raise NotImplementedError

    def forward_on_instances(self, instances) -> List[Dict[str, numpy.ndarray]]:
        """
        Takes a list of  :class:`~allennlp.data.instance.Instance`s, converts that text into
        arrays using this model's :class:`Vocabulary`, passes those arrays through
        :func:`self.forward()` and :func:`self.decode()` (which by default does nothing)
        and returns the result.  Before returning the result, we convert any
        ``torch.Tensors`` into numpy arrays and separate the
        batched output into a list of individual dicts per instance. Note that typically
        this will be faster on a GPU (and conditionally, on a CPU) than repeated calls to
        :func:`forward_on_instance`.
        Parameters
        ----------
        instances : List[Instance], required
            The instances to run the model on.
        cuda_device : int, required
            The GPU device to use.  -1 means use the CPU.
        Returns
        -------
        A list of the models output for each instance.
        """
        batch_size = len(instances)
        with torch.no_grad():
            device = self._get_prediction_device()
            dataset = Batch(instances)
            dataset.index_instances(self.vocab)
            model_input = move_to_device(dataset.as_tensor_dict(), device)
            outputs = self.decode(self(model_input))

            instance_separated_output: List[Dict[str, numpy.ndarray]] = [{} for _ in dataset.instances]
            for name, output in list(outputs.items()):
                if isinstance(output, torch.Tensor):
                    # NOTE(markn): This is a hack because 0-dim pytorch tensors are not iterable.
                    # This occurs with batch size 1, because we still want to include the loss in that case.
                    if output.dim() == 0:
                        output = output.unsqueeze(0)

                    if output.size(0) != batch_size:
                        self._maybe_warn_for_unseparable_batches(name)
                        continue
                    output = output.detach().cpu().numpy()
                elif len(output) != batch_size:
                    self._maybe_warn_for_unseparable_batches(name)
                    continue
                outputs[name] = output
                for instance_output, batch_element in zip(instance_separated_output, output):
                    instance_output[name] = batch_element
            return instance_separated_output

    def decode(self, output_dict: Dict[str, torch.Tensor]) -> Dict[str, torch.Tensor]:
        """
        Takes the result of :func:`forward` and runs inference / decoding / whatever
        post-processing you need to do your model.  The intent is that ``model.forward()`` should
        produce potentials or probabilities, and then ``model.decode()`` can take those results and
        run some kind of beam search or constrained inference or whatever is necessary.  This does
        not handle all possible decoding use cases, but it at least handles simple kinds of
        decoding.
        This method `modifies` the input dictionary, and also `returns` the same dictionary.
        By default in the base class we do nothing.  If your model has some special decoding step,
        override this method.
        """
        # pylint: disable=no-self-use
        return output_dict

    def get_metrics(self, reset: bool = False) -> Dict[str, float]:
        """
        Returns a dictionary of metrics. This method will be called by
        :class:`allennlp.training.Trainer` in order to compute and use model metrics for early
        stopping and model serialization.  We return an empty dictionary here rather than raising
        as it is not required to implement metrics for a new model.  A boolean `reset` parameter is
        passed, as frequently a metric accumulator will have some state which should be reset
        between epochs. This is also compatible with :class:`~allennlp.training.Metric`s. Metrics
        should be populated during the call to ``forward``, with the
        :class:`~allennlp.training.Metric` handling the accumulation of the metric until this
        method is called.
        """
        # pylint: disable=unused-argument,no-self-use
        return {}

    def _get_prediction_device(self):
        """
        This method checks the device of the model parameters to determine the cuda_device
        this model should be run on for predictions.  If there are no parameters, it returns -1.
        Returns
        -------
        The cuda device this model should run on for predictions.
        """
        devices = {get_device_of(param) for param in self.parameters()}

        if len(devices) > 1:
            devices_string = ", ".join(str(x) for x in devices)
            raise ConfigurationError(f"Parameters have mismatching cuda_devices: {devices_string}")
        elif len(devices) == 1 and all(i >= 0 for i in devices):
            device = torch.device('cuda:{}'.format(devices.pop()))
        else:
            device = torch.device('cpu')
        return device

    def _maybe_warn_for_unseparable_batches(self, output_key: str):
        """
        This method warns once if a user implements a model which returns a dictionary with
        values which we are unable to split back up into elements of the batch. This is controlled
        by a class attribute ``_warn_for_unseperable_batches`` because it would be extremely verbose
        otherwise.
        """
        if  output_key not in self._warn_for_unseparable_batches:
            logger.warning(f"Encountered the {output_key} key in the model's return dictionary which "
                           "couldn't be split by the batch size. Key will be ignored.")
            # We only want to warn once for this key,
            # so we set this to false so we don't warn again.
            self._warn_for_unseparable_batches.add(output_key)

    def set_vocab(self, vocab):
        self.vocab = vocab

    @classmethod
    def _load(cls,
              config: Params,
              serialization_dir: str,
              weights_file: str = None,
              device=None) -> 'Model':
        """
        Instantiates an already-trained model, based on the experiment
        configuration and some optional overrides.
        """
        weights_file = weights_file or os.path.join(serialization_dir, _DEFAULT_WEIGHTS)

        # Load vocabulary from file
        vocab_dir = os.path.join(serialization_dir, 'vocabulary')
        # If the config specifies a vocabulary subclass, we need to use it.
        vocab = Vocabulary.from_files(vocab_dir)

        model_params = config['model']

        # The experiment config tells us how to _train_ a model, including where to get pre-trained
        # embeddings from.  We're now _loading_ the model, so those embeddings will already be
        # stored in our weights.  We don't need any pretrained weight file anymore, and we don't
        # want the code to look for it, so we remove it from the parameters here.
        remove_pretrained_embedding_params(model_params)
        model = cls.from_params(vocab=vocab, params=model_params)
        model_state = torch.load(weights_file, map_location=device_mapping(-1))
        if not isinstance(model, torch.nn.DataParallel):
            model_state = {re.sub(r'^module\.', '', k):v for k, v in model_state.items()}
        model.load_state_dict(model_state)
        model.set_vocab(vocab)
        model.to(device)

        return model

    @classmethod
    def load(cls,
              config: Params,
              serialization_dir: str,
              weights_file: str = None,
              device=None) -> 'Model':
        """
        Instantiates an already-trained model, based on the experiment
        configuration and some optional overrides.
        """
        model_type = config['model']['model_type']

        return getattr(Models, model_type)._load(
            config, serialization_dir, weights_file, device)


==> appendix/sm/code/stog/models/stog.py <==
import torch

from stog.modules.seq2seq_encoders import Seq2SeqBertEncoder

from stog.models.model import Model
from stog.utils.logging import init_logger
from stog.modules.token_embedders.embedding import Embedding
from stog.modules.seq2vec_encoders.cnn_encoder import CnnEncoder
from stog.modules.seq2seq_encoders.pytorch_seq2seq_wrapper import PytorchSeq2SeqWrapper
from stog.modules.stacked_bilstm import StackedBidirectionalLstm
from stog.modules.stacked_lstm import StackedLstm
from stog.modules.decoders.rnn_decoder import InputFeedRNNDecoder
from stog.modules.attention_layers.global_attention import GlobalAttention
from stog.modules.attention import DotProductAttention
from stog.modules.attention import MLPAttention
from stog.modules.attention import BiaffineAttention
from stog.modules.input_variational_dropout import InputVariationalDropout
from stog.modules.decoders.generator import Generator
from stog.modules.decoders.pointer_generator import PointerGenerator
from stog.modules.decoders.deep_biaffine_graph_decoder import DeepBiaffineGraphDecoder
from stog.utils.nn import get_text_field_mask
from stog.utils.string import START_SYMBOL, END_SYMBOL, find_similar_token, is_abstract_token
from stog.data.vocabulary import DEFAULT_OOV_TOKEN, DEFAULT_PADDING_TOKEN
from stog.data.tokenizers.character_tokenizer import CharacterTokenizer
# The following imports are added for mimick testing.
from stog.data.dataset_builder import load_dataset_reader
from stog.predictors.predictor import Predictor
from stog.commands.predict import _PredictManager
import subprocess
import math


logger = init_logger()


def character_tensor_from_token_tensor(
        token_tensor,
        vocab,
        character_tokenizer,
        namespace=dict(tokens="decoder_token_ids", characters="decoder_token_characters")
):
    token_str = [vocab.get_token_from_index(i, namespace["tokens"]) for i in token_tensor.view(-1).tolist()]
    max_char_len = max([len(token) for token in token_str])
    indices = []
    for token in token_str:
        token_indices = [vocab.get_token_index(vocab._padding_token) for _ in range(max_char_len)]
        for char_i, character in enumerate(character_tokenizer.tokenize(token)):
            index = vocab.get_token_index(character.text, namespace["characters"])
            token_indices[char_i] = index
        indices.append(token_indices)

    return torch.tensor(indices).view(token_tensor.size(0), token_tensor.size(1), -1).type_as(token_tensor)


class STOG(Model):

    def __init__(self,
                 vocab,
                 punctuation_ids,
                 use_must_copy_embedding,
                 use_char_cnn,
                 use_coverage,
                 use_aux_encoder,
                 use_bert,
                 max_decode_length,
                 # Encoder
                 bert_encoder,
                 encoder_token_embedding,
                 encoder_pos_embedding,
                 encoder_must_copy_embedding,
                 encoder_char_embedding,
                 encoder_char_cnn,
                 encoder_embedding_dropout,
                 encoder,
                 encoder_output_dropout,
                 # Decoder
                 decoder_token_embedding,
                 decoder_pos_embedding,
                 decoder_coref_embedding,
                 decoder_char_embedding,
                 decoder_char_cnn,
                 decoder_embedding_dropout,
                 decoder,
                 # Aux Encoder
                 aux_encoder,
                 aux_encoder_output_dropout,
                 # Generator
                 generator,
                 # Graph decoder
                 graph_decoder,
                 test_config
                 ):
        super(STOG, self).__init__()

        self.vocab = vocab
        self.punctuation_ids = punctuation_ids
        self.use_must_copy_embedding = use_must_copy_embedding
        self.use_char_cnn = use_char_cnn
        self.use_coverage = use_coverage
        self.use_aux_encoder = use_aux_encoder
        self.use_bert = use_bert
        self.max_decode_length = max_decode_length

        self.bert_encoder = bert_encoder

        self.encoder_token_embedding = encoder_token_embedding
        self.encoder_pos_embedding = encoder_pos_embedding
        self.encoder_must_copy_embedding = encoder_must_copy_embedding
        self.encoder_char_embedding = encoder_char_embedding
        self.encoder_char_cnn = encoder_char_cnn
        self.encoder_embedding_dropout = encoder_embedding_dropout
        self.encoder = encoder
        self.encoder_output_dropout = encoder_output_dropout

        self.decoder_token_embedding = decoder_token_embedding
        self.decoder_pos_embedding = decoder_pos_embedding
        self.decoder_coref_embedding = decoder_coref_embedding
        self.decoder_char_embedding = decoder_char_embedding
        self.decoder_char_cnn = decoder_char_cnn
        self.decoder_embedding_dropout = decoder_embedding_dropout
        self.decoder = decoder

        self.aux_encoder = aux_encoder
        self.aux_encoder_output_dropout = aux_encoder_output_dropout

        self.generator = generator

        self.graph_decoder = graph_decoder

        self.beam_size = 1

        self.test_config = test_config

    def set_beam_size(self, beam_size):
        self.beam_size = beam_size

    def set_decoder_token_indexers(self, token_indexers):
        self.decoder_token_indexers = token_indexers
        self.character_tokenizer = CharacterTokenizer()

    def get_metrics(self, reset: bool = False, mimick_test: bool = False):
        metrics = dict()
        if mimick_test and self.test_config:
            metrics = self.mimick_test()
        generator_metrics = self.generator.metrics.get_metric(reset)
        graph_decoder_metrics = self.graph_decoder.metrics.get_metric(reset)
        metrics.update(generator_metrics)
        metrics.update(graph_decoder_metrics)
        if 'F1' not in metrics:
            metrics['F1'] = metrics['all_acc']
        return metrics

    def mimick_test(self):
        word_splitter = None
        if self.use_bert:
            word_splitter = self.test_config.get('word_splitter', None)
        dataset_reader = load_dataset_reader('AMR', word_splitter=word_splitter)
        dataset_reader.set_evaluation()
        predictor = Predictor.by_name('STOG')(self, dataset_reader)
        manager = _PredictManager(
            predictor,
            self.test_config['data'],
            self.test_config['prediction'],
            self.test_config['batch_size'],
            False,
            True,
            1
        )
        try:
            logger.info('Mimicking test...')
            manager.run()
        except Exception as e:
            logger.info('Exception threw out when running the manager.')
            logger.error(e, exc_info=True)
            return {}
        try:
            logger.info('Computing the Smatch score...')
            result = subprocess.check_output([
                self.test_config['eval_script'],
                self.test_config['smatch_dir'],
                self.test_config['data'],
                self.test_config['prediction']
            ]).decode().split()
            result = list(map(float, result))
            return dict(PREC=result[0]*100, REC=result[1]*100, F1=result[2]*100)
        except Exception as e:
            logger.info('Exception threw out when computing smatch.')
            logger.error(e, exc_info=True)
            return {}

    def print_batch_details(self, batch, batch_idx):
        print(batch["amr"][batch_idx])
        print()

        print("Source tokens:")
        print([(i, x) for i, x in enumerate(batch["src_tokens_str"][batch_idx])])
        print()

        print('Source copy vocab')
        print(batch["src_copy_vocab"][batch_idx])
        print()

        print('Source map')
        print(batch["src_copy_map"][batch_idx].int())
        print()

        print("Target tokens")
        print([(i, x) for i, x in enumerate(batch["tgt_tokens_str"][batch_idx])])
        print()

        print('Source copy indices')
        print([(i, x) for i, x in enumerate(batch["src_copy_indices"][batch_idx].tolist())])

        print('Target copy indices')
        print([(i, x) for i, x in enumerate(batch["tgt_copy_indices"][batch_idx].tolist())])

    def prepare_batch_input(self, batch):
        # [batch, num_tokens]
        bert_token_inputs = batch.get('src_token_ids', None)
        if bert_token_inputs is not None:
            bert_token_inputs = bert_token_inputs.long()
        encoder_token_subword_index = batch.get('src_token_subword_index', None)
        if encoder_token_subword_index is not None:
            encoder_token_subword_index = encoder_token_subword_index.long()
        encoder_token_inputs = batch['src_tokens']['encoder_tokens']
        encoder_pos_tags = batch['src_pos_tags']
        encoder_must_copy_tags = batch['src_must_copy_tags']
        # [batch, num_tokens, num_chars]
        encoder_char_inputs = batch['src_tokens']['encoder_characters']
        # [batch, num_tokens]
        encoder_mask = get_text_field_mask(batch['src_tokens'])

        encoder_inputs = dict(
            bert_token=bert_token_inputs,
            token_subword_index=encoder_token_subword_index,
            token=encoder_token_inputs,
            pos_tag=encoder_pos_tags,
            must_copy_tag=encoder_must_copy_tags,
            char=encoder_char_inputs,
            mask=encoder_mask
        )

        # [batch, num_tokens]
        decoder_token_inputs = batch['tgt_tokens']['decoder_tokens'][:, :-1].contiguous()
        decoder_pos_tags = batch['tgt_pos_tags'][:, :-1]
        # [batch, num_tokens, num_chars]
        decoder_char_inputs = batch['tgt_tokens']['decoder_characters'][:, :-1].contiguous()
        # TODO: The following change can be done in amr.py.
        # Initially, raw_coref_inputs has value like [0, 0, 0, 1, 0]
        # where '0' indicates that the input token has no precedent, and
        # '1' indicates that the input token's first precedent is at position '1'.
        # Here, we change it to [0, 1, 2, 1, 4] which means if the input token
        # has no precedent, then it is referred to itself.
        raw_coref_inputs = batch["tgt_copy_indices"][:, :-1].contiguous()
        coref_happen_mask = raw_coref_inputs.ne(0)
        decoder_coref_inputs = torch.ones_like(raw_coref_inputs) * torch.arange(
            0, raw_coref_inputs.size(1)).type_as(raw_coref_inputs).unsqueeze(0)
        decoder_coref_inputs.masked_fill_(coref_happen_mask, 0)
        # [batch, num_tokens]
        decoder_coref_inputs = decoder_coref_inputs + raw_coref_inputs

        decoder_inputs = dict(
            token=decoder_token_inputs,
            pos_tag=decoder_pos_tags,
            char=decoder_char_inputs,
            coref=decoder_coref_inputs
        )

        # [batch, num_tokens]
        vocab_targets = batch['tgt_tokens']['decoder_tokens'][:, 1:].contiguous()
        # [batch, num_tokens]
        coref_targets = batch["tgt_copy_indices"][:, 1:]
        # [batch, num_tokens, num_tokens + coref_na]
        coref_attention_maps = batch['tgt_copy_map'][:, 1:]  # exclude BOS
        # [batch, num_tgt_tokens, num_src_tokens + unk]
        copy_targets = batch["src_copy_indices"][:, 1:]
        # [batch, num_src_tokens + unk, src_dynamic_vocab_size]
        # Exclude the last pad.
        copy_attention_maps = batch['src_copy_map'][:, 1:-1]

        generator_inputs = dict(
            vocab_targets=vocab_targets,
            coref_targets=coref_targets,
            coref_attention_maps=coref_attention_maps,
            copy_targets=copy_targets,
            copy_attention_maps=copy_attention_maps
        )

        # Remove the last two pads so that they have the same size of other inputs?
        edge_heads = batch['head_indices'][:, :-2]
        edge_labels = batch['head_tags'][:, :-2]
        # TODO: The following computation can be done in amr.py.
        # Get the parser mask.
        parser_token_inputs = torch.zeros_like(decoder_token_inputs)
        parser_token_inputs.copy_(decoder_token_inputs)
        parser_token_inputs[
            parser_token_inputs == self.vocab.get_token_index(END_SYMBOL, 'decoder_token_ids')
        ] = 0
        parser_mask = (parser_token_inputs != 0).float()

        parser_inputs = dict(
            edge_heads=edge_heads,
            edge_labels=edge_labels,
            corefs=decoder_coref_inputs,
            mask=parser_mask
        )
        # import pdb; pdb.set_trace()

        return encoder_inputs, decoder_inputs, generator_inputs, parser_inputs

    def forward(self, batch, for_training=False):
        encoder_inputs, decoder_inputs, generator_inputs, parser_inputs = self.prepare_batch_input(batch)

        encoder_outputs = self.encode(
            encoder_inputs['bert_token'],
            encoder_inputs['token_subword_index'],
            encoder_inputs['token'],
            encoder_inputs['pos_tag'],
            encoder_inputs['must_copy_tag'],
            encoder_inputs['char'],
            encoder_inputs['mask']
        )

        if for_training:
            decoder_outputs = self.decode_for_training(
                decoder_inputs['token'],
                decoder_inputs['pos_tag'],
                decoder_inputs['char'],
                decoder_inputs['coref'],
                encoder_outputs['memory_bank'],
                encoder_inputs['mask'],
                encoder_outputs['final_states'],
                parser_inputs['mask']
            )

            generator_output = self.generator(
                decoder_outputs['memory_bank'],
                decoder_outputs['copy_attentions'],
                generator_inputs['copy_attention_maps'],
                decoder_outputs['coref_attentions'],
                generator_inputs['coref_attention_maps']
            )

            generator_loss_output = self.generator.compute_loss(
                generator_output['probs'],
                generator_output['predictions'],
                generator_inputs['vocab_targets'],
                generator_inputs['copy_targets'],
                generator_output['source_dynamic_vocab_size'],
                generator_inputs['coref_targets'],
                generator_output['target_dynamic_vocab_size'],
                decoder_outputs['coverage_records'],
                decoder_outputs['copy_attentions']
            )

            graph_decoder_outputs = self.graph_decode(
                decoder_outputs['rnn_memory_bank'],
                parser_inputs['edge_heads'],
                parser_inputs['edge_labels'],
                parser_inputs['corefs'],
                parser_inputs['mask'],
                decoder_outputs['aux_encoder_outputs']
            )

            return dict(
                loss=generator_loss_output['loss'] + graph_decoder_outputs['loss'],
                token_loss=generator_loss_output['total_loss'],
                edge_loss=graph_decoder_outputs['total_loss'],
                num_tokens=generator_loss_output['num_tokens'],
                num_nodes=graph_decoder_outputs['num_nodes']
            )

        else:

            invalid_indexes = dict(
                source_copy=batch.get('source_copy_invalid_ids', None),
                vocab=[set(self.punctuation_ids) for _ in range(len(batch['tag_lut']))]
            )

            return dict(
                encoder_memory_bank=encoder_outputs['memory_bank'],
                encoder_mask=encoder_inputs['mask'],
                encoder_final_states=encoder_outputs['final_states'],
                copy_attention_maps=generator_inputs['copy_attention_maps'],
                copy_vocabs=batch['src_copy_vocab'],
                tag_luts=batch['tag_lut'],
                invalid_indexes=invalid_indexes
            )

    def encode(self, bert_tokens, token_subword_index, tokens, pos_tags, must_copy_tags, chars, mask):
        # [batch, num_tokens, embedding_size]
        encoder_inputs = []
        if self.use_bert:
            bert_mask = bert_tokens.ne(0)
            bert_embeddings, _ = self.bert_encoder(
                bert_tokens,
                attention_mask=bert_mask,
                output_all_encoded_layers=False,
                token_subword_index=token_subword_index
            )
            if token_subword_index is None:
                bert_embeddings = bert_embeddings[:, 1:-1]
            encoder_inputs += [bert_embeddings]

        token_embeddings = self.encoder_token_embedding(tokens)
        pos_tag_embeddings = self.encoder_pos_embedding(pos_tags)
        encoder_inputs += [token_embeddings, pos_tag_embeddings]

        if self.use_must_copy_embedding:
            must_copy_tag_embeddings = self.encoder_must_copy_embedding(must_copy_tags)
            encoder_inputs += [must_copy_tag_embeddings]

        if self.use_char_cnn:
            char_cnn_output = self._get_encoder_char_cnn_output(chars)
            encoder_inputs += [char_cnn_output]

        encoder_inputs = torch.cat(encoder_inputs, 2)

        encoder_inputs = self.encoder_embedding_dropout(encoder_inputs)

        # [batch, num_tokens, encoder_output_size]
        encoder_outputs = self.encoder(encoder_inputs, mask)
        encoder_outputs = self.encoder_output_dropout(encoder_outputs)

        # A tuple of (state, memory) with shape [num_layers, batch, encoder_output_size]
        encoder_final_states = self.encoder._states
        self.encoder.reset_states()

        return dict(
            memory_bank=encoder_outputs,
            final_states=encoder_final_states
        )

    def decode_for_training(
            self, tokens, pos_tags, chars, corefs, memory_bank, mask, states, tgt_mask):
        # [batch, num_tokens, embedding_size]
        token_embeddings = self.decoder_token_embedding(tokens)
        pos_tag_embeddings = self.decoder_pos_embedding(pos_tags)
        coref_embeddings = self.decoder_coref_embedding(corefs)
        if self.use_char_cnn:
            char_cnn_output = self._get_decoder_char_cnn_output(chars)
            decoder_inputs = torch.cat([
                token_embeddings, pos_tag_embeddings, coref_embeddings, char_cnn_output], 2)
        else:
            decoder_inputs = torch.cat([
                token_embeddings, pos_tag_embeddings, coref_embeddings], 2)
        decoder_inputs = self.decoder_embedding_dropout(decoder_inputs)
        decoder_outputs = self.decoder(decoder_inputs, memory_bank, mask, states)

        if self.use_aux_encoder:
            aux_encoder_inputs = decoder_inputs[:, 1:]
            aux_encoder_outputs = self.aux_encoder(aux_encoder_inputs, tgt_mask[:, 1:].byte())
            aux_encoder_outputs = self.aux_encoder_output_dropout(aux_encoder_outputs)
            self.aux_encoder.reset_states()
        else:
            aux_encoder_outputs = None

        return dict(
            memory_bank=decoder_outputs['decoder_hidden_states'],
            rnn_memory_bank=decoder_outputs['rnn_hidden_states'],
            coref_attentions=decoder_outputs['target_copy_attentions'],
            copy_attentions=decoder_outputs['source_copy_attentions'],
            coverage_records=decoder_outputs['coverage_records'],
            aux_encoder_outputs=aux_encoder_outputs
        )

    def graph_decode(self, memory_bank, edge_heads, edge_labels, corefs, mask, aux_memory_bank):
        # Exclude the BOS symbol.
        memory_bank = memory_bank[:, 1:]
        if self.use_aux_encoder:
            memory_bank = torch.cat([memory_bank, aux_memory_bank], 2)
        corefs = corefs[:, 1:]
        mask = mask[:, 1:]
        return self.graph_decoder(memory_bank, edge_heads, edge_labels, corefs, mask)

    def _get_encoder_char_cnn_output(self, chars):
        # [batch, num_tokens, num_chars, embedding_size]
        char_embeddings = self.encoder_char_embedding(chars)
        batch_size, num_tokens, num_chars, _ = char_embeddings.size()
        char_embeddings = char_embeddings.view(batch_size * num_tokens, num_chars, -1)
        char_cnn_output = self.encoder_char_cnn(char_embeddings, None)
        char_cnn_output = char_cnn_output.view(batch_size, num_tokens, -1)
        return char_cnn_output

    def _get_decoder_char_cnn_output(self, chars):
        # [batch, num_tokens, num_chars, embedding_size]
        char_embeddings = self.decoder_char_embedding(chars)
        batch_size, num_tokens, num_chars, _ = char_embeddings.size()
        char_embeddings = char_embeddings.view(batch_size * num_tokens, num_chars, -1)
        char_cnn_output = self.decoder_char_cnn(char_embeddings, None)
        char_cnn_output = char_cnn_output.view(batch_size, num_tokens, -1)
        return char_cnn_output

    def decode(self, input_dict):
        memory_bank = input_dict['encoder_memory_bank']
        mask = input_dict['encoder_mask']
        states = input_dict['encoder_final_states']
        copy_attention_maps = input_dict['copy_attention_maps']
        copy_vocabs = input_dict['copy_vocabs']
        tag_luts = input_dict['tag_luts']
        invalid_indexes = input_dict['invalid_indexes']

        if self.beam_size == 0:
            generator_outputs = self.decode_with_pointer_generator(
                memory_bank, mask, states, copy_attention_maps, copy_vocabs, tag_luts, invalid_indexes)
        else:
            generator_outputs = self.beam_search_with_pointer_generator(
                memory_bank, mask, states, copy_attention_maps, copy_vocabs, tag_luts, invalid_indexes)

        parser_outputs = self.decode_with_graph_parser(
            generator_outputs['decoder_inputs'],
            generator_outputs['decoder_rnn_memory_bank'],
            generator_outputs['coref_indexes'],
            generator_outputs['decoder_mask']
        )
        #import pdb;pdb.set_trace()
        return dict(
            nodes=generator_outputs['predictions'],
            heads=parser_outputs['edge_heads'],
            head_labels=parser_outputs['edge_labels'],
            corefs=generator_outputs['coref_indexes'],
        )

    def beam_search_with_pointer_generator(
            self, memory_bank, mask, states, copy_attention_maps, copy_vocabs, tag_luts, invalid_indices):
        batch_size = memory_bank.size(0)
        beam_size = self.beam_size

        #  new_order is used to replicate tensors for different beam
        new_order = torch.arange(batch_size).view(-1, 1).repeat(1, beam_size).view(-1).type_as(mask)

        # special token indices
        bos_token = self.vocab.get_token_index(START_SYMBOL, "decoder_token_ids")
        eos_token = self.vocab.get_token_index(END_SYMBOL, "decoder_token_ids")
        pad_token = self.vocab.get_token_index(DEFAULT_PADDING_TOKEN, "decoder_token_ids")

        bucket = [[] for i in range(batch_size)]
        bucket_max_score = [-1e8 for i in range(batch_size)]


        def flatten(tensor):
            sizes = list(tensor.size())
            assert len(sizes) >= 2
            assert sizes[0] == batch_size and sizes[1] == beam_size

            if len(sizes) == 2:
                new_sizes = [sizes[0] * sizes[1], 1]
            else:
                new_sizes = [sizes[0] * sizes[1]] + sizes[2:]

            return tensor.contiguous().view(new_sizes)

        def fold(tensor):
            sizes = list(tensor.size())
            new_sizes = [batch_size, beam_size]

            if len(sizes) >= 2:
                new_sizes = [batch_size, beam_size] + sizes[1:]

            return tensor.view(new_sizes)

        def beam_select_2d(input, indices):
            # input [batch_size, beam_size, ......]
            # indices [batch_size, beam_size]
            input_size = list(input.size())
            indices_size = list(indices.size())
            assert len(indices_size) == 2
            assert len(input_size) >= 2
            assert input_size[0] == indices_size[0]
            assert input_size[1] == indices_size[1]

            return input.view(
                [input_size[0] * input_size[1]] + input_size[2:]
            ).index_select(
                0,
                (
                        torch.arange(
                            indices_size[0]
                        ).unsqueeze(1).expand_as(indices).type_as(indices) * indices_size[1] + indices
                ).view(-1)
            ).view(input_size)

        def beam_select_1d(input, indices):
            input_size = list(input.size())
            indices_size = list(indices.size())
            assert len(indices_size) == 2
            assert len(input_size) > 1
            assert input_size[0] == indices_size[0] * indices_size[1]

            return input.index_select(
                0,
                (
                    torch.arange(
                        indices_size[0]
                    ).unsqueeze(1).expand_as(indices).type_as(indices) * indices_size[1] + indices
                ).view(-1)
            ).view(input_size)


        def update_tensor_buff(key, step, beam_indices, tensor, select_input=True):
            if step == 0 and beam_buffer[key] is None:
                beam_buffer[key] = tensor.new_zeros(
                    batch_size,
                    beam_size,
                    self.max_decode_length,
                    tensor.size(-1)
                )

            if select_input:
                beam_buffer[key][:, :, step] = fold(tensor.squeeze(1))
                beam_buffer[key] = beam_select_2d(beam_buffer[key], beam_indices)
            else:
                beam_buffer[key] = beam_select_2d(beam_buffer[key], beam_indices)
                beam_buffer[key][:, :, step] = fold(tensor.squeeze(1))


        def get_decoder_input(tokens, pos_tags, corefs):
            token_embeddings = self.decoder_token_embedding(tokens)
            pos_tag_embeddings = self.decoder_pos_embedding(pos_tags)
            coref_embeddings = self.decoder_coref_embedding(corefs)

            if self.use_char_cnn:
                # TODO: get chars from tokens.
                # [batch_size, 1, num_chars]
                chars = character_tensor_from_token_tensor(
                    tokens,
                    self.vocab,
                    self.character_tokenizer
                )
                if chars.size(-1) < 3:
                    chars = torch.cat(
                        (
                            chars,
                            chars.new_zeros(
                                (
                                    chars.size(0),
                                    chars.size(1),
                                    3 - chars.size(2)
                                )
                            )
                        ),
                        2
                    )

                char_cnn_output = self._get_decoder_char_cnn_output(chars)
                decoder_inputs = torch.cat(
                    [token_embeddings, pos_tag_embeddings,
                     coref_embeddings, char_cnn_output], 2)
            else:
                decoder_inputs = torch.cat(
                    [token_embeddings, pos_tag_embeddings, coref_embeddings], 2)

            return self.decoder_embedding_dropout(decoder_inputs)

        def repeat_list_item(input_list, n):
            new_list = []
            for item in input_list:
                new_list += [item] * n
            return new_list

        beam_buffer = {}
        beam_buffer["predictions"] = mask.new_full(
            (batch_size, beam_size, self.max_decode_length),
            pad_token
        )

        beam_buffer["coref_indexes"] = memory_bank.new_zeros(
            batch_size,
            beam_size,
            self.max_decode_length
        )

        beam_buffer["decoder_mask"] = memory_bank.new_ones(
            batch_size,
            beam_size,
            self.max_decode_length
        )

        beam_buffer["decoder_inputs"] = None
        beam_buffer["decoder_memory_bank"] = None
        beam_buffer["decoder_rnn_memory_bank"] = None

        #beam_buffer["source_attentions"] = None
        #beam_buffer["copy_attentions"] = []
        #beam_buffer["coref_attentions"] = []

        beam_buffer["scores"] = memory_bank.new_zeros(batch_size, beam_size, 1)
        beam_buffer["scores"][:, 1:] = -float(1e8)

        # inter media variables
        variables = {}

        variables["input_tokens"] = beam_buffer["predictions"].new_full(
            (batch_size * beam_size, 1),
            bos_token
        )

        variables["pos_tags"] = mask.new_full(
            (batch_size * beam_size, 1),
            self.vocab.get_token_index(DEFAULT_OOV_TOKEN, "pos_tags")
        )

        variables["corefs"] = mask.new_zeros(batch_size * beam_size, 1)

        variables["input_feed"] = None
        variables["coref_inputs"] = []
        variables["states"] = [item.index_select(1, new_order) for item in states]

        variables["prev_tokens"] = mask.new_full(
            (batch_size * beam_size, 1), bos_token)

        # A sparse indicator matrix mapping each node to its index in the dynamic vocab.
        # Here the maximum size of the dynamic vocab is just max_decode_length.
        variables["coref_attention_maps"] = memory_bank.new_zeros(
            batch_size * beam_size, self.max_decode_length, self.max_decode_length + 1
        )
        # A matrix D where the element D_{ij} is for instance i the real vocab index of
        # the generated node at the decoding step `i'.
        variables["coref_vocab_maps"] = mask.new_zeros(batch_size * beam_size, self.max_decode_length + 1)

        variables["coverage"] = None
        if self.use_coverage:
            variables["coverage"] = memory_bank.new_zeros(batch_size * beam_size, 1, memory_bank.size(1))

        for key in invalid_indices.keys():
            invalid_indices[key] = repeat_list_item(invalid_indices[key], beam_size)

        for step in range(self.max_decode_length):  # one extra step for EOS marker
            # 1. Decoder inputs
            # decoder_inputs : [ batch_size * beam_size, model_dim]
            decoder_inputs = get_decoder_input(
                variables["input_tokens"],
                variables["pos_tags"],
                variables["corefs"]
            )

            # 2. Decode one stepi.
            decoder_output_dict = self.decoder(
                decoder_inputs,
                memory_bank.index_select(0, new_order),
                mask.index_select(0, new_order),
                variables["states"],
                variables["input_feed"],
                variables["coref_inputs"],
                variables["coverage"]
            )


            _decoder_outputs = decoder_output_dict['decoder_hidden_states']
            _rnn_outputs = decoder_output_dict['rnn_hidden_states']
            #coref_inputs = decoder_output_dict['coref_inputs']
            #_source_attentions = decoder_output_dict['source_attentions']
            _copy_attentions = decoder_output_dict['source_copy_attentions']
            _coref_attentions = decoder_output_dict['target_copy_attentions']
            states = decoder_output_dict['last_hidden_state']
            input_feed = decoder_output_dict['input_feed']
            coverage = decoder_output_dict['coverage']
            coverage_records = decoder_output_dict['coverage_records']

            # 3. Run pointer/generator.instance.fields['src_copy_vocab'].metadata
            if step == 0:
                _coref_attention_maps = variables["coref_attention_maps"][:, :step + 1]
            else:
                _coref_attention_maps = variables["coref_attention_maps"][:, :step]

            generator_output = self.generator(
                _decoder_outputs,
                _copy_attentions,
                copy_attention_maps.index_select(0, new_order),
                _coref_attentions,
                _coref_attention_maps,
                invalid_indices
            )

            # new word probs
            word_lprobs = fold(torch.log(1e-8 + generator_output['probs'].squeeze(1)))

            if self.use_coverage:
                coverage_loss = torch.sum(
                    torch.min(coverage, _copy_attentions),
                    dim=2
                )
            else:
                coverage_loss = word_lprobs.new_zeros(batch_size, beam_size, 1)

            new_all_scores = \
                word_lprobs \
                + beam_buffer["scores"].expand_as(word_lprobs) \
                - coverage_loss.view(batch_size, beam_size, 1).expand_as(word_lprobs)

            # top beam_size hypos
            # new_hypo_indices : [batch_size, beam_size * 2]
            new_hypo_scores, new_hypo_indices = torch.topk(
                new_all_scores.view(batch_size, -1).contiguous(),
                beam_size * 2,
                dim=-1
            )

            new_token_indices = torch.fmod(new_hypo_indices, word_lprobs.size(-1))

            eos_token_mask = new_token_indices.eq(eos_token)

            eos_beam_indices_offset = torch.div(
                new_hypo_indices,
                word_lprobs.size(-1)
            )[:, :beam_size] + new_order.view(batch_size, beam_size) * beam_size

            eos_beam_indices_offset = eos_beam_indices_offset.masked_select(eos_token_mask[:, :beam_size])

            if eos_beam_indices_offset.numel() > 0:
                for index in eos_beam_indices_offset.tolist():
                    eos_batch_idx = int(index / beam_size)
                    eos_beam_idx = index % beam_size
                    hypo_score = float(new_hypo_scores[eos_batch_idx, eos_beam_idx]) / (step + 1)
                    if step > 0 and hypo_score > bucket_max_score[eos_batch_idx] and eos_beam_idx == 0:
                        bucket_max_score[eos_batch_idx] = hypo_score
                        bucket[eos_batch_idx] += [
                            {
                                key: tensor[eos_batch_idx, eos_beam_idx].unsqueeze(0) for key, tensor in beam_buffer.items()
                            }
                        ]
                        #bucket[eos_batch_idx][-1]['decoder_inputs'][0, step] = decoder_inputs[index, 0]
                        #bucket[eos_batch_idx][-1]['decoder_rnn_memory_bank'][0, step] = _rnn_outputs[index, 0]
                        #bucket[eos_batch_idx][-1]['decoder_memory_bank'][0, step] = _decoder_outputs[index, 0]
                        #bucket[eos_batch_idx][-1]['decoder_mask'][0, step] = 1

                eos_token_mask = eos_token_mask.type_as(new_hypo_scores)
                active_hypo_scores, active_sort_indices = torch.sort(
                    (1 - eos_token_mask) * new_hypo_scores + eos_token_mask * - float(1e8),
                    descending = True
                )

                active_sort_indices_offset = active_sort_indices \
                    + 2 * beam_size * torch.arange(
                        batch_size
                    ).unsqueeze(1).expand_as(active_sort_indices).type_as(active_sort_indices)
                active_hypo_indices = new_hypo_indices.view(batch_size * beam_size * 2)[
                    active_sort_indices_offset.view(batch_size * beam_size * 2)
                ].view(batch_size, -1)

                new_hypo_scores = active_hypo_scores
                new_hypo_indices = active_hypo_indices
                new_token_indices = torch.fmod(new_hypo_indices, word_lprobs.size(-1))

            new_hypo_indices = new_hypo_indices[:, :beam_size]
            new_hypo_scores = new_hypo_scores[:, :beam_size]
            new_token_indices = new_token_indices[:, :beam_size]

            # find out which beam the new hypo came from and what is the new token
            beam_indices = torch.div(new_hypo_indices, word_lprobs.size(-1))
            if step == 0:
                decoder_mask_input = []
            else:

                decoder_mask_input = beam_select_2d(
                    beam_buffer["decoder_mask"],
                    beam_indices
                ).view(batch_size * beam_size, -1)[:, :step].split(1, 1)


            variables["coref_attention_maps"] = beam_select_1d(variables["coref_attention_maps"], beam_indices)
            variables["coref_vocab_maps"] = beam_select_1d(variables["coref_vocab_maps"], beam_indices)

            input_tokens, _predictions, pos_tags, corefs, _mask = self._update_maps_and_get_next_input(
                step,
                flatten(new_token_indices).squeeze(1),
                generator_output['source_dynamic_vocab_size'],
                variables["coref_attention_maps"],
                variables["coref_vocab_maps"],
                repeat_list_item(copy_vocabs, beam_size),
                decoder_mask_input,
                repeat_list_item(tag_luts, beam_size),
                invalid_indices
            )


            beam_buffer["scores"] = new_hypo_scores.unsqueeze(2)

            update_tensor_buff("decoder_inputs", step, beam_indices, decoder_inputs)
            update_tensor_buff("decoder_memory_bank", step, beam_indices, _decoder_outputs)
            update_tensor_buff("decoder_rnn_memory_bank", step, beam_indices, _rnn_outputs)

            #update_tensor_buff("source_attentions", step, _source_attentions)
            #update_tensor_buff("copy_attentions", step, _copy_attentions)
            #update_tensor_buff("coref_attentions", step, _coref_attentions)

            update_tensor_buff("predictions", step, beam_indices,_predictions, False)
            update_tensor_buff("coref_indexes", step, beam_indices, corefs, False)
            update_tensor_buff("decoder_mask", step, beam_indices, _mask, False)

            variables["input_tokens"] = input_tokens
            variables["pos_tags"] = pos_tags
            variables["corefs"] = corefs

            variables["states"] = [
                state.index_select(1, new_order * beam_size + beam_indices.view(-1)) for state in states]
            variables["input_feed"] = beam_select_1d(input_feed, beam_indices)
            variables["coref_inputs"] = list(
                beam_select_1d(
                    torch.cat(variables["coref_inputs"], 1),
                    beam_indices
                ).split(1, 1)
            )
            if self.use_coverage:
                variables["coverage"] = beam_select_1d(coverage, beam_indices)
            else:
                variables["coverage"] = None


        for batch_idx, item in enumerate(bucket):
            if len(item) == 0:
                bucket[batch_idx].append(
                    {
                        key: tensor[batch_idx, 0].unsqueeze(0) for key, tensor in beam_buffer.items()
                    }
                )

        return_dict = {}

        for key in bucket[0][-1].keys():
            return_dict[key] = torch.cat(
                [hypos[-1][key] for hypos in bucket],
                dim=0
            )

        return_dict["decoder_mask"] = 1 - return_dict["decoder_mask"]

        return_dict["decoder_inputs"] = return_dict["decoder_inputs"][:, 1:]
        return_dict["decoder_memory_bank"] = return_dict["decoder_memory_bank"][:, 1:]
        return_dict["decoder_rnn_memory_bank"] = return_dict["decoder_rnn_memory_bank"][:, 1:]

        return_dict["predictions"] = return_dict["predictions"][:, :-1]
        return_dict["predictions"][return_dict["predictions"] == pad_token] = eos_token
        return_dict["coref_indexes"] = return_dict["coref_indexes"][:, :-1]
        return_dict["decoder_mask"] = return_dict["predictions"] != eos_token#return_dict["decoder_mask"][:, :-1]
        return_dict["scores"] = torch.div(return_dict["scores"], return_dict["decoder_mask"].sum(1, keepdim=True).type_as(return_dict["scores"]))

        return return_dict




    def decode_with_pointer_generator(
            self, memory_bank, mask, states, copy_attention_maps, copy_vocabs,
            tag_luts, invalid_indexes):
        # [batch_size, 1]
        batch_size = memory_bank.size(0)

        tokens = torch.ones(batch_size, 1) * self.vocab.get_token_index(
            START_SYMBOL, "decoder_token_ids")
        pos_tags = torch.ones(batch_size, 1) * self.vocab.get_token_index(
            DEFAULT_OOV_TOKEN, "pos_tags")
        tokens = tokens.type_as(mask).long()
        pos_tags = pos_tags.type_as(tokens)
        corefs = torch.zeros(batch_size, 1).type_as(mask).long()

        decoder_input_history = []
        decoder_outputs = []
        rnn_outputs = []
        copy_attentions = []
        coref_attentions = []
        predictions = []
        coref_indexes = []
        decoder_mask = []

        input_feed = None
        coref_inputs = []

        # A sparse indicator matrix mapping each node to its index in the dynamic vocab.
        # Here the maximum size of the dynamic vocab is just max_decode_length.
        coref_attention_maps = torch.zeros(
            batch_size, self.max_decode_length, self.max_decode_length + 1).type_as(memory_bank)
        # A matrix D where the element D_{ij} is for instance i the real vocab index of
        # the generated node at the decoding step `i'.
        coref_vocab_maps = torch.zeros(batch_size, self.max_decode_length + 1).type_as(mask).long()

        coverage = None
        if self.use_coverage:
            coverage = memory_bank.new_zeros(batch_size, 1, memory_bank.size(1))

        for step_i in range(self.max_decode_length):
            # 1. Get the decoder inputs.
            token_embeddings = self.decoder_token_embedding(tokens)
            pos_tag_embeddings = self.decoder_pos_embedding(pos_tags)
            coref_embeddings = self.decoder_coref_embedding(corefs)
            if self.use_char_cnn:
                # TODO: get chars from tokens.
                # [batch_size, 1, num_chars]
                chars = character_tensor_from_token_tensor(
                    tokens,
                    self.vocab,
                    self.character_tokenizer
                )

                char_cnn_output = self._get_decoder_char_cnn_output(chars)
                decoder_inputs = torch.cat(
                    [token_embeddings, pos_tag_embeddings,
                     coref_embeddings, char_cnn_output], 2)
            else:
                decoder_inputs = torch.cat(
                    [token_embeddings, pos_tag_embeddings, coref_embeddings], 2)
            decoder_inputs = self.decoder_embedding_dropout(decoder_inputs)

            # 2. Decode one step.
            decoder_output_dict = self.decoder(
                decoder_inputs, memory_bank, mask, states, input_feed, coref_inputs, coverage)
            _decoder_outputs = decoder_output_dict['decoder_hidden_states']
            _rnn_outputs = decoder_output_dict['rnn_hidden_states']
            _copy_attentions = decoder_output_dict['source_copy_attentions']
            _coref_attentions = decoder_output_dict['target_copy_attentions']
            states = decoder_output_dict['last_hidden_state']
            input_feed = decoder_output_dict['input_feed']
            coverage = decoder_output_dict['coverage']

            # 3. Run pointer/generator.
            if step_i == 0:
                _coref_attention_maps = coref_attention_maps[:, :step_i + 1]
            else:
                _coref_attention_maps = coref_attention_maps[:, :step_i]

            generator_output = self.generator(
                _decoder_outputs, _copy_attentions, copy_attention_maps,
                _coref_attentions, _coref_attention_maps, invalid_indexes)
            _predictions = generator_output['predictions']

            # 4. Update maps and get the next token input.
            tokens, _predictions, pos_tags, corefs, _mask = self._update_maps_and_get_next_input(
                step_i,
                generator_output['predictions'].squeeze(1),
                generator_output['source_dynamic_vocab_size'],
                coref_attention_maps,
                coref_vocab_maps,
                copy_vocabs,
                decoder_mask,
                tag_luts,
                invalid_indexes
            )

            # 5. Update variables.
            decoder_input_history += [decoder_inputs]
            decoder_outputs += [_decoder_outputs]
            rnn_outputs += [_rnn_outputs]

            copy_attentions += [_copy_attentions]
            coref_attentions += [_coref_attentions]

            predictions += [_predictions]
            # Add the coref info for the next input.
            coref_indexes += [corefs]
            # Add the mask for the next input.
            decoder_mask += [_mask]

        # 6. Do the following chunking for the graph decoding input.
        # Exclude the hidden state for BOS.
        decoder_input_history = torch.cat(decoder_input_history[1:], dim=1)
        decoder_outputs = torch.cat(decoder_outputs[1:], dim=1)
        rnn_outputs = torch.cat(rnn_outputs[1:], dim=1)
        # Exclude coref/mask for EOS.
        # TODO: Answer "What if the last one is not EOS?"
        predictions = torch.cat(predictions[:-1], dim=1)
        coref_indexes = torch.cat(coref_indexes[:-1], dim=1)
        decoder_mask = 1 - torch.cat(decoder_mask[:-1], dim=1)

        return dict(
            # [batch_size, max_decode_length]
            predictions=predictions,
            coref_indexes=coref_indexes,
            decoder_mask=decoder_mask,
            # [batch_size, max_decode_length, hidden_size]
            decoder_inputs=decoder_input_history,
            decoder_memory_bank=decoder_outputs,
            decoder_rnn_memory_bank=rnn_outputs,
            # [batch_size, max_decode_length, encoder_length]
            copy_attentions=copy_attentions,
            coref_attentions=coref_attentions
        )

    def _update_maps_and_get_next_input(
            self, step, predictions, copy_vocab_size, coref_attention_maps, coref_vocab_maps,
            copy_vocabs, masks, tag_luts, invalid_indexes):
        """Dynamically update/build the maps needed for copying.

        :param step: the decoding step, int.
        :param predictions: [batch_size]
        :param copy_vocab_size: int.
        :param coref_attention_maps: [batch_size, max_decode_length, max_decode_length]
        :param coref_vocab_maps:  [batch_size, max_decode_length]
        :param copy_vocabs: a list of dynamic vocabs.
        :param masks: a list of [batch_size] tensors indicating whether EOS has been generated.
            if EOS has has been generated, then the mask is `1`.
        :param tag_luts: a dict mapping key to a list of dicts mapping a source token to a POS tag.
        :param invalid_indexes: a dict storing invalid indexes for copying and generation.
        :return:
        """
        vocab_size = self.generator.vocab_size
        batch_size = predictions.size(0)

        batch_index = torch.arange(0, batch_size).type_as(predictions)
        step_index = torch.full_like(predictions, step)

        gen_mask = predictions.lt(vocab_size)
        copy_mask = predictions.ge(vocab_size).mul(predictions.lt(vocab_size + copy_vocab_size))
        coref_mask = predictions.ge(vocab_size + copy_vocab_size)

        # 1. Update coref_attention_maps
        # Get the coref index.
        coref_index = (predictions - vocab_size - copy_vocab_size)
        # Fill the place where copy didn't happen with the current step,
        # which means that the node doesn't refer to any precedent, it refers to itself.
        coref_index.masked_fill_(1 - coref_mask, step + 1)

        coref_attention_maps[batch_index, step_index, coref_index] = 1

        # 2. Compute the next input.
        # coref_predictions have the dynamic vocabulary index, and OOVs are set to zero.
        coref_predictions = (predictions - vocab_size - copy_vocab_size) * coref_mask.long()
        # Get the actual coreferred token's index in the gen vocab.
        coref_predictions = coref_vocab_maps.gather(1, coref_predictions.unsqueeze(1)).squeeze(1)

        # If a token is copied from the source side, we look up its index in the gen vocab.
        copy_predictions = (predictions - vocab_size) * copy_mask.long()
        pos_tags = torch.full_like(predictions, self.vocab.get_token_index(DEFAULT_OOV_TOKEN, 'pos_tags'))
        for i, index in enumerate(copy_predictions.tolist()):
            copied_token = copy_vocabs[i].get_token_from_idx(index)
            if index != 0:
                pos_tags[i] = self.vocab.get_token_index(
                    tag_luts[i]['pos'][copied_token], 'pos_tags')
                if False: # is_abstract_token(copied_token):
                    invalid_indexes['source_copy'][i].add(index)
            copy_predictions[i] = self.vocab.get_token_index(copied_token, 'decoder_token_ids')

        for i, index in enumerate(
                (predictions * gen_mask.long() + coref_predictions * coref_mask.long()).tolist()):
            if index != 0:
                token = self.vocab.get_token_from_index(index, 'decoder_token_ids')
                src_token = find_similar_token(token, list(tag_luts[i]['pos'].keys()))
                if src_token is not None:
                    pos_tags[i] = self.vocab.get_token_index(
                        tag_luts[i]['pos'][src_token], 'pos_tag')
                if False: # is_abstract_token(token):
                    invalid_indexes['vocab'][i].add(index)

        next_input = coref_predictions * coref_mask.long() + \
                     copy_predictions * copy_mask.long() + \
                     predictions * gen_mask.long()

        # 3. Update dynamic_vocab_maps
        # Here we update D_{step} to the index in the standard vocab.
        coref_vocab_maps[batch_index, step_index + 1] = next_input

        # 4. Get the coref-resolved predictions.
        coref_resolved_preds = coref_predictions * coref_mask.long() + predictions * (1 - coref_mask).long()

        # 5. Get the mask for the current generation.
        has_eos = torch.zeros_like(gen_mask)
        if len(masks) != 0:
            has_eos = torch.cat(masks, 1).long().sum(1).gt(0)
        mask = next_input.eq(self.vocab.get_token_index(END_SYMBOL, 'decoder_token_ids')) | has_eos

        return (next_input.unsqueeze(1),
                coref_resolved_preds.unsqueeze(1),
                pos_tags.unsqueeze(1),
                coref_index.unsqueeze(1),
                mask.unsqueeze(1))

    def decode_with_graph_parser(self, decoder_inputs, memory_bank, corefs, mask):
        """Predict edges and edge labels between nodes.
        :param decoder_inputs: [batch_size, node_length, embedding_size]
        :param memory_bank: [batch_size, node_length, hidden_size]
        :param corefs: [batch_size, node_length]
        :param mask:  [batch_size, node_length]
        :return a dict of edge_heads and edge_labels.
            edge_heads: [batch_size, node_length]
            edge_labels: [batch_size, node_length]
        """
        if self.use_aux_encoder:
            aux_encoder_outputs = self.aux_encoder(decoder_inputs, mask)
            self.aux_encoder.reset_states()
            memory_bank = torch.cat([memory_bank, aux_encoder_outputs], 2)

        memory_bank, _, _, corefs, mask = self.graph_decoder._add_head_sentinel(
            memory_bank, None, None, corefs, mask)
        (edge_node_h, edge_node_m), (edge_label_h, edge_label_m) = self.graph_decoder.encode(memory_bank)
        edge_node_scores = self.graph_decoder._get_edge_node_scores(edge_node_h, edge_node_m, mask.float())
        edge_heads, edge_labels = self.graph_decoder.mst_decode(
            edge_label_h, edge_label_m, edge_node_scores, corefs, mask)
        return dict(
            edge_heads=edge_heads,
            edge_labels=edge_labels
        )

    @classmethod
    def from_params(cls, vocab, params):
        logger.info('Building the STOG Model...')

        # Encoder
        encoder_input_size = 0
        bert_encoder = None
        if params.get('use_bert', False):
            bert_encoder = Seq2SeqBertEncoder.from_pretrained(params['bert']['pretrained_model_dir'])
            encoder_input_size += params['bert']['hidden_size']
            for p in bert_encoder.parameters():
                p.requires_grad = False

        encoder_token_embedding = Embedding.from_params(vocab, params['encoder_token_embedding'])
        encoder_input_size += params['encoder_token_embedding']['embedding_dim']
        encoder_pos_embedding = Embedding.from_params(vocab, params['encoder_pos_embedding'])
        encoder_input_size += params['encoder_pos_embedding']['embedding_dim']

        encoder_must_copy_embedding = None
        if params.get('use_must_copy_embedding', False):
            encoder_must_copy_embedding = Embedding.from_params(
            vocab, params['encoder_must_copy_embedding'])
            encoder_input_size += params['encoder_must_copy_embedding']['embedding_dim']

        if params['use_char_cnn']:
            encoder_char_embedding = Embedding.from_params(vocab, params['encoder_char_embedding'])
            encoder_char_cnn = CnnEncoder(
                embedding_dim=params['encoder_char_cnn']['embedding_dim'],
                num_filters=params['encoder_char_cnn']['num_filters'],
                ngram_filter_sizes=params['encoder_char_cnn']['ngram_filter_sizes'],
                conv_layer_activation=torch.tanh
            )
            encoder_input_size += params['encoder_char_cnn']['num_filters']
        else:
            encoder_char_embedding = None
            encoder_char_cnn = None

        encoder_embedding_dropout = InputVariationalDropout(p=params['encoder_token_embedding']['dropout'])

        params['encoder']['input_size'] = encoder_input_size
        encoder = PytorchSeq2SeqWrapper(
            module=StackedBidirectionalLstm.from_params(params['encoder']),
            stateful=True
        )
        encoder_output_dropout = InputVariationalDropout(p=params['encoder']['dropout'])

        # Decoder
        decoder_input_size = params['decoder']['hidden_size']
        decoder_input_size += params['decoder_token_embedding']['embedding_dim']
        decoder_input_size += params['decoder_coref_embedding']['embedding_dim']
        decoder_input_size += params['decoder_pos_embedding']['embedding_dim']
        decoder_token_embedding = Embedding.from_params(vocab, params['decoder_token_embedding'])
        decoder_coref_embedding = Embedding.from_params(vocab, params['decoder_coref_embedding'])
        decoder_pos_embedding = Embedding.from_params(vocab, params['decoder_pos_embedding'])
        if params['use_char_cnn']:
            decoder_char_embedding = Embedding.from_params(vocab, params['decoder_char_embedding'])
            decoder_char_cnn = CnnEncoder(
                embedding_dim=params['decoder_char_cnn']['embedding_dim'],
                num_filters=params['decoder_char_cnn']['num_filters'],
                ngram_filter_sizes=params['decoder_char_cnn']['ngram_filter_sizes'],
                conv_layer_activation=torch.tanh
            )
            decoder_input_size += params['decoder_char_cnn']['num_filters']
        else:
            decoder_char_embedding = None
            decoder_char_cnn = None

        decoder_embedding_dropout = InputVariationalDropout(p=params['decoder_token_embedding']['dropout'])

        # Source attention
        if params['source_attention']['attention_function'] == 'mlp':
            source_attention = MLPAttention(
                decoder_hidden_size=params['decoder']['hidden_size'],
                encoder_hidden_size=params['encoder']['hidden_size'] * 2,
                attention_hidden_size=params['decoder']['hidden_size'],
                coverage=params['source_attention'].get('coverage', False)
            )
        else:
            source_attention = DotProductAttention(
                decoder_hidden_size=params['decoder']['hidden_size'],
                encoder_hidden_size=params['encoder']['hidden_size'] * 2,
                share_linear=params['source_attention'].get('share_linear', False)
            )

        source_attention_layer = GlobalAttention(
            decoder_hidden_size=params['decoder']['hidden_size'],
            encoder_hidden_size=params['encoder']['hidden_size'] * 2,
            attention=source_attention
        )

        # Coref attention
        if params['coref_attention']['attention_function'] == 'mlp':
            coref_attention = MLPAttention(
                decoder_hidden_size=params['decoder']['hidden_size'],
                encoder_hidden_size=params['decoder']['hidden_size'],
                attention_hidden_size=params['decoder']['hidden_size'],
                coverage=params['coref_attention'].get('coverage', False),
                use_concat=params['coref_attention'].get('use_concat', False)
            )
        elif params['coref_attention']['attention_function'] == 'biaffine':
            coref_attention = BiaffineAttention(
                input_size_decoder=params['decoder']['hidden_size'],
                input_size_encoder=params['encoder']['hidden_size'] * 2,
                hidden_size=params['coref_attention']['hidden_size']
            )
        else:
            coref_attention = DotProductAttention(
                decoder_hidden_size=params['decoder']['hidden_size'],
                encoder_hidden_size=params['decoder']['hidden_size'],
                share_linear=params['coref_attention'].get('share_linear', True)
            )

        coref_attention_layer = GlobalAttention(
            decoder_hidden_size=params['decoder']['hidden_size'],
            encoder_hidden_size=params['decoder']['hidden_size'],
            attention=coref_attention
        )

        params['decoder']['input_size'] = decoder_input_size
        decoder = InputFeedRNNDecoder(
            rnn_cell=StackedLstm.from_params(params['decoder']),
            attention_layer=source_attention_layer,
            coref_attention_layer=coref_attention_layer,
            # TODO: modify the dropout so that the dropout mask is unchanged across the steps.
            dropout=InputVariationalDropout(p=params['decoder']['dropout']),
            use_coverage=params['use_coverage']
        )

        if params.get('use_aux_encoder', False):
            aux_encoder = PytorchSeq2SeqWrapper(
                module=StackedBidirectionalLstm.from_params(params['aux_encoder']),
                stateful=True
            )
            aux_encoder_output_dropout = InputVariationalDropout(
                p=params['aux_encoder']['dropout'])
        else:
            aux_encoder = None
            aux_encoder_output_dropout = None

        switch_input_size = params['encoder']['hidden_size'] * 2
        generator = PointerGenerator(
            input_size=params['decoder']['hidden_size'],
            switch_input_size=switch_input_size,
            vocab_size=vocab.get_vocab_size('decoder_token_ids'),
            force_copy=params['generator'].get('force_copy', True),
            # TODO: Set the following indices.
            vocab_pad_idx=0
        )

        graph_decoder = DeepBiaffineGraphDecoder.from_params(vocab, params['graph_decoder'])

        # Vocab
        punctuation_ids = []
        oov_id = vocab.get_token_index(DEFAULT_OOV_TOKEN, 'decoder_token_ids')
        for c in ',.?!:;"\'-(){}[]':
            c_id = vocab.get_token_index(c, 'decoder_token_ids')
            if c_id != oov_id:
                punctuation_ids.append(c_id)

        logger.info('encoder_token: %d' % vocab.get_vocab_size('encoder_token_ids'))
        logger.info('encoder_chars: %d' % vocab.get_vocab_size('encoder_token_characters'))
        logger.info('decoder_token: %d' % vocab.get_vocab_size('decoder_token_ids'))
        logger.info('decoder_chars: %d' % vocab.get_vocab_size('decoder_token_characters'))

        return cls(
            vocab=vocab,
            punctuation_ids=punctuation_ids,
            use_must_copy_embedding=params.get('use_must_copy_embedding', False),
            use_char_cnn=params['use_char_cnn'],
            use_coverage=params['use_coverage'],
            use_aux_encoder=params.get('use_aux_encoder', False),
            use_bert=params.get('use_bert', False),
            max_decode_length=params.get('max_decode_length', 50),
            bert_encoder=bert_encoder,
            encoder_token_embedding=encoder_token_embedding,
            encoder_pos_embedding=encoder_pos_embedding,
            encoder_must_copy_embedding=encoder_must_copy_embedding,
            encoder_char_embedding=encoder_char_embedding,
            encoder_char_cnn=encoder_char_cnn,
            encoder_embedding_dropout=encoder_embedding_dropout,
            encoder=encoder,
            encoder_output_dropout=encoder_output_dropout,
            decoder_token_embedding=decoder_token_embedding,
            decoder_coref_embedding=decoder_coref_embedding,
            decoder_pos_embedding=decoder_pos_embedding,
            decoder_char_cnn=decoder_char_cnn,
            decoder_char_embedding=decoder_char_embedding,
            decoder_embedding_dropout=decoder_embedding_dropout,
            decoder=decoder,
            aux_encoder=aux_encoder,
            aux_encoder_output_dropout=aux_encoder_output_dropout,
            generator=generator,
            graph_decoder=graph_decoder,
            test_config=params.get('mimick_test', None)
        )



==> appendix/sm/code/stog/modules/__init__.py <==
from .augmented_lstm import AugmentedLstm
from .encoder_base import _EncoderBase
from .input_variational_dropout import InputVariationalDropout
from .optimizer import MultipleOptimizer, Optimizer
from .stacked_bilstm import StackedBidirectionalLstm
from .stacked_lstm import StackedLstm
from .time_distributed import TimeDistributed


==> appendix/sm/code/stog/modules/attention/__init__.py <==
from .dot_production_attention import DotProductAttention
from .biaffine_attention import BiaffineAttention
from .mlp_attention import MLPAttention


==> appendix/sm/code/stog/modules/attention/biaffine_attention.py <==
import torch
import torch.nn as nn
from torch.nn.parameter import Parameter


class BiaffineAttention(nn.Module):
    """
    Adopted from NeuroNLP2:
        https://github.com/XuezheMax/NeuroNLP2/blob/master/neuronlp2/nn/modules/attention.py

    Bi-Affine attention layer.
    """

    def __init__(self, input_size_encoder, input_size_decoder, num_labels=1, biaffine=True, **kwargs):
        """
        Args:
            input_size_encoder: int
                the dimension of the encoder input.
            input_size_decoder: int
                the dimension of the decoder input.
            num_labels: int
                the number of labels of the crf layer
            biaffine: bool
                if apply bi-affine parameter.
            **kwargs:
        """
        super(BiaffineAttention, self).__init__()
        self.input_size_encoder = input_size_encoder
        self.input_size_decoder = input_size_decoder
        self.num_labels = num_labels
        self.biaffine = biaffine

        self.W_d = Parameter(torch.Tensor(self.num_labels, self.input_size_decoder))
        self.W_e = Parameter(torch.Tensor(self.num_labels, self.input_size_encoder))
        self.b = Parameter(torch.Tensor(self.num_labels, 1, 1))
        if self.biaffine:
            self.U = Parameter(torch.Tensor(self.num_labels, self.input_size_decoder, self.input_size_encoder))
        else:
            self.register_parameter('U', None)

        self.reset_parameters()

    def reset_parameters(self):
        nn.init.xavier_normal_(self.W_d)
        nn.init.xavier_normal_(self.W_e)
        nn.init.constant_(self.b, 0.)
        if self.biaffine:
            nn.init.xavier_uniform_(self.U)

    def forward(self, input_d, input_e, mask_d=None, mask_e=None):
        """
        Args:
            input_d: Tensor
                the decoder input tensor with shape = [batch, length_decoder, input_size]
            input_e: Tensor
                the child input tensor with shape = [batch, length_encoder, input_size]
            mask_d: Tensor or None
                the mask tensor for decoder with shape = [batch, length_decoder]
            mask_e: Tensor or None
                the mask tensor for encoder with shape = [batch, length_encoder]
        Returns: Tensor
            the energy tensor with shape = [batch, num_label, length, length]
        """
        assert input_d.size(0) == input_e.size(0), 'batch sizes of encoder and decoder are requires to be equal.'
        batch, length_decoder, _ = input_d.size()
        _, length_encoder, _ = input_e.size()

        # compute decoder part: [num_label, input_size_decoder] * [batch, input_size_decoder, length_decoder]
        # the output shape is [batch, num_label, length_decoder]
        out_d = torch.matmul(self.W_d, input_d.transpose(1, 2)).unsqueeze(3)

        # compute decoder part: [num_label, input_size_encoder] * [batch, input_size_encoder, length_encoder]
        # the output shape is [batch, num_label, length_encoder]
        out_e = torch.matmul(self.W_e, input_e.transpose(1, 2)).unsqueeze(2)

        # output shape [batch, num_label, length_decoder, length_encoder]
        if self.biaffine:
            # compute bi-affine part
            # [batch, 1, length_decoder, input_size_decoder] * [num_labels, input_size_decoder, input_size_encoder]
            # output shape [batch, num_label, length_decoder, input_size_encoder]
            output = torch.matmul(input_d.unsqueeze(1), self.U)
            # [batch, num_label, length_decoder, input_size_encoder] * [batch, 1, input_size_encoder, length_encoder]
            # output shape [batch, num_label, length_decoder, length_encoder]
            output = torch.matmul(output, input_e.unsqueeze(1).transpose(2, 3))

            output = output + out_d + out_e + self.b
        else:
            output = out_d + out_d + self.b

        if mask_d is not None and mask_e is not None:
            output = output * mask_d.unsqueeze(1).unsqueeze(3) * mask_e.unsqueeze(1).unsqueeze(2)

        return output


==> appendix/sm/code/stog/modules/attention/dot_production_attention.py <==
import torch


class DotProductAttention(torch.nn.Module):

    def __init__(self, decoder_hidden_size, encoder_hidden_size, share_linear=True):
        super(DotProductAttention, self).__init__()
        self.decoder_hidden_size = decoder_hidden_size
        self.encoder_hidden_size = encoder_hidden_size
        self.linear_layer = torch.nn.Linear(decoder_hidden_size, encoder_hidden_size, bias=False)
        self.share_linear = share_linear

    def forward(self, decoder_input, encoder_input):
        """
        :param decoder_input:  [batch, decoder_seq_length, decoder_hidden_size]
        :param encoder_input:  [batch, encoder_seq_length, encoder_hidden_size]
        :return:  [batch, decoder_seq_length, encoder_seq_length]
        """
        decoder_input = self.linear_layer(decoder_input)
        if self.share_linear:
            encoder_input = self.linear_layer(encoder_input)

        encoder_input = encoder_input.transpose(1, 2)
        return torch.bmm(decoder_input, encoder_input)


==> appendix/sm/code/stog/modules/attention/mlp_attention.py <==
import torch


class MLPAttention(torch.nn.Module):

    def __init__(self, decoder_hidden_size, encoder_hidden_size, attention_hidden_size, coverage=False, use_concat=False):
        super(MLPAttention, self).__init__()
        self.hidden_size = attention_hidden_size
        self.query_linear = torch.nn.Linear(decoder_hidden_size, self.hidden_size, bias=True)
        self.context_linear = torch.nn.Linear(encoder_hidden_size, self.hidden_size, bias=False)
        self.output_linear = torch.nn.Linear(self.hidden_size, 1, bias=False)
        if coverage:
            self.coverage_linear = torch.nn.Linear(1, self.hidden_size, bias=False)
        self.use_concat = use_concat
        if self.use_concat:
            self.concat_linear = torch.nn.Linear(
                decoder_hidden_size, self.hidden_size, bias=False)

    def forward(self, decoder_input, encoder_input, coverage=None):
        """
        :param decoder_input:  [batch, decoder_seq_length, decoder_hidden_size]
        :param encoder_input:  [batch, encoder_seq_length, encoder_hidden_size]
        :param coverage: [batch, encoder_seq_length]
        :return:  [batch, decoder_seq_length, encoder_seq_length]
        """
        batch_size, decoder_seq_length, decoder_hidden_size = decoder_input.size()
        batch_size, encoder_seq_length, encoder_hidden_size = encoder_input.size()

        decoder_features = self.query_linear(decoder_input)
        decoder_features = decoder_features.unsqueeze(2).expand(
            batch_size, decoder_seq_length, encoder_seq_length, self.hidden_size)
        encoder_features = self.context_linear(encoder_input)
        encoder_features = encoder_features.unsqueeze(1).expand(
            batch_size, decoder_seq_length, encoder_seq_length, self.hidden_size)
        attn_features = decoder_features + encoder_features

        if coverage is not None:
            coverage_features = self.coverage_linear(
                coverage.view(batch_size, 1, encoder_seq_length, 1)).expand(
                batch_size, decoder_seq_length, encoder_seq_length, self.hidden_size)
            attn_features = attn_features + coverage_features

        if self.use_concat:
            # concat_input = torch.cat([
            #     decoder_input.unsqueeze(2).expand(
            #         batch_size, decoder_seq_length, encoder_seq_length, decoder_hid# den_size),
            #     encoder_input.unsqueeze(1).expand(
            #         batch_size, decoder_seq_length, encoder_seq_length, encoder_hidden_size)
            # ], dim=3)
            concat_input = (decoder_input.unsqueeze(2).expand(
                batch_size, decoder_seq_length, encoder_seq_length, decoder_hidden_size) *
                            encoder_input.unsqueeze(1).expand(
                batch_size, decoder_seq_length, encoder_seq_length, encoder_hidden_size))
            concat_features = self.concat_linear(concat_input)
            attn_features = attn_features + concat_features

        e = torch.tanh(attn_features)
        scores = self.output_linear(e).squeeze(3)
        return scores


==> appendix/sm/code/stog/modules/attention_layers/global_attention.py <==
""" Global attention modules (Luong / Bahdanau) """
import torch
import torch.nn.functional as F

from stog.modules.attention import MLPAttention
from stog.modules.attention import BiaffineAttention


# This class is mainly used by decoder.py for RNNs but also
# by the CNN / transformer decoder when copy attention is used
# CNN has its own attention mechanism ConvMultiStepAttention
# Transformer has its own MultiHeadedAttention


class GlobalAttention(torch.nn.Module):
    """
    Global attention takes a matrix and a query vector. It
    then computes a parameterized convex combination of the matrix
    based on the input query.
    Constructs a unit mapping a query `q` of size `dim`
    and a source matrix `H` of size `n x dim`, to an output
    of size `dim`.
    .. mermaid::
       graph BT
          A[Query]
          subgraph RNN
            C[H 1]
            D[H 2]
            E[H N]
          end
          F[Attn]
          G[Output]
          A --> F
          C --> F
          D --> F
          E --> F
          C -.-> G
          D -.-> G
          E -.-> G
          F --> G
    All models compute the output as
    :math:`c = sum_{j=1}^{SeqLength} a_j H_j` where
    :math:`a_j` is the softmax of a score function.
    Then then apply a projection layer to [q, c].
    However they
    differ on how they compute the attention score.
    * Luong Attention (dot, general):
       * dot: :math:`score(H_j,q) = H_j^T q`
       * general: :math:`score(H_j, q) = H_j^T W_a q`
    * Bahdanau Attention (mlp):
       * :math:`score(H_j, q) = v_a^T tanh(W_a q + U_a h_j)`
    Args:
       dim (int): dimensionality of query and key
       coverage (bool): use coverage term
       attn_type (str): type of attention to use, options [dot,general,mlp]
    """

    def __init__(self, decoder_hidden_size, encoder_hidden_size, attention):
        super(GlobalAttention, self).__init__()
        self.decoder_hidden_size = decoder_hidden_size
        self.encoder_hidden_size = encoder_hidden_size
        self.attention = attention
        self.output_layer = torch.nn.Linear(
            decoder_hidden_size + encoder_hidden_size,
            decoder_hidden_size,
            bias=isinstance(attention, MLPAttention)
        )

    def forward(self, source, memory_bank, mask=None, coverage=None):
        """
        Args:
          source (`FloatTensor`): query vectors `[batch x tgt_len x dim]`
          memory_bank (`FloatTensor`): source vectors `[batch x src_len x dim]`
          mask (`LongTensor`): the source context mask `[batch, length]`
        Returns:
          (`FloatTensor`, `FloatTensor`):
          * Computed vector `[tgt_len x batch x dim]`
          * Attention distribtutions for each query
             `[tgt_len x batch x src_len]`
        """

        batch_, target_l, dim_ = source.size()

        one_step = False
        # one step input
        if source.dim() == 2:
            one_step = True
            source = source.unsqueeze(1)

        if isinstance(self.attention, MLPAttention) and coverage is not None:
            align = self.attention(source, memory_bank, coverage)
        elif isinstance(self.attention, BiaffineAttention):
            align = self.attention(source, memory_bank).squeeze(1)
        else:
            align = self.attention(source, memory_bank)

        if mask is not None:
            mask = mask.byte().unsqueeze(1)  # Make it broadcastable.
            align.masked_fill_(1 - mask, -float('inf'))

        align_vectors = F.softmax(align, 2)

        # each context vector c_t is the weighted average
        # over all the source hidden states
        c = torch.bmm(align_vectors, memory_bank)

        # concatenate
        concat_c = torch.cat([c, source], 2).view(batch_*target_l, -1)
        attn_h = self.output_layer(concat_c).view(batch_, target_l, -1)

        attn_h = torch.tanh(attn_h)

        if coverage is not None:
            coverage = coverage + align_vectors

        if one_step:
            attn_h = attn_h.squeeze(1)
            align_vectors = align_vectors.squeeze(1)

        return attn_h, align_vectors, coverage


==> appendix/sm/code/stog/modules/augmented_lstm.py <==
"""
Adopted from AllenNLP:
    https://github.com/allenai/allennlp/blob/v0.6.1/allennlp/modules/augmented_lstm.py

An LSTM with Recurrent Dropout and the option to use highway
connections between layers.
"""

from typing import Optional, Tuple

import torch

from torch.nn.utils.rnn import pad_packed_sequence, pack_padded_sequence, PackedSequence

from stog.utils.checks import ConfigurationError
from stog.utils.nn import get_dropout_mask
from stog.modules.initializers import block_orthogonal


class AugmentedLstm(torch.nn.Module):
    """
    An LSTM with Recurrent Dropout and the option to use highway
    connections between layers. Note: this implementation is slower
    than the native Pytorch LSTM because it cannot make use of CUDNN
    optimizations for stacked RNNs due to the highway layers and
    variational dropout.
    Parameters
    ----------
    input_size : int, required.
        The dimension of the inputs to the LSTM.
    hidden_size : int, required.
        The dimension of the outputs of the LSTM.
    go_forward: bool, optional (default = True)
        The direction in which the LSTM is applied to the sequence.
        Forwards by default, or backwards if False.
    recurrent_dropout_probability: float, optional (default = 0.0)
        The dropout probability to be used in a dropout scheme as stated in
        `A Theoretically Grounded Application of Dropout in Recurrent Neural Networks
        <https://arxiv.org/abs/1512.05287>`_ . Implementation wise, this simply
        applies a fixed dropout mask per sequence to the recurrent connection of the
        LSTM.
    use_highway: bool, optional (default = True)
        Whether or not to use highway connections between layers. This effectively involves
        reparameterising the normal output of an LSTM as::
            gate = sigmoid(W_x1 * x_t + W_h * h_t)
            output = gate * h_t  + (1 - gate) * (W_x2 * x_t)
    use_input_projection_bias : bool, optional (default = True)
        Whether or not to use a bias on the input projection layer. This is mainly here
        for backwards compatibility reasons and will be removed (and set to False)
        in future releases.
    Returns
    -------
    output_accumulator : PackedSequence
        The outputs of the LSTM for each timestep. A tensor of shape
        (batch_size, max_timesteps, hidden_size) where for a given batch
        element, all outputs past the sequence length for that batch are
        zero tensors.
    """
    def __init__(self,
                 input_size: int,
                 hidden_size: int,
                 go_forward: bool = True,
                 recurrent_dropout_probability: float = 0.0,
                 use_highway: bool = True,
                 use_input_projection_bias: bool = True) -> None:
        super(AugmentedLstm, self).__init__()
        # Required to be wrapped with a :class:`PytorchSeq2SeqWrapper`.
        self.input_size = input_size
        self.hidden_size = hidden_size

        self.go_forward = go_forward
        self.use_highway = use_highway
        self.recurrent_dropout_probability = recurrent_dropout_probability

        # We do the projections for all the gates all at once, so if we are
        # using highway layers, we need some extra projections, which is
        # why the sizes of the Linear layers change here depending on this flag.
        if use_highway:
            self.input_linearity = torch.nn.Linear(input_size, 6 * hidden_size, bias=use_input_projection_bias)
            self.state_linearity = torch.nn.Linear(hidden_size, 5 * hidden_size, bias=True)
        else:
            self.input_linearity = torch.nn.Linear(input_size, 4 * hidden_size, bias=use_input_projection_bias)
            self.state_linearity = torch.nn.Linear(hidden_size, 4 * hidden_size, bias=True)
        self.reset_parameters()

    def reset_parameters(self):
        # Use sensible default initializations for parameters.
        block_orthogonal(self.input_linearity.weight.data, [self.hidden_size, self.input_size])
        block_orthogonal(self.state_linearity.weight.data, [self.hidden_size, self.hidden_size])

        self.state_linearity.bias.data.fill_(0.0)
        # Initialize forget gate biases to 1.0 as per An Empirical
        # Exploration of Recurrent Network Architectures, (Jozefowicz, 2015).
        self.state_linearity.bias.data[self.hidden_size:2 * self.hidden_size].fill_(1.0)

    def forward(self,  # pylint: disable=arguments-differ
                inputs: PackedSequence,
                initial_state: Optional[Tuple[torch.Tensor, torch.Tensor]] = None):
        """
        Parameters
        ----------
        inputs : PackedSequence, required.
            A tensor of shape (batch_size, num_timesteps, input_size)
            to apply the LSTM over.
        initial_state : Tuple[torch.Tensor, torch.Tensor], optional, (default = None)
            A tuple (state, memory) representing the initial hidden state and memory
            of the LSTM. Each tensor has shape (1, batch_size, output_dimension).
        Returns
        -------
        A PackedSequence containing a torch.FloatTensor of shape
        (batch_size, num_timesteps, output_dimension) representing
        the outputs of the LSTM per timestep and a tuple containing
        the LSTM state, with shape (1, batch_size, hidden_size) to
        match the Pytorch API.
        """
        if not isinstance(inputs, PackedSequence):
            raise ConfigurationError('inputs must be PackedSequence but got %s' % (type(inputs)))

        sequence_tensor, batch_lengths = pad_packed_sequence(inputs, batch_first=True)
        batch_size = sequence_tensor.size()[0]
        total_timesteps = sequence_tensor.size()[1]

        output_accumulator = sequence_tensor.new_zeros(batch_size, total_timesteps, self.hidden_size)
        if initial_state is None:
            full_batch_previous_memory = sequence_tensor.new_zeros(batch_size, self.hidden_size)
            full_batch_previous_state = sequence_tensor.data.new_zeros(batch_size, self.hidden_size)
        else:
            full_batch_previous_state = initial_state[0].squeeze(0)
            full_batch_previous_memory = initial_state[1].squeeze(0)

        current_length_index = batch_size - 1 if self.go_forward else 0
        if self.recurrent_dropout_probability > 0.0:
            dropout_mask = get_dropout_mask(self.recurrent_dropout_probability, full_batch_previous_memory)
        else:
            dropout_mask = None

        for timestep in range(total_timesteps):
            # The index depends on which end we start.
            index = timestep if self.go_forward else total_timesteps - timestep - 1

            # What we are doing here is finding the index into the batch dimension
            # which we need to use for this timestep, because the sequences have
            # variable length, so once the index is greater than the length of this
            # particular batch sequence, we no longer need to do the computation for
            # this sequence. The key thing to recognise here is that the batch inputs
            # must be _ordered_ by length from longest (first in batch) to shortest
            # (last) so initially, we are going forwards with every sequence and as we
            # pass the index at which the shortest elements of the batch finish,
            # we stop picking them up for the computation.
            if self.go_forward:
                while batch_lengths[current_length_index] <= index:
                    current_length_index -= 1
            # If we're going backwards, we are _picking up_ more indices.
            else:
                # First conditional: Are we already at the maximum number of elements in the batch?
                # Second conditional: Does the next shortest sequence beyond the current batch
                # index require computation use this timestep?
                while current_length_index < (len(batch_lengths) - 1) and \
                                batch_lengths[current_length_index + 1] > index:
                    current_length_index += 1

            # Actually get the slices of the batch which we need for the computation at this timestep.
            previous_memory = full_batch_previous_memory[0: current_length_index + 1].clone()
            previous_state = full_batch_previous_state[0: current_length_index + 1].clone()
            timestep_input = sequence_tensor[0: current_length_index + 1, index]

            # Do the projections for all the gates all at once.
            projected_input = self.input_linearity(timestep_input)
            projected_state = self.state_linearity(previous_state)

            # Main LSTM equations using relevant chunks of the big linear
            # projections of the hidden state and inputs.
            input_gate = torch.sigmoid(projected_input[:, 0 * self.hidden_size:1 * self.hidden_size] +
                                       projected_state[:, 0 * self.hidden_size:1 * self.hidden_size])
            forget_gate = torch.sigmoid(projected_input[:, 1 * self.hidden_size:2 * self.hidden_size] +
                                        projected_state[:, 1 * self.hidden_size:2 * self.hidden_size])
            memory_init = torch.tanh(projected_input[:, 2 * self.hidden_size:3 * self.hidden_size] +
                                     projected_state[:, 2 * self.hidden_size:3 * self.hidden_size])
            output_gate = torch.sigmoid(projected_input[:, 3 * self.hidden_size:4 * self.hidden_size] +
                                        projected_state[:, 3 * self.hidden_size:4 * self.hidden_size])
            memory = input_gate * memory_init + forget_gate * previous_memory
            timestep_output = output_gate * torch.tanh(memory)

            if self.use_highway:
                highway_gate = torch.sigmoid(projected_input[:, 4 * self.hidden_size:5 * self.hidden_size] +
                                             projected_state[:, 4 * self.hidden_size:5 * self.hidden_size])
                highway_input_projection = projected_input[:, 5 * self.hidden_size:6 * self.hidden_size]
                timestep_output = highway_gate * timestep_output + (1 - highway_gate) * highway_input_projection

            # Only do dropout if the dropout prob is > 0.0 and we are in training mode.
            if dropout_mask is not None and self.training:
                timestep_output = timestep_output * dropout_mask[0: current_length_index + 1]

            # We've been doing computation with less than the full batch, so here we create a new
            # variable for the the whole batch at this timestep and insert the result for the
            # relevant elements of the batch into it.
            full_batch_previous_memory = full_batch_previous_memory.data.clone()
            full_batch_previous_state = full_batch_previous_state.data.clone()
            full_batch_previous_memory[0:current_length_index + 1] = memory
            full_batch_previous_state[0:current_length_index + 1] = timestep_output
            output_accumulator[0:current_length_index + 1, index] = timestep_output

        output_accumulator = pack_padded_sequence(output_accumulator, batch_lengths, batch_first=True)

        # Mimic the pytorch API by returning state in the following shape:
        # (num_layers * num_directions, batch_size, hidden_size). As this
        # LSTM cannot be stacked, the first dimension here is just 1.
        final_state = (full_batch_previous_state.unsqueeze(0),
                       full_batch_previous_memory.unsqueeze(0))

        return output_accumulator, final_state


==> appendix/sm/code/stog/modules/decoders/deep_biaffine_graph_decoder.py <==
import numpy as np
import torch

from stog.models.model import Model
from stog.utils.nn import masked_log_softmax
from stog.modules.attention import BiaffineAttention
from stog.modules.linear import BiLinear
from stog.metrics import AttachmentScores
from stog.algorithms.maximum_spanning_tree import decode_mst_with_coreference, decode_mst


class DeepBiaffineGraphDecoder(torch.nn.Module):

    def __init__(
            self,
            decode_algorithm,
            head_sentinel,
            edge_node_h_linear,
            edge_node_m_linear,
            edge_label_h_linear,
            edge_label_m_linear,
            encode_dropout,
            biaffine_attention,
            edge_label_bilinear
    ):
        super(DeepBiaffineGraphDecoder, self).__init__()
        self.decode_algorithm = decode_algorithm
        self.head_sentinel = head_sentinel
        self.edge_node_h_linear = edge_node_h_linear
        self.edge_node_m_linear = edge_node_m_linear
        self.edge_label_h_linear = edge_label_h_linear
        self.edge_label_m_linear = edge_label_m_linear
        self.encode_dropout = encode_dropout
        self.biaffine_attention = biaffine_attention
        self.edge_label_bilinear = edge_label_bilinear

        self.metrics = AttachmentScores()

        self.minus_inf = -1e8

    def forward(self, memory_bank, edge_heads, edge_labels, corefs, mask):
        num_nodes = mask.sum().item()

        memory_bank, edge_heads, edge_labels, corefs, mask = self._add_head_sentinel(
            memory_bank, edge_heads, edge_labels, corefs, mask)

        (edge_node_h, edge_node_m), (edge_label_h, edge_label_m) = self.encode(memory_bank)

        edge_node_scores = self._get_edge_node_scores(edge_node_h, edge_node_m, mask)

        edge_node_nll, edge_label_nll = self.get_loss(
            edge_label_h, edge_label_m, edge_node_scores, edge_heads, edge_labels, mask)

        pred_edge_heads, pred_edge_labels = self.decode(
            edge_label_h, edge_label_m, edge_node_scores, corefs, mask)

        self.metrics(
            pred_edge_heads, pred_edge_labels, edge_heads[:, 1:], edge_labels[:, 1:], mask[:, 1:],
            edge_node_nll.item(), edge_label_nll.item()
        )

        return dict(
            edge_heads=pred_edge_heads,
            edge_labels=pred_edge_labels,
            loss=(edge_node_nll + edge_label_nll) / num_nodes,
            total_loss=edge_node_nll + edge_label_nll,
            num_nodes=torch.tensor(float(num_nodes)).type_as(memory_bank)
        )

    def encode(self, memory_bank):
        """
        Map contextual representation into specific space (w/ lower dimensionality).

        :param input: [batch, length, hidden_size]
        :return:
            edge_node: a tuple of (head, modifier) hidden state with size [batch, length, edge_hidden_size]
            edge_label: a tuple of (head, modifier) hidden state with size [batch, length, label_hidden_size]
        """

        # Output: [batch, length, edge_hidden_size]
        edge_node_h = torch.nn.functional.elu(self.edge_node_h_linear(memory_bank))
        edge_node_m = torch.nn.functional.elu(self.edge_node_m_linear(memory_bank))

        # Output: [batch, length, label_hidden_size]
        edge_label_h = torch.nn.functional.elu(self.edge_label_h_linear(memory_bank))
        edge_label_m = torch.nn.functional.elu(self.edge_label_m_linear(memory_bank))

        # Apply dropout to certain node?
        # [batch, length * 2, hidden_size]
        edge_node = torch.cat([edge_node_h, edge_node_m], dim=1)
        edge_label = torch.cat([edge_label_h, edge_label_m], dim=1)
        edge_node = self.encode_dropout(edge_node.transpose(1, 2)).transpose(1, 2)
        edge_label = self.encode_dropout(edge_label.transpose(1, 2)).transpose(1, 2)

        edge_node_h, edge_node_m = edge_node.chunk(2, 1)
        edge_label_h, edge_label_m = edge_label.chunk(2, 1)

        return (edge_node_h, edge_node_m), (edge_label_h, edge_label_m)

    def get_loss(self, edge_label_h, edge_label_m, edge_node_scores, edge_heads, edge_labels, mask):
        """
        :param edge_label_h: [batch, length, hidden_size]
        :param edge_label_m: [batch, length, hidden_size]
        :param edge_node_scores:  [batch, length, length]
        :param edge_heads:  [batch, length]
        :param edge_labels:  [batch, length]
        :param mask: [batch, length]
        :return:  [batch, length - 1]
        """
        batch_size, max_len, _ = edge_node_scores.size()

        edge_node_log_likelihood = masked_log_softmax(
            edge_node_scores, mask.unsqueeze(2) + mask.unsqueeze(1), dim=1)

        edge_label_scores = self._get_edge_label_scores(edge_label_h, edge_label_m, edge_heads)
        edge_label_log_likelihood = torch.nn.functional.log_softmax(edge_label_scores, dim=2)

        # Create indexing matrix for batch: [batch, 1]
        batch_index = torch.arange(0, batch_size).view(batch_size, 1).type_as(edge_heads)
        # Create indexing matrix for modifier: [batch, modifier_length]
        modifier_index = torch.arange(0, max_len).view(1, max_len).expand(batch_size, max_len).type_as(edge_heads)
        # Index the log likelihood of gold edges.
        _edge_node_log_likelihood = edge_node_log_likelihood[
            batch_index, edge_heads.data, modifier_index]
        _edge_label_log_likelihood = edge_label_log_likelihood[
            batch_index, modifier_index, edge_labels.data]

        # Exclude the dummy root.
        # Output [batch, length - 1]
        gold_edge_node_nll = - _edge_node_log_likelihood[:, 1:].sum()
        gold_edge_label_nll = - _edge_label_log_likelihood[:, 1:].sum()

        return gold_edge_node_nll, gold_edge_label_nll

    def decode(self, edge_label_h, edge_label_m, edge_node_scores, corefs, mask):
        if self.decode_algorithm == 'mst':
            return self.mst_decode(edge_label_h, edge_label_m, edge_node_scores, corefs, mask)
        else:
            return self.greedy_decode(edge_label_h, edge_label_m, edge_node_scores, mask)

    def greedy_decode(self, edge_label_h, edge_label_m, edge_node_scores, mask):
        # out_arc shape [batch, length, length]
        edge_node_scores = edge_node_scores.data
        max_len = edge_node_scores.size(1)

        # Set diagonal elements to -inf
        edge_node_scores = edge_node_scores + torch.diag(edge_node_scores.new(max_len).fill_(-np.inf))

        # Set invalid positions to -inf
        minus_mask = (1 - mask.float()) * self.minus_inf
        edge_node_scores = edge_node_scores + minus_mask.unsqueeze(2) + minus_mask.unsqueeze(1)

        # Compute naive predictions.
        # prediction shape = [batch, length]
        _, edge_heads = edge_node_scores.max(dim=1)

        # Based on predicted heads, compute the edge label scores.
        # [batch, length, num_labels]
        edge_label_scores = self._get_edge_label_scores(edge_label_h, edge_label_m, edge_heads)
        _, edge_labels = edge_label_scores.max(dim=2)

        return edge_heads[:, 1:], edge_labels[:, 1:]

    def mst_decode(self, edge_label_h, edge_label_m, edge_node_scores, corefs, mask):
        batch_size, max_length, edge_label_hidden_size = edge_label_h.size()
        lengths = mask.data.sum(dim=1).long().cpu().numpy()

        expanded_shape = [batch_size, max_length, max_length, edge_label_hidden_size]
        edge_label_h = edge_label_h.unsqueeze(2).expand(*expanded_shape).contiguous()
        edge_label_m = edge_label_m.unsqueeze(1).expand(*expanded_shape).contiguous()
        # [batch, max_head_length, max_modifier_length, num_labels]
        edge_label_scores = self.edge_label_bilinear(edge_label_h, edge_label_m)
        edge_label_scores = torch.nn.functional.log_softmax(edge_label_scores, dim=3).permute(0, 3, 1, 2)

        # Set invalid positions to -inf
        minus_mask = (1 - mask.float()) * self.minus_inf
        edge_node_scores = edge_node_scores + minus_mask.unsqueeze(2) + minus_mask.unsqueeze(1)
        # [batch, max_head_length, max_modifier_length]
        edge_node_scores = torch.nn.functional.log_softmax(edge_node_scores, dim=1)

        # [batch, num_labels, max_head_length, max_modifier_length]
        batch_energy = torch.exp(edge_node_scores.unsqueeze(1) + edge_label_scores)

        edge_heads, edge_labels = self._run_mst_decoding(batch_energy, lengths, corefs)
        return edge_heads[:, 1:], edge_labels[:, 1:]

    @staticmethod
    def _run_mst_decoding(batch_energy, lengths, corefs=None):
        edge_heads = []
        edge_labels = []
        for i, (energy, length) in enumerate(zip(batch_energy.detach().cpu(), lengths)):
            # energy: [num_labels, max_head_length, max_modifier_length]
            # scores | label_ids : [max_head_length, max_modifier_length]
            scores, label_ids = energy.max(dim=0)
            # Although we need to include the root node so that the MST includes it,
            # we do not want the dummy root node to be the head of more than one nodes,
            # since there should be only one root in a sentence.
            # Here, we enforce this by setting the scores for all word -> ROOT edges
            # edges to be 0.
            # TODO: set it to -1 seems better?
            scores[0, :] = 0
            # Decode the heads. Because we modify the scores to prevent
            # adding in word -> ROOT edges, we need to find the labels ourselves.
            if corefs is not None:
                coref = corefs[i].detach().cpu().tolist()[:length]
                instance_heads, _ = decode_mst_with_coreference(
                    scores.numpy(), coref, length, has_labels=False)
            else:
                instance_heads, _ = decode_mst(scores.numpy(), length, has_labels=False)

            # Find the labels which correspond to the edges in the max spanning tree.
            instance_head_labels = []
            for child, parent in enumerate(instance_heads):
                instance_head_labels.append(label_ids[parent, child].item())
            # We don't care what the head or tag is for the root token, but by default it's
            # not necessarily the same in the batched vs unbatched case, which is annoying.
            # Here we'll just set them to zero.
            instance_heads[0] = 0
            instance_head_labels[0] = 0
            edge_heads.append(instance_heads)
            edge_labels.append(instance_head_labels)
        return torch.from_numpy(np.stack(edge_heads)), torch.from_numpy(np.stack(edge_labels))

    @classmethod
    def from_params(cls, vocab, params):
        decode_algorithm = params['decode_algorithm']
        input_size = params['input_size']
        edge_node_hidden_size = params['edge_node_hidden_size']
        edge_label_hidden_size = params['edge_label_hidden_size']
        dropout = params['dropout']

        head_sentinel = torch.nn.Parameter(torch.randn([1, 1, input_size]))

        # Transform representations into a space for edge node heads, edge node modifiers
        edge_node_h_linear = torch.nn.Linear(input_size, edge_node_hidden_size)
        edge_node_m_linear = torch.nn.Linear(input_size, edge_node_hidden_size)

        # Transform representations into a space for edge label heads, edge label modifiers
        edge_label_h_linear = torch.nn.Linear(input_size, edge_label_hidden_size)
        edge_label_m_linear = torch.nn.Linear(input_size, edge_label_hidden_size)

        encode_dropout = torch.nn.Dropout2d(p=dropout)

        biaffine_attention = BiaffineAttention(edge_node_hidden_size, edge_node_hidden_size)

        num_labels = vocab.get_vocab_size("head_tags")
        edge_label_bilinear = BiLinear(edge_label_hidden_size, edge_label_hidden_size, num_labels)

        return cls(
            decode_algorithm=decode_algorithm,
            head_sentinel=head_sentinel,
            edge_node_h_linear=edge_node_h_linear,
            edge_node_m_linear=edge_node_m_linear,
            edge_label_h_linear=edge_label_h_linear,
            edge_label_m_linear=edge_label_m_linear,
            encode_dropout=encode_dropout,
            biaffine_attention=biaffine_attention,
            edge_label_bilinear=edge_label_bilinear
        )

    def _add_head_sentinel(self, memory_bank, edge_heads, edge_labels, corefs, mask):
        """
        Add a dummy ROOT at the beginning of each node sequence.
        :param memory_bank: [batch, length, hidden_size]
        :param edge_head: None or [batch, length]
        :param edge_labels: None or [batch, length]
        :param corefs: None or [batch, length]
        :param mask: [batch, length]
        """
        batch_size, _, hidden_size = memory_bank.size()
        head_sentinel = self.head_sentinel.expand([batch_size, 1, hidden_size])
        memory_bank = torch.cat([head_sentinel, memory_bank], 1)
        if edge_heads is not None:
            edge_heads = torch.cat([edge_heads.new_zeros(batch_size, 1), edge_heads], 1)
        if edge_labels is not None:
            edge_labels = torch.cat([edge_labels.new_zeros(batch_size, 1), edge_labels], 1)
        if corefs is not None:
            corefs = torch.cat([corefs.new_zeros(batch_size, 1), corefs], 1)
        mask = torch.cat([mask.new_ones(batch_size, 1), mask], 1)
        return memory_bank, edge_heads, edge_labels, corefs, mask

    def _get_edge_node_scores(self, edge_node_h, edge_node_m, mask):
        edge_node_scores = self.biaffine_attention(edge_node_h, edge_node_m, mask_d=mask, mask_e=mask).squeeze(1)
        return edge_node_scores

    def _get_edge_label_scores(self, edge_label_h, edge_label_m, edge_heads):
        """
        Compute the edge label scores.
        :param edge_label_h: [batch, length, edge_label_hidden_size]
        :param edge_label_m: [batch, length, edge_label_hidden_size]
        :param heads: [batch, length] -- element at [i, j] means the head index of node_j at batch_i.
        :return: [batch, length, num_labels]
        """
        batch_size = edge_label_h.size(0)
        # Create indexing matrix for batch: [batch, 1]
        batch_index = torch.arange(0, batch_size).view(batch_size, 1).type_as(edge_heads.data).long()

        # Select the heads' representations based on the gold/predicted heads.
        # [batch, length, edge_label_hidden_size]
        edge_label_h = edge_label_h[batch_index, edge_heads.data].contiguous()
        edge_label_m = edge_label_m.contiguous()

        # [batch, length, num_labels]
        edge_label_scores = self.edge_label_bilinear(edge_label_h, edge_label_m)

        return edge_label_scores



==> appendix/sm/code/stog/modules/decoders/generator.py <==
import torch

from stog.metrics.seq2seq_metrics import Seq2SeqMetrics

class Generator(torch.nn.Module):

    def __init__(self, input_size, vocab_size, pad_idx):
        super(Generator, self).__init__()
        self._generator = torch.nn.Sequential(
            torch.nn.Linear(input_size, vocab_size),
            torch.nn.LogSoftmax(dim=-1)
        )
        self.criterion = torch.nn.NLLLoss(
            ignore_index=pad_idx, reduction='sum'
        )
        self.metrics = Seq2SeqMetrics()
        self.pad_idx = pad_idx

    def forward(self, inputs):
        """Transform inputs to vocab-size space and compute logits.

        :param inputs:  [batch, seq_length, input_size]
        :return:  [batch, seq_length, vocab_size]
        """
        batch_size, seq_length, _ = inputs.size()
        inputs = inputs.view(batch_size * seq_length, -1)
        scores = self._generator(inputs)
        scores = scores.view(batch_size, seq_length, -1)
        _, predictions = scores.max(2)
        return dict(
            scores=scores,
            predictions=predictions
        )

    def compute_loss(self, inputs, targets):
        batch_size, seq_length, _ = inputs.size()
        output = self(inputs)
        scores = output['scores'].view(batch_size * seq_length, -1)
        predictions = output['predictions'].view(-1)
        targets = targets.view(-1)

        loss = self.criterion(scores, targets)

        non_pad = targets.ne(self.pad_idx)
        num_correct = predictions.eq(targets).masked_select(non_pad).sum().item()
        num_non_pad = non_pad.sum().item()
        self.metrics(loss.item(), num_non_pad, num_correct)

        return dict(
            loss=loss.div(float(num_non_pad)),
            predictions=output['predictions']
        )

    @classmethod
    def from_params(cls, params):
        return cls(
            input_size=params['input_size'],
            vocab_size=params['vocab_size'],
            pad_idx=params['pad_idx']
        )


==> appendix/sm/code/stog/modules/decoders/pointer_generator.py <==
import torch

from stog.metrics.seq2seq_metrics import Seq2SeqMetrics


class PointerGenerator(torch.nn.Module):

    def __init__(self, input_size, switch_input_size, vocab_size, vocab_pad_idx, force_copy):
        super(PointerGenerator, self).__init__()
        self.linear = torch.nn.Linear(input_size, vocab_size)
        self.softmax = torch.nn.Softmax(dim=-1)

        self.linear_pointer = torch.nn.Linear(switch_input_size, 3)
        self.sigmoid = torch.nn.Sigmoid()

        self.metrics = Seq2SeqMetrics()

        self.vocab_size = vocab_size
        self.vocab_pad_idx = vocab_pad_idx

        self.force_copy = force_copy

        self.eps = 1e-20

    def forward(self, hiddens, source_attentions, source_attention_maps,
                target_attentions, target_attention_maps, invalid_indexes=None):
        """
        Compute a distribution over the target dictionary
        extended by the dynamic dictionary implied by copying target nodes.

        :param hiddens: decoder outputs, [batch_size, num_target_nodes, hidden_size]
        :param source_attentions: attention of each source node,
            [batch_size, num_target_nodes, num_source_nodes]
        :param source_attention_maps: a sparse indicator matrix
            mapping each source node to its index in the dynamic vocabulary.
            [batch_size, num_source_nodes, dynamic_vocab_size]
        :param target_attentions: attention of each target node,
            [batch_size, num_target_nodes, num_target_nodes]
        :param target_attention_maps: a sparse indicator matrix
            mapping each target node to its index in the dynamic vocabulary.
            [batch_size, num_target_nodes, dynamic_vocab_size]
        :param invalid_indexes: indexes which are not considered in prediction.
        """
        batch_size, num_target_nodes, _ = hiddens.size()
        source_dynamic_vocab_size = source_attention_maps.size(2)
        target_dynamic_vocab_size = target_attention_maps.size(2)
        hiddens = hiddens.view(batch_size * num_target_nodes, -1)

        # Pointer probability.
        p = torch.nn.functional.softmax(self.linear_pointer(hiddens), dim=1)
        p_copy_source = p[:, 0].view(batch_size, num_target_nodes, 1)
        p_copy_target = p[:, 1].view(batch_size, num_target_nodes, 1)
        p_generate = p[:, 2].view(batch_size, num_target_nodes, 1)

        # Probability distribution over the vocabulary.
        # [batch_size * num_target_nodes, vocab_size]
        scores = self.linear(hiddens)
        scores[:, self.vocab_pad_idx] = -float('inf')
        # [batch_size, num_target_nodes, vocab_size]
        scores = scores.view(batch_size, num_target_nodes, -1)
        vocab_probs = self.softmax(scores)
        scaled_vocab_probs = torch.mul(vocab_probs, p_generate.expand_as(vocab_probs))

        # [batch_size, num_target_nodes, num_source_nodes]
        scaled_source_attentions = torch.mul(source_attentions, p_copy_source.expand_as(source_attentions))
        # [batch_size, num_target_nodes, dynamic_vocab_size]
        scaled_copy_source_probs = torch.bmm(scaled_source_attentions, source_attention_maps.float())

        # Probability distribution over the dynamic vocabulary.
        # [batch_size, num_target_nodes, num_target_nodes]
        # TODO: make sure for target_node_i, its attention to target_node_j >= target_node_i
        # should be zero.
        scaled_target_attentions = torch.mul(target_attentions, p_copy_target.expand_as(target_attentions))
        # [batch_size, num_target_nodes, dymanic_vocab_size]
        scaled_copy_target_probs = torch.bmm(scaled_target_attentions, target_attention_maps.float())

        if invalid_indexes:
            if invalid_indexes.get('vocab', None) is not None:
                vocab_invalid_indexes = invalid_indexes['vocab']
                for i, indexes in enumerate(vocab_invalid_indexes):
                    for index in indexes:
                        scaled_vocab_probs[i, :, index] = 0

            if invalid_indexes.get('source_copy', None) is not None:
                source_copy_invalid_indexes = invalid_indexes['source_copy']
                for i, indexes in enumerate(source_copy_invalid_indexes):
                    for index in indexes:
                        scaled_copy_source_probs[i, :, index] = 0

        # [batch_size, num_target_nodes, vocab_size + dynamic_vocab_size]
        probs = torch.cat([
            scaled_vocab_probs.contiguous(),
            scaled_copy_source_probs.contiguous(),
            scaled_copy_target_probs.contiguous()
        ], dim=2)

        # Set the probability of coref NA to 0.
        _probs = probs.clone()
        _probs[:, :, self.vocab_size + source_dynamic_vocab_size] = 0

        _, predictions = _probs.max(2)

        return dict(
            probs=probs,
            predictions=predictions,
            source_dynamic_vocab_size=source_dynamic_vocab_size,
            target_dynamic_vocab_size=target_dynamic_vocab_size
        )

    def compute_loss(self, probs, predictions, generate_targets,
                     source_copy_targets, source_dynamic_vocab_size,
                     target_copy_targets, target_dynamic_vocab_size,
                     coverage_records, copy_attentions):
        """
        Priority: target_copy > source_copy > generate

        :param probs: probability distribution,
            [batch_size, num_target_nodes, vocab_size + dynamic_vocab_size]
        :param predictions: [batch_size, num_target_nodes]
        :param generate_targets: target node index in the vocabulary,
            [batch_size, num_target_nodes]
        :param source_copy_targets:  target node index in the dynamic vocabulary,
            [batch_size, num_target_nodes]
        :param source_dynamic_vocab_size: int
        :param target_copy_targets:  target node index in the dynamic vocabulary,
            [batch_size, num_target_nodes]
        :param target_dynamic_vocab_size: int
        :param coverage_records: None or a tensor recording source-side coverages.
            [batch_size, num_target_nodes, num_source_nodes]
        :param copy_attentions: [batch_size, num_target_nodes, num_source_nodes]
        """

        non_pad_mask = generate_targets.ne(self.vocab_pad_idx)

        source_copy_mask = source_copy_targets.ne(1) & source_copy_targets.ne(0)  # 1 is the index for unknown words
        non_source_copy_mask = 1 - source_copy_mask

        target_copy_mask = target_copy_targets.ne(0)  # 0 is the index for coref NA
        non_target_copy_mask = 1 - target_copy_mask

        # [batch_size, num_target_nodes, 1]
        target_copy_targets_with_offset = target_copy_targets.unsqueeze(2) + self.vocab_size + source_dynamic_vocab_size
        # [batch_size, num_target_nodes]
        target_copy_target_probs = probs.gather(dim=2, index=target_copy_targets_with_offset).squeeze(2)
        target_copy_target_probs = target_copy_target_probs.mul(target_copy_mask.float())

        # [batch_size, num_target_nodes, 1]
        source_copy_targets_with_offset = source_copy_targets.unsqueeze(2) + self.vocab_size
        # [batch_size, num_target_nodes]
        source_copy_target_probs = probs.gather(dim=2, index=source_copy_targets_with_offset).squeeze(2)
        source_copy_target_probs = source_copy_target_probs.mul(non_target_copy_mask.float()).mul(source_copy_mask.float())

        # [batch_size, num_target_nodes]
        generate_target_probs = probs.gather(dim=2, index=generate_targets.unsqueeze(2)).squeeze(2)

        # Except copy-oov nodes, all other nodes should be copied.
        likelihood = target_copy_target_probs + source_copy_target_probs + \
                     generate_target_probs.mul(non_target_copy_mask.float()).mul(non_source_copy_mask.float())
        num_tokens = non_pad_mask.sum().item()

        if not self.force_copy:
            non_generate_oov_mask = generate_targets.ne(1)
            additional_generate_mask = (non_target_copy_mask & source_copy_mask & non_generate_oov_mask)
            likelihood = likelihood + generate_target_probs.mul(additional_generate_mask.float())
            num_tokens += additional_generate_mask.sum().item()

        # Add eps for numerical stability.
        likelihood = likelihood + self.eps

        coverage_loss = 0
        if coverage_records is not None:
            coverage_loss = torch.sum(
                torch.min(coverage_records, copy_attentions), 2).mul(non_pad_mask.float())

        # Drop pads.
        loss = -likelihood.log().mul(non_pad_mask.float()) + coverage_loss

        # Mask out copy targets for which copy does not happen.
        targets = target_copy_targets_with_offset.squeeze(2) * target_copy_mask.long() + \
                  source_copy_targets_with_offset.squeeze(2) * non_target_copy_mask.long() * source_copy_mask.long() + \
                  generate_targets * non_target_copy_mask.long() * non_source_copy_mask.long()
        targets = targets * non_pad_mask.long()

        pred_eq = predictions.eq(targets).mul(non_pad_mask)

        num_non_pad = non_pad_mask.sum().item()
        num_correct_pred = pred_eq.sum().item()

        num_target_copy = target_copy_mask.mul(non_pad_mask).sum().item()
        num_correct_target_copy = pred_eq.mul(target_copy_mask).sum().item()
        num_correct_target_point = predictions.ge(self.vocab_size + source_dynamic_vocab_size).\
            mul(target_copy_mask).mul(non_pad_mask).sum().item()

        num_source_copy = source_copy_mask.mul(non_target_copy_mask).mul(non_pad_mask).sum().item()
        num_correct_source_copy = pred_eq.mul(non_target_copy_mask).mul(source_copy_mask).sum().item()
        num_correct_source_point = predictions.ge(self.vocab_size).mul(predictions.lt(self.vocab_size + source_dynamic_vocab_size)).\
            mul(non_target_copy_mask).mul(source_copy_mask).mul(non_pad_mask).sum().item()

        self.metrics(loss.sum().item(), num_non_pad, num_correct_pred,
                     num_source_copy, num_correct_source_copy, num_correct_source_point,
                     num_target_copy, num_correct_target_copy, num_correct_target_point
                     )

        return dict(
            loss=loss.sum().div(float(num_tokens)),
            total_loss=loss.sum(),
            num_tokens=torch.tensor([float(num_tokens)]).type_as(loss),
            predictions=predictions
        )


==> appendix/sm/code/stog/modules/decoders/rnn_decoder.py <==
import copy

import torch
from torch.nn.utils.rnn import pack_padded_sequence, pad_packed_sequence


class RNNDecoderBase(torch.nn.Module):

    def __init__(self, rnn_cell, dropout):
        super(RNNDecoderBase, self).__init__()
        self.rnn_cell = rnn_cell
        self.dropout = dropout

    def forward(self, *input):
        raise NotImplementedError


class InputFeedRNNDecoder(RNNDecoderBase):

    def __init__(self,
                 rnn_cell,
                 dropout,
                 attention_layer,
                 source_copy_attention_layer=None,
                 coref_attention_layer=None,
                 use_coverage=False):
        super(InputFeedRNNDecoder, self).__init__(rnn_cell, dropout)
        self.attention_layer = attention_layer
        self.source_copy_attention_layer = source_copy_attention_layer
        self.coref_attention_layer = coref_attention_layer
        self.use_coverage = use_coverage

    def forward(self, inputs, memory_bank, mask, hidden_state,
                input_feed=None, target_copy_hidden_states=None, coverage=None):
        """

        :param inputs: [batch_size, decoder_seq_length, embedding_size]
        :param memory_bank: [batch_size, encoder_seq_length, encoder_hidden_size]
        :param mask:  None or [batch_size, decoder_seq_length]
        :param hidden_state: a tuple of (state, memory) with shape [num_encoder_layers, batch_size, encoder_hidden_size]
        :param input_feed: None or [batch_size, 1, hidden_size]
        :param target_copy_hidden_states: None or [batch_size, seq_length, hidden_size]
        :param coverage: None or [batch_size, 1, encode_seq_length]
        :return:
        """
        batch_size, sequence_length, _ = inputs.size()
        one_step_length = [1] * batch_size
        source_copy_attentions = []
        target_copy_attentions = []
        coverage_records = []
        decoder_hidden_states = []
        rnn_hidden_states = []

        if input_feed is None:
            input_feed = inputs.new_zeros(batch_size, 1, self.rnn_cell.hidden_size)

        if target_copy_hidden_states is None:
            target_copy_hidden_states = []

        if self.use_coverage and coverage is None:
            coverage = inputs.new_zeros(batch_size, 1, memory_bank.size(1))

        for step_i, input in enumerate(inputs.split(1, dim=1)):
            # input: [batch_size, 1, embeddings_size]
            # input_feed: [batch_size, 1, hidden_size]
            _input = torch.cat([input, input_feed], 2)
            packed_input = pack_padded_sequence(_input, one_step_length, batch_first=True)
            # hidden_state: a tuple of (state, memory) with shape [num_layers, batch_size, hidden_size]
            packed_output, hidden_state = self.rnn_cell(packed_input, hidden_state)
            # output: [batch_size, 1, hidden_size]
            output, _ = pad_packed_sequence(packed_output, batch_first=True)
            rnn_hidden_states.append(output)

            coverage_records.append(coverage)
            output, std_attention, coverage = self.attention_layer(
                output, memory_bank, mask, coverage)

            output = self.dropout(output)
            input_feed = output

            if self.source_copy_attention_layer is not None:
                _, source_copy_attention = self.source_copy_attention_layer(
                    output, memory_bank, mask)
                source_copy_attentions.append(source_copy_attention)
            else:
                source_copy_attentions.append(std_attention)

            if self.coref_attention_layer is not None:
                if len(target_copy_hidden_states) == 0:
                    target_copy_attention = inputs.new_zeros(batch_size, 1, sequence_length)

                else:
                    target_copy_memory = torch.cat(target_copy_hidden_states, 1)

                    if sequence_length == 1:
                        _, target_copy_attention, _ = self.coref_attention_layer(
                            output, target_copy_memory)
                    else:
                        _, target_copy_attention, _ = self.coref_attention_layer(
                            output, target_copy_memory)
                        target_copy_attention = torch.nn.functional.pad(
                            target_copy_attention, (0, sequence_length - step_i), 'constant', 0
                        )

                target_copy_attentions.append(target_copy_attention)

            target_copy_hidden_states.append(output)
            decoder_hidden_states.append(output)

        decoder_hidden_states = torch.cat(decoder_hidden_states, 1)
        rnn_hidden_states = torch.cat(rnn_hidden_states, 1)
        source_copy_attentions = torch.cat(source_copy_attentions, 1)
        if len(target_copy_attentions):
            target_copy_attentions = torch.cat(target_copy_attentions, 1)
        else:
            target_copy_attentions = None
        if self.use_coverage:
            coverage_records = torch.cat(coverage_records, 1)
        else:
            coverage_records = None

        return dict(
            decoder_hidden_states=decoder_hidden_states,
            rnn_hidden_states=rnn_hidden_states,
            source_copy_attentions=source_copy_attentions,
            target_copy_attentions=target_copy_attentions,
            coverage_records=coverage_records,
            last_hidden_state=hidden_state,
            input_feed=input_feed,
            coverage=coverage
        )


==> appendix/sm/code/stog/modules/encoder_base.py <==
from typing import Tuple, Union, Optional, Callable
import torch
from torch.nn.utils.rnn import pack_padded_sequence, PackedSequence

from stog.utils.nn import get_lengths_from_binary_sequence_mask, sort_batch_by_length

# We have two types here for the state, because storing the state in something
# which is Iterable (like a tuple, below), is helpful for internal manipulation
# - however, the states are consumed as either Tensors or a Tuple of Tensors, so
# returning them in this format is unhelpful.
RnnState = Union[torch.Tensor, Tuple[torch.Tensor, torch.Tensor]]  # pylint: disable=invalid-name
RnnStateStorage = Tuple[torch.Tensor, ...]  # pylint: disable=invalid-name


class _EncoderBase(torch.nn.Module):
    # pylint: disable=abstract-method
    """
    Adopted from AllenNLP:
        https://github.com/allenai/allennlp/blob/v0.6.1/allennlp/modules/encoder_base.py

    This abstract class serves as a base for the 3 ``Encoder`` abstractions in AllenNLP.
    - :class:`~allennlp.modules.seq2seq_encoders.Seq2SeqEncoders`
    - :class:`~allennlp.modules.seq2vec_encoders.Seq2VecEncoders`
    Additionally, this class provides functionality for sorting sequences by length
    so they can be consumed by Pytorch RNN classes, which require their inputs to be
    sorted by length. Finally, it also provides optional statefulness to all of it's
    subclasses by allowing the caching and retrieving of the hidden states of RNNs.
    """
    def __init__(self, stateful: bool = False) -> None:
        super(_EncoderBase, self).__init__()
        self.stateful = stateful
        self._states: Optional[RnnStateStorage] = None

    def sort_and_run_forward(self,
                             module: Callable[[PackedSequence, Optional[RnnState]],
                                              Tuple[Union[PackedSequence, torch.Tensor], RnnState]],
                             inputs: torch.Tensor,
                             mask: torch.Tensor,
                             hidden_state: Optional[RnnState] = None):
        """
        Adopted from AllenNLP:
            https://github.com/allenai/allennlp/blob/v0.6.1/allennlp/modules/encoder_base.py

        This function exists because Pytorch RNNs require that their inputs be sorted
        before being passed as input. As all of our Seq2xxxEncoders use this functionality,
        it is provided in a base class. This method can be called on any module which
        takes as input a ``PackedSequence`` and some ``hidden_state``, which can either be a
        tuple of tensors or a tensor.
        As all of our Seq2xxxEncoders have different return types, we return `sorted`
        outputs from the module, which is called directly. Additionally, we return the
        indices into the batch dimension required to restore the tensor to it's correct,
        unsorted order and the number of valid batch elements (i.e the number of elements
        in the batch which are not completely masked). This un-sorting and re-padding
        of the module outputs is left to the subclasses because their outputs have different
        types and handling them smoothly here is difficult.
        Parameters
        ----------
        module : ``Callable[[PackedSequence, Optional[RnnState]],
                            Tuple[Union[PackedSequence, torch.Tensor], RnnState]]``, required.
            A function to run on the inputs. In most cases, this is a ``torch.nn.Module``.
        inputs : ``torch.Tensor``, required.
            A tensor of shape ``(batch_size, sequence_length, embedding_size)`` representing
            the inputs to the Encoder.
        mask : ``torch.Tensor``, required.
            A tensor of shape ``(batch_size, sequence_length)``, representing masked and
            non-masked elements of the sequence for each element in the batch.
        hidden_state : ``Optional[RnnState]``, (default = None).
            A single tensor of shape (num_layers, batch_size, hidden_size) representing the
            state of an RNN with or a tuple of
            tensors of shapes (num_layers, batch_size, hidden_size) and
            (num_layers, batch_size, memory_size), representing the hidden state and memory
            state of an LSTM-like RNN.
        Returns
        -------
        module_output : ``Union[torch.Tensor, PackedSequence]``.
            A Tensor or PackedSequence representing the output of the Pytorch Module.
            The batch size dimension will be equal to ``num_valid``, as sequences of zero
            length are clipped off before the module is called, as Pytorch cannot handle
            zero length sequences.
        final_states : ``Optional[RnnState]``
            A Tensor representing the hidden state of the Pytorch Module. This can either
            be a single tensor of shape (num_layers, num_valid, hidden_size), for instance in
            the case of a GRU, or a tuple of tensors, such as those required for an LSTM.
        restoration_indices : ``torch.LongTensor``
            A tensor of shape ``(batch_size,)``, describing the re-indexing required to transform
            the outputs back to their original batch order.
        """
        # In some circumstances you may have sequences of zero length. ``pack_padded_sequence``
        # requires all sequence lengths to be > 0, so remove sequences of zero length before
        # calling self._module, then fill with zeros.

        # First count how many sequences are empty.
        batch_size = mask.size(0)
        num_valid = torch.sum(mask[:, 0]).int().item()

        sequence_lengths = get_lengths_from_binary_sequence_mask(mask)
        sorted_inputs, sorted_sequence_lengths, restoration_indices, sorting_indices =\
            sort_batch_by_length(inputs, sequence_lengths)

        # Now create a PackedSequence with only the non-empty, sorted sequences.
        packed_sequence_input = pack_padded_sequence(
            sorted_inputs[:num_valid, :, :],
            sorted_sequence_lengths[:num_valid].data.tolist(),
            batch_first=True
        )
        # Prepare the initial states.
        if not self.stateful:
            if hidden_state is None:
                initial_states = hidden_state
            elif isinstance(hidden_state, tuple):
                initial_states = [state.index_select(1, sorting_indices)[:, :num_valid, :].contiguous()
                                  for state in hidden_state]
            else:
                initial_states = hidden_state.index_select(1, sorting_indices)[:, :num_valid, :].contiguous()

        else:
            initial_states = self._get_initial_states(batch_size, num_valid, sorting_indices)

        # Actually call the module on the sorted PackedSequence.
        module_output, final_states = module(packed_sequence_input, initial_states)

        return module_output, final_states, restoration_indices

    def _get_initial_states(self,
                            batch_size: int,
                            num_valid: int,
                            sorting_indices: torch.LongTensor) -> Optional[RnnState]:
        """
        Returns an initial state for use in an RNN. Additionally, this method handles
        the batch size changing across calls by mutating the state to append initial states
        for new elements in the batch. Finally, it also handles sorting the states
        with respect to the sequence lengths of elements in the batch and removing rows
        which are completely padded. Importantly, this `mutates` the state if the
        current batch size is larger than when it was previously called.
        Parameters
        ----------
        batch_size : ``int``, required.
            The batch size can change size across calls to stateful RNNs, so we need
            to know if we need to expand or shrink the states before returning them.
            Expanded states will be set to zero.
        num_valid : ``int``, required.
            The batch may contain completely padded sequences which get removed before
            the sequence is passed through the encoder. We also need to clip these off
            of the state too.
        sorting_indices ``torch.LongTensor``, required.
            Pytorch RNNs take sequences sorted by length. When we return the states to be
            used for a given call to ``module.forward``, we need the states to match up to
            the sorted sequences, so before returning them, we sort the states using the
            same indices used to sort the sequences.
        Returns
        -------
        This method has a complex return type because it has to deal with the first time it
        is called, when it has no state, and the fact that types of RNN have heterogeneous
        states.
        If it is the first time the module has been called, it returns ``None``, regardless
        of the type of the ``Module``.
        Otherwise, for LSTMs, it returns a tuple of ``torch.Tensors`` with shape
        ``(num_layers, num_valid, state_size)`` and ``(num_layers, num_valid, memory_size)``
        respectively, or for GRUs, it returns a single ``torch.Tensor`` of shape
        ``(num_layers, num_valid, state_size)``.
        """
        # We don't know the state sizes the first time calling forward,
        # so we let the module define what it's initial hidden state looks like.
        if self._states is None:
            return None

        # Otherwise, we have some previous states.
        if batch_size > self._states[0].size(1):
            # This batch is larger than the all previous states.
            # If so, resize the states.
            num_states_to_concat = batch_size - self._states[0].size(1)
            resized_states = []
            # state has shape (num_layers, batch_size, hidden_size)
            for state in self._states:
                # This _must_ be inside the loop because some
                # RNNs have states with different last dimension sizes.
                zeros = state.new_zeros(state.size(0),
                                        num_states_to_concat,
                                        state.size(2))
                resized_states.append(torch.cat([state, zeros], 1))
            self._states = tuple(resized_states)
            correctly_shaped_states = self._states

        elif batch_size < self._states[0].size(1):
            # This batch is smaller than the previous one.
            correctly_shaped_states = tuple(state[:, :batch_size, :] for state in self._states)
        else:
            correctly_shaped_states = self._states

        # At this point, our states are of shape (num_layers, batch_size, hidden_size).
        # However, the encoder uses sorted sequences and additionally removes elements
        # of the batch which are fully padded. We need the states to match up to these
        # sorted and filtered sequences, so we do that in the next two blocks before
        # returning the state/s.
        if len(self._states) == 1:
            # GRUs only have a single state. This `unpacks` it from the
            # tuple and returns the tensor directly.
            correctly_shaped_state = correctly_shaped_states[0]
            sorted_state = correctly_shaped_state.index_select(1, sorting_indices)
            return sorted_state[:, :num_valid, :]
        else:
            # LSTMs have a state tuple of (state, memory).
            sorted_states = [state.index_select(1, sorting_indices)
                             for state in correctly_shaped_states]
            return tuple(state[:, :num_valid, :] for state in sorted_states)

    def _update_states(self,
                       final_states: RnnStateStorage,
                       restoration_indices: torch.LongTensor) -> None:
        """
        After the RNN has run forward, the states need to be updated.
        This method just sets the state to the updated new state, performing
        several pieces of book-keeping along the way - namely, unsorting the
        states and ensuring that the states of completely padded sequences are
        not updated. Finally, it also detaches the state variable from the
        computational graph, such that the graph can be garbage collected after
        each batch iteration.
        Parameters
        ----------
        final_states : ``RnnStateStorage``, required.
            The hidden states returned as output from the RNN.
        restoration_indices : ``torch.LongTensor``, required.
            The indices that invert the sorting used in ``sort_and_run_forward``
            to order the states with respect to the lengths of the sequences in
            the batch.
        """
        # TODO(Mark): seems weird to sort here, but append zeros in the subclasses.
        # which way around is best?
        new_unsorted_states = [state.index_select(1, restoration_indices)
                               for state in final_states]

        if self._states is None:
            # We don't already have states, so just set the
            # ones we receive to be the current state.
            self._states = tuple(state.data for state in new_unsorted_states)
        else:
            # Now we've sorted the states back so that they correspond to the original
            # indices, we need to figure out what states we need to update, because if we
            # didn't use a state for a particular row, we want to preserve its state.
            # Thankfully, the rows which are all zero in the state correspond exactly
            # to those which aren't used, so we create masks of shape (new_batch_size,),
            # denoting which states were used in the RNN computation.
            current_state_batch_size = self._states[0].size(1)
            new_state_batch_size = final_states[0].size(1)
            # Masks for the unused states of shape (1, new_batch_size, 1)
            used_new_rows_mask = [(state[0, :, :].sum(-1)
                                   != 0.0).float().view(1, new_state_batch_size, 1)
                                  for state in new_unsorted_states]
            new_states = []
            if current_state_batch_size > new_state_batch_size:
                # The new state is smaller than the old one,
                # so just update the indices which we used.
                for old_state, new_state, used_mask in zip(self._states,
                                                           new_unsorted_states,
                                                           used_new_rows_mask):
                    # zero out all rows in the previous state
                    # which _were_ used in the current state.
                    masked_old_state = old_state[:, :new_state_batch_size, :] * (1 - used_mask)
                    # The old state is larger, so update the relevant parts of it.
                    old_state[:, :new_state_batch_size, :] = new_state + masked_old_state
                    new_states.append(old_state.detach())
            else:
                # The states are the same size, so we just have to
                # deal with the possibility that some rows weren't used.
                new_states = []
                for old_state, new_state, used_mask in zip(self._states,
                                                           new_unsorted_states,
                                                           used_new_rows_mask):
                    # zero out all rows which _were_ used in the current state.
                    masked_old_state = old_state * (1 - used_mask)
                    # The old state is larger, so update the relevant parts of it.
                    new_state += masked_old_state
                    new_states.append(new_state.detach())

            # It looks like there should be another case handled here - when
            # the current_state_batch_size < new_state_batch_size. However,
            # this never happens, because the states themeselves are mutated
            # by appending zeros when calling _get_inital_states, meaning that
            # the new states are either of equal size, or smaller, in the case
            # that there are some unused elements (zero-length) for the RNN computation.
            self._states = tuple(new_states)

    def reset_states(self):
        self._states = None


==> appendix/sm/code/stog/modules/initializers.py <==
"""
Adopted from AllenNLP:
    https://github.com/allenai/allennlp/blob/v0.6.1/allennlp/nn/initializers.py

An initializer is just a PyTorch function.
Here we implement a proxy class that allows us
to register them and supply any additional function arguments
(for example, the ``mean`` and ``std`` of a normal initializer)
as named arguments to the constructor.
The available initialization functions are
* `"normal" <http://pytorch.org/docs/master/nn.html?highlight=orthogonal#torch.nn.init.normal_>`_
* `"uniform" <http://pytorch.org/docs/master/nn.html?highlight=orthogonal#torch.nn.init.uniform_>`_
* `"constant" <http://pytorch.org/docs/master/nn.html?highlight=orthogonal#torch.nn.init.constant_>`_
* `"eye" <http://pytorch.org/docs/master/nn.html?highlight=orthogonal#torch.nn.init.eye_>`_
* `"dirac" <http://pytorch.org/docs/master/nn.html?highlight=orthogonal#torch.nn.init.dirac_>`_
* `"xavier_uniform" <http://pytorch.org/docs/master/nn.html?highlight=orthogonal#torch.nn.init.xavier_uniform_>`_
* `"xavier_normal" <http://pytorch.org/docs/master/nn.html?highlight=orthogonal#torch.nn.init.xavier_normal_>`_
* `"kaiming_uniform" <http://pytorch.org/docs/master/nn.html?highlight=orthogonal#torch.nn.init.kaiming_uniform_>`_
* `"kaiming_normal" <http://pytorch.org/docs/master/nn.html?highlight=orthogonal#torch.nn.init.kaiming_normal_>`_
* `"orthogonal" <http://pytorch.org/docs/master/nn.html?highlight=orthogonal#torch.nn.init.orthogonal_>`_
* `"sparse" <http://pytorch.org/docs/master/nn.html?highlight=orthogonal#torch.nn.init.sparse_>`_
* :func:`"block_orthogonal" <block_orthogonal>`
* :func:`"uniform_unit_scaling" <uniform_unit_scaling>`
"""
import re
import math
from typing import Callable, List, Tuple, Type, Iterable
import itertools

import torch
import torch.nn.init

from stog.utils import logging
from stog.utils.checks import ConfigurationError

logger = logging.init_logger()  # pylint: disable=invalid-name


def uniform_unit_scaling(tensor: torch.Tensor, nonlinearity: str = "linear"):
    """
    An initaliser which preserves output variance for approximately gaussian
    distributed inputs. This boils down to initialising layers using a uniform
    distribution in the range ``(-sqrt(3/dim[0]) * scale, sqrt(3 / dim[0]) * scale)``, where
    ``dim[0]`` is equal to the input dimension of the parameter and the ``scale``
    is a constant scaling factor which depends on the non-linearity used.
    See `Random Walk Initialisation for Training Very Deep Feedforward Networks
    <https://www.semanticscholar.org/paper/Random-Walk-Initialization-for-Training-Very-Deep-Sussillo-Abbott/be9728a0728b6acf7a485225b1e41592176eda0b>`_
    for more information.
    Parameters
    ----------
    tensor : ``torch.Tensor``, required.
        The tensor to initialise.
    nonlinearity : ``str``, optional (default = "linear")
        The non-linearity which is performed after the projection that this
        tensor is involved in. This must be the name of a function contained
        in the ``torch.nn.functional`` package.
    Returns
    -------
    The initialised tensor.
    """
    size = 1.
    # Estimate the input size. This won't work perfectly,
    # but it covers almost all use cases where this initialiser
    # would be expected to be useful, i.e in large linear and
    # convolutional layers, as the last dimension will almost
    # always be the output size.
    for dimension in list(tensor.size())[:-1]:
        size *= dimension

    activation_scaling = torch.nn.init.calculate_gain(nonlinearity, tensor)
    max_value = math.sqrt(3 / size) * activation_scaling

    return tensor.uniform_(-max_value, max_value)


def block_orthogonal(tensor: torch.Tensor,
                     split_sizes: List[int],
                     gain: float = 1.0) -> None:
    """
    An initializer which allows initializing model parameters in "blocks". This is helpful
    in the case of recurrent models which use multiple gates applied to linear projections,
    which can be computed efficiently if they are concatenated together. However, they are
    separate parameters which should be initialized independently.
    Parameters
    ----------
    tensor : ``torch.Tensor``, required.
        A tensor to initialize.
    split_sizes : List[int], required.
        A list of length ``tensor.ndim()`` specifying the size of the
        blocks along that particular dimension. E.g. ``[10, 20]`` would
        result in the tensor being split into chunks of size 10 along the
        first dimension and 20 along the second.
    gain : float, optional (default = 1.0)
        The gain (scaling) applied to the orthogonal initialization.
    """
    data = tensor.data
    sizes = list(tensor.size())
    if any([a % b != 0 for a, b in zip(sizes, split_sizes)]):
        raise ConfigurationError("tensor dimensions must be divisible by their respective "
                                 "split_sizes. Found size: {} and split_sizes: {}".format(sizes, split_sizes))
    indexes = [list(range(0, max_size, split))
               for max_size, split in zip(sizes, split_sizes)]
    # Iterate over all possible blocks within the tensor.
    for block_start_indices in itertools.product(*indexes):
        # A list of tuples containing the index to start at for this block
        # and the appropriate step size (i.e split_size[i] for dimension i).
        index_and_step_tuples = zip(block_start_indices, split_sizes)
        # This is a tuple of slices corresponding to:
        # tensor[index: index + step_size, ...]. This is
        # required because we could have an arbitrary number
        # of dimensions. The actual slices we need are the
        # start_index: start_index + step for each dimension in the tensor.
        block_slice = tuple([slice(start_index, start_index + step)
                             for start_index, step in index_and_step_tuples])
        data[block_slice] = torch.nn.init.orthogonal_(tensor[block_slice].contiguous(), gain=gain)


def zero(tensor: torch.Tensor) -> None:
    return tensor.data.zero_()

def lstm_hidden_bias(tensor: torch.Tensor) -> None:
    """
    Initialize the biases of the forget gate to 1, and all other gates to 0,
    following Jozefowicz et al., An Empirical Exploration of Recurrent Network Architectures
    """
    # gates are (b_hi|b_hf|b_hg|b_ho) of shape (4*hidden_size)
    tensor.data.zero_()
    hidden_size = tensor.shape[0] // 4
    tensor.data[hidden_size:(2 * hidden_size)] = 1.0


==> appendix/sm/code/stog/modules/input_variational_dropout.py <==
import torch

class InputVariationalDropout(torch.nn.Dropout):
    """
    Apply the dropout technique in Gal and Ghahramani, "Dropout as a Bayesian Approximation:
    Representing Model Uncertainty in Deep Learning" (https://arxiv.org/abs/1506.02142) to a
    3D tensor.
    This module accepts a 3D tensor of shape ``(batch_size, num_timesteps, embedding_dim)``
    and samples a single dropout mask of shape ``(batch_size, embedding_dim)`` and applies
    it to every time step.
    """
    def forward(self, input_tensor):
        # pylint: disable=arguments-differ
        """
        Apply dropout to input tensor.
        Parameters
        ----------
        input_tensor: ``torch.FloatTensor``
            A tensor of shape ``(batch_size, num_timesteps, embedding_dim)``
        Returns
        -------
        output: ``torch.FloatTensor``
            A tensor of shape ``(batch_size, num_timesteps, embedding_dim)`` with dropout applied.
        """
        ones = input_tensor.data.new_ones(input_tensor.shape[0], input_tensor.shape[-1])
        dropout_mask = torch.nn.functional.dropout(ones, self.p, self.training, inplace=False)
        if self.inplace:
            input_tensor *= dropout_mask.unsqueeze(1)
            return None
        else:
            return dropout_mask.unsqueeze(1) * input_tensor


==> appendix/sm/code/stog/modules/linear/__init__.py <==
from stog.modules.linear.bilinear import BiLinear


==> appendix/sm/code/stog/modules/linear/bilinear.py <==
"""
Adopted from NeuroNLP:
    https://github.com/XuezheMax/NeuroNLP2/blob/master/neuronlp2/nn/modules/linear.py
"""

__author__ = 'max'

import numpy as np
import torch
import torch.nn as nn
import torch.nn.functional as F
from torch.nn.parameter import Parameter


class BiLinear(nn.Module):
    '''
    Bi-linear layer
    '''
    def __init__(self, left_features, right_features, out_features, bias=True):
        '''
        Args:
            left_features: size of left input
            right_features: size of right input
            out_features: size of output
            bias: If set to False, the layer will not learn an additive bias.
                Default: True
        '''
        super(BiLinear, self).__init__()
        self.left_features = left_features
        self.right_features = right_features
        self.out_features = out_features

        self.U = Parameter(torch.Tensor(self.out_features, self.left_features, self.right_features))
        self.W_l = Parameter(torch.Tensor(self.out_features, self.left_features))
        self.W_r = Parameter(torch.Tensor(self.out_features, self.left_features))

        if bias:
            self.bias = Parameter(torch.Tensor(out_features))
        else:
            self.register_parameter('bias', None)

        self.reset_parameters()

    def reset_parameters(self):
        nn.init.xavier_uniform_(self.W_l)
        nn.init.xavier_uniform_(self.W_r)
        nn.init.constant_(self.bias, 0.)
        nn.init.xavier_uniform_(self.U)

    def forward(self, input_left, input_right):
        '''
        Args:
            input_left: Tensor
                the left input tensor with shape = [batch1, batch2, ..., left_features]
            input_right: Tensor
                the right input tensor with shape = [batch1, batch2, ..., right_features]
        Returns:
        '''

        left_size = input_left.size()
        right_size = input_right.size()
        assert left_size[:-1] == right_size[:-1], \
            "batch size of left and right inputs mis-match: (%s, %s)" % (left_size[:-1], right_size[:-1])
        batch = int(np.prod(left_size[:-1]))

        # convert left and right input to matrices [batch, left_features], [batch, right_features]
        input_left = input_left.view(batch, self.left_features)
        input_right = input_right.view(batch, self.right_features)

        # output [batch, out_features]
        output = F.bilinear(input_left, input_right, self.U, self.bias)
        output = output + F.linear(input_left, self.W_l, None) + F.linear(input_right, self.W_r, None)
        # convert back to [batch1, batch2, ..., out_features]
        return output.view(left_size[:-1] + (self.out_features, ))

    def __repr__(self):
        return self.__class__.__name__ + ' (' \
               + 'in1_features=' + str(self.left_features) \
               + ', in2_features=' + str(self.right_features) \
               + ', out_features=' + str(self.out_features) + ')'


==> appendix/sm/code/stog/modules/optimizer.py <==
"""
Optimizers class
Adopted from OpenNMT-py:
    https://github.com/OpenNMT/OpenNMT-py/blob/0.3.0/onmt/utils/optimizers.py
 """

import torch
import torch.optim as optim
from torch.nn.utils import clip_grad_norm_

def build_optim(opt, model):
    """ Build optimizer """
    optim = Optimizer(
        opt.optim, opt.learning_rate, opt.max_grad_norm,
        lr_decay=opt.learning_rate_decay,
        start_decay_steps=opt.start_decay_steps,
        decay_steps=opt.decay_steps,
        beta1=opt.adam_beta1,
        beta2=opt.adam_beta2,
        adagrad_accum=opt.adagrad_accumulator_init,
        decay_method=opt.decay_method,
        warmup_steps=opt.warmup_steps,
        model_size=opt.encoder_size
    )

    parameters = [[n, p] for n, p in model.named_parameters() if p.requires_grad]
    optim.set_parameters(parameters)

    return optim

class MultipleOptimizer(object):
    """ Implement multiple optimizers needed for sparse adam """

    def __init__(self, op):
        """ ? """
        self.optimizers = op

    def zero_grad(self):
        """ ? """
        for op in self.optimizers:
            op.zero_grad()

    def step(self):
        """ ? """
        for op in self.optimizers:
            op.step()

    @property
    def state(self):
        """ ? """
        return {k: v for op in self.optimizers for k, v in op.state.items()}

    def state_dict(self):
        """ ? """
        return [op.state_dict() for op in self.optimizers]

    def load_state_dict(self, state_dicts):
        """ ? """
        assert len(state_dicts) == len(self.optimizers)
        for i in range(len(state_dicts)):
            self.optimizers[i].load_state_dict(state_dicts[i])


class Optimizer(object):
    """
    Controller class for optimization. Mostly a thin
    wrapper for `optim`, but also useful for implementing
    rate scheduling beyond what is currently available.
    Also implements necessary methods for training RNNs such
    as grad manipulations.
    Args:
      method (:obj:`str`): one of [sgd, adagrad, adadelta, adam]
      lr (float): learning rate
      lr_decay (float, optional): learning rate decay multiplier
      start_decay_steps (int, optional): step to start learning rate decay
      beta1, beta2 (float, optional): parameters for adam
      adagrad_accum (float, optional): initialization parameter for adagrad
      decay_method (str, option): custom decay options
      warmup_steps (int, option): parameter for `noam` decay
      model_size (int, option): parameter for `noam` decay
    We use the default parameters for Adam that are suggested by
    the original paper https://arxiv.org/pdf/1412.6980.pdf
    These values are also used by other established implementations,
    e.g. https://www.tensorflow.org/api_docs/python/tf/train/AdamOptimizer
    https://keras.io/optimizers/
    Recently there are slightly different values used in the paper
    "Attention is all you need"
    https://arxiv.org/pdf/1706.03762.pdf, particularly the value beta2=0.98
    was used there however, beta2=0.999 is still arguably the more
    established value, so we use that here as well
    """

    def __init__(self, method, learning_rate, max_grad_norm,
                 lr_decay=1, start_decay_steps=None, decay_steps=None,
                 beta1=0.9, beta2=0.999,
                 adagrad_accum=0.0,
                 decay_method=None,
                 warmup_steps=4000,
                 model_size=None,
                 device=None):
        self.last_ppl = None
        self.learning_rate = learning_rate
        self.original_lr = learning_rate
        self.max_grad_norm = max_grad_norm
        self.method = method
        self.lr_decay = lr_decay
        self.start_decay_steps = start_decay_steps
        self.decay_steps = decay_steps
        self.start_decay = False
        self._step = 0
        self.betas = [beta1, beta2]
        self.adagrad_accum = adagrad_accum
        self.decay_method = decay_method
        self.warmup_steps = warmup_steps
        self.model_size = model_size
        self.device = device

    @property
    def lr(self):
        if self.method != 'sparseadam':
            return self.optimizer.param_groups[0]['lr']
        else:
            return max(op.param_groups[0]['lr'] for op in self.optimizer.optimizers)

    def state_dict(self):
        return self.optimizer.state_dict()

    def set_parameters(self, params):
        """ ? """
        self.params = []
        self.sparse_params = []
        for k, p in params:
            if p.requires_grad:
                if self.method != 'sparseadam' or "embed" not in k:
                    self.params.append(p)
                else:
                    self.sparse_params.append(p)
        if self.method == 'sgd':
            self.optimizer = optim.SGD(self.params, lr=self.learning_rate)
        elif self.method == 'adagrad':
            self.optimizer = optim.Adagrad(self.params, lr=self.learning_rate)
            for group in self.optimizer.param_groups:
                for p in group['params']:
                    self.optimizer.state[p]['sum'] = self.optimizer\
                        .state[p]['sum'].fill_(self.adagrad_accum)
        elif self.method == 'adadelta':
            self.optimizer = optim.Adadelta(self.params, lr=self.learning_rate)
        elif self.method == 'adam':
            self.optimizer = optim.Adam(self.params, lr=self.learning_rate,
                                        betas=self.betas, eps=1e-8, weight_decay=3e-9)
        elif self.method == 'sparseadam':
            self.optimizer = MultipleOptimizer(
                [optim.Adam(self.params, lr=self.learning_rate,
                            betas=self.betas, eps=1e-8),
                 optim.SparseAdam(self.sparse_params, lr=self.learning_rate,
                                  betas=self.betas, eps=1e-8)])
        else:
            raise RuntimeError("Invalid optim method: " + self.method)

    def set_state(self, state_dict):
        """
        If you want to load the checkpoint of an optimizer, call this function after set_parameters.
        Because the method optim.set_parameters(model.parameters()) will overwrite optim.optimizer,
        and with ith the values stored in optim.optimizer.state_dict()
        """
        self.optimizer.load_state_dict(state_dict)
        # Convert back the state values to cuda type if applicable
        for state in self.optimizer.state.values():
            for k, v in state.items():
                if torch.is_tensor(v):
                    state[k] = v.to(self.device)

    def _set_rate(self, learning_rate):
        self.learning_rate = learning_rate
        if self.method != 'sparseadam':
            self.optimizer.param_groups[0]['lr'] = self.learning_rate
        else:
            for op in self.optimizer.optimizers:
                op.param_groups[0]['lr'] = self.learning_rate

    def zero_grad(self):
        self.optimizer.zero_grad()

    def step(self):
        """Update the model parameters based on current gradients.
        Optionally, will employ gradient modification or update learning
        rate.
        """
        self._step += 1

        # Decay method used in tensor2tensor.
        if self.decay_method == "noam":
            self._set_rate(
                self.original_lr *
                (self.model_size ** (-0.5) *
                 min(self._step ** (-0.5),
                     self._step * self.warmup_steps**(-1.5))))
        # Decay based on start_decay_steps every decay_steps
        else:
            if ((self.start_decay_steps is not None) and (
                     self._step >= self.start_decay_steps)):
                self.start_decay = True
            if self.start_decay:
                if ((self._step - self.start_decay_steps)
                   % self.decay_steps == 0):
                    self.learning_rate = self.learning_rate * self.lr_decay

        if self.method != 'sparseadam':
            self.optimizer.param_groups[0]['lr'] = self.learning_rate

        if self.max_grad_norm:
            clip_grad_norm_(self.params, self.max_grad_norm)
        self.optimizer.step()


==> appendix/sm/code/stog/modules/seq2seq_encoders/__init__.py <==
from stog.modules.seq2seq_encoders.pytorch_seq2seq_wrapper import PytorchSeq2SeqWrapper
from stog.modules.seq2seq_encoders.seq2seq_bert_encoder import Seq2SeqBertEncoder


==> appendix/sm/code/stog/modules/seq2seq_encoders/pytorch_seq2seq_wrapper.py <==
from overrides import overrides
import torch
from torch.nn.utils.rnn import pad_packed_sequence

from stog.utils.checks import ConfigurationError
from stog.modules.seq2seq_encoders.seq2seq_encoder import Seq2SeqEncoder


class PytorchSeq2SeqWrapper(Seq2SeqEncoder):
    """
    Adopted from AllenNLP:
        https://github.com/allenai/allennlp/blob/v0.6.1/allennlp/modules/seq2seq_encoders/pytorch_seq2seq_wrapper.py

    Pytorch's RNNs have two outputs: the hidden state for every time step, and the hidden state at
    the last time step for every layer.  We just want the first one as a single output.  This
    wrapper pulls out that output, and adds a :func:`get_output_dim` method, which is useful if you
    want to, e.g., define a linear + softmax layer on top of this to get some distribution over a
    set of labels.  The linear layer needs to know its input dimension before it is called, and you
    can get that from ``get_output_dim``.
    In order to be wrapped with this wrapper, a class must have the following members:
        - ``self.input_size: int``
        - ``self.hidden_size: int``
        - ``def forward(inputs: PackedSequence, hidden_state: torch.Tensor) ->
          Tuple[PackedSequence, torch.Tensor]``.
        - ``self.bidirectional: bool`` (optional)
    This is what pytorch's RNN's look like - just make sure your class looks like those, and it
    should work.
    Note that we *require* you to pass a binary mask of shape (batch_size, sequence_length)
    when you call this module, to avoid subtle bugs around masking.  If you already have a
    ``PackedSequence`` you can pass ``None`` as the second parameter.
    We support stateful RNNs where the final state from each batch is used as the initial
    state for the subsequent batch by passing ``stateful=True`` to the constructor.
    """
    def __init__(self, module: torch.nn.Module, stateful: bool = False) -> None:
        super(PytorchSeq2SeqWrapper, self).__init__(stateful)
        self._module = module
        try:
            if not self._module.batch_first:
                raise ConfigurationError("Our encoder semantics assumes batch is always first!")
        except AttributeError:
            pass

        try:
            self._is_bidirectional = self._module.bidirectional
        except AttributeError:
            self._is_bidirectional = False
        if self._is_bidirectional:
            self._num_directions = 2
        else:
            self._num_directions = 1

    @overrides
    def get_input_dim(self) -> int:
        return self._module.input_size

    @overrides
    def get_output_dim(self) -> int:
        return self._module.hidden_size * self._num_directions

    @overrides
    def is_bidirectional(self) -> bool:
        return self._is_bidirectional

    @overrides
    def forward(self,  # pylint: disable=arguments-differ
                inputs: torch.Tensor,
                mask: torch.Tensor,
                hidden_state: torch.Tensor = None) -> torch.Tensor:

        if self.stateful and mask is None:
            raise ValueError("Always pass a mask with stateful RNNs.")
        if self.stateful and hidden_state is not None:
            raise ValueError("Stateful RNNs provide their own initial hidden_state.")

        if mask is None:
            return self._module(inputs, hidden_state)[0]

        batch_size, total_sequence_length = mask.size()

        packed_sequence_output, final_states, restoration_indices = \
            self.sort_and_run_forward(self._module, inputs, mask, hidden_state)

        unpacked_sequence_tensor, _ = pad_packed_sequence(packed_sequence_output, batch_first=True)

        num_valid = unpacked_sequence_tensor.size(0)
        # Some RNNs (GRUs) only return one state as a Tensor.  Others (LSTMs) return two.
        # If one state, use a single element list to handle in a consistent manner below.
        if not isinstance(final_states, (list, tuple)) and self.stateful:
            final_states = [final_states]

        # Add back invalid rows.
        if num_valid < batch_size:
            _, length, output_dim = unpacked_sequence_tensor.size()
            zeros = unpacked_sequence_tensor.new_zeros(batch_size - num_valid, length, output_dim)
            unpacked_sequence_tensor = torch.cat([unpacked_sequence_tensor, zeros], 0)

            # The states also need to have invalid rows added back.
            if self.stateful:
                new_states = []
                for state in final_states:
                    num_layers, _, state_dim = state.size()
                    zeros = state.new_zeros(num_layers, batch_size - num_valid, state_dim)
                    new_states.append(torch.cat([state, zeros], 1))
                final_states = new_states

        # It's possible to need to pass sequences which are padded to longer than the
        # max length of the sequence to a Seq2SeqEncoder. However, packing and unpacking
        # the sequences mean that the returned tensor won't include these dimensions, because
        # the RNN did not need to process them. We add them back on in the form of zeros here.
        sequence_length_difference = total_sequence_length - unpacked_sequence_tensor.size(1)
        if sequence_length_difference > 0:
            zeros = unpacked_sequence_tensor.new_zeros(batch_size,
                                                       sequence_length_difference,
                                                       unpacked_sequence_tensor.size(-1))
            unpacked_sequence_tensor = torch.cat([unpacked_sequence_tensor, zeros], 1)

        if self.stateful:
            self._update_states(final_states, restoration_indices)

        # Restore the original indices and return the sequence.
        return unpacked_sequence_tensor.index_select(0, restoration_indices)


==> appendix/sm/code/stog/modules/seq2seq_encoders/seq2seq_bert_encoder.py <==
import torch

from pytorch_pretrained_bert.modeling import BertModel


class Seq2SeqBertEncoder(BertModel):

    def __init__(self, config):
        super(Seq2SeqBertEncoder, self).__init__(config)

    def forward(self, input_ids,
                token_type_ids=None,
                attention_mask=None,
                output_all_encoded_layers=True,
                token_subword_index=None):
        """
        :param input_ids: same as it in BertModel
        :param token_type_ids: same as it in BertModel
        :param attention_mask: same as it in BertModel
        :param output_all_encoded_layers: same as it in BertModel
        :param token_subword_index: [batch_size, num_tokens, num_subwords]
        :return:
        """
        # encoded_layers: [batch_size, num_subword_pieces, hidden_size]
        encoded_layers, pooled_output = super(Seq2SeqBertEncoder, self).forward(
            input_ids, token_type_ids, attention_mask, output_all_encoded_layers)
        if token_subword_index is None:
            return encoded_layers, pooled_output
        else:
            return self.average_pooling(encoded_layers, token_subword_index), pooled_output

    def average_pooling(self, encoded_layers, token_subword_index):
        batch_size, num_tokens, num_subwords = token_subword_index.size()
        batch_index = torch.arange(batch_size).view(-1, 1, 1).type_as(token_subword_index)
        token_index = torch.arange(num_tokens).view(1, -1, 1).type_as(token_subword_index)
        _, num_total_subwords, hidden_size = encoded_layers.size()
        expanded_encoded_layers = encoded_layers.unsqueeze(1).expand(
            batch_size, num_tokens, num_total_subwords, hidden_size)
        # [batch_size, num_tokens, num_subwords, hidden_size]
        token_reprs = expanded_encoded_layers[batch_index, token_index, token_subword_index]
        subword_pad_mask = token_subword_index.eq(0).unsqueeze(3).expand(
            batch_size, num_tokens, num_subwords, hidden_size)
        token_reprs.masked_fill_(subword_pad_mask, 0)
        # [batch_size, num_tokens, hidden_size]
        sum_token_reprs = torch.sum(token_reprs, dim=2)
        # [batch_size, num_tokens]
        num_valid_subwords = token_subword_index.ne(0).sum(dim=2)
        pad_mask = num_valid_subwords.eq(0).long()
        # Add ones to arrays where there is no valid subword.
        divisor = (num_valid_subwords + pad_mask).unsqueeze(2).type_as(sum_token_reprs)
        # [batch_size, num_tokens, hidden_size]
        avg_token_reprs = sum_token_reprs / divisor
        return avg_token_reprs

    def max_pooling(self, encoded_layers, token_subword_index):
        batch_size, num_tokens, num_subwords = token_subword_index.size()
        batch_index = torch.arange(batch_size).view(-1, 1, 1).type_as(token_subword_index)
        token_index = torch.arange(num_tokens).view(1, -1, 1).type_as(token_subword_index)
        _, num_total_subwords, hidden_size = encoded_layers.size()
        expanded_encoded_layers = encoded_layers.unsqueeze(1).expand(
            batch_size, num_tokens, num_total_subwords, hidden_size)
        # [batch_size, num_tokens, num_subwords, hidden_size]
        token_reprs = expanded_encoded_layers[batch_index, token_index, token_subword_index]
        subword_pad_mask = token_subword_index.eq(0).unsqueeze(3).expand(
            batch_size, num_tokens, num_subwords, hidden_size)
        token_reprs.masked_fill_(subword_pad_mask, -float('inf'))
        # [batch_size, num_tokens, hidden_size]
        max_token_reprs, _ = torch.max(token_reprs, dim=2)
        # [batch_size, num_tokens]
        num_valid_subwords = token_subword_index.ne(0).sum(dim=2)
        pad_mask = num_valid_subwords.eq(0).unsqueeze(2).expand(
            batch_size, num_tokens, hidden_size)
        max_token_reprs.masked_fill(pad_mask, 0)
        return max_token_reprs


==> appendix/sm/code/stog/modules/seq2seq_encoders/seq2seq_encoder.py <==
from stog.modules.encoder_base import _EncoderBase


class Seq2SeqEncoder(_EncoderBase):
    """
    Adopted from AllenNLP:
        https://github.com/allenai/allennlp/blob/v0.6.1/allennlp/modules/seq2seq_encoders/seq2seq_encoder.py

    A ``Seq2SeqEncoder`` is a ``Module`` that takes as input a sequence of vectors and returns a
    modified sequence of vectors.  Input shape: ``(batch_size, sequence_length, input_dim)``; output
    shape: ``(batch_size, sequence_length, output_dim)``.
    We add two methods to the basic ``Module`` API: :func:`get_input_dim()` and :func:`get_output_dim()`.
    You might need this if you want to construct a ``Linear`` layer using the output of this encoder,
    or to raise sensible errors for mis-matching input dimensions.
    """
    def get_input_dim(self) -> int:
        """
        Returns the dimension of the vector input for each element in the sequence input
        to a ``Seq2SeqEncoder``. This is `not` the shape of the input tensor, but the
        last element of that shape.
        """
        raise NotImplementedError

    def get_output_dim(self) -> int:
        """
        Returns the dimension of each vector in the sequence output by this ``Seq2SeqEncoder``.
        This is `not` the shape of the returned tensor, but the last element of that shape.
        """
        raise NotImplementedError

    def is_bidirectional(self) -> bool:
        """
        Returns ``True`` if this encoder is bidirectional.  If so, we assume the forward direction
        of the encoder is the first half of the final dimension, and the backward direction is the
        second half.
        """
        raise NotImplementedError


==> appendix/sm/code/stog/modules/seq2vec_encoders/__init__.py <==



==> appendix/sm/code/stog/modules/seq2vec_encoders/boe_encoder.py <==
from overrides import overrides

import torch

from stog.modules.seq2vec_encoders.seq2vec_encoder import Seq2VecEncoder
from stog.utils.nn import get_lengths_from_binary_sequence_mask

class BagOfEmbeddingsEncoder(Seq2VecEncoder):
    """
    A ``BagOfEmbeddingsEncoder`` is a simple :class:`Seq2VecEncoder` which simply sums the embeddings
    of a sequence across the time dimension. The input to this module is of shape ``(batch_size, num_tokens,
    embedding_dim)``, and the output is of shape ``(batch_size, embedding_dim)``.

    Parameters
    ----------
    embedding_dim: ``int``
        This is the input dimension to the encoder.
    averaged: ``bool``, optional (default=``False``)
        If ``True``, this module will average the embeddings across time, rather than simply summing
        (ie. we will divide the summed embeddings by the length of the sentence).
    """
    def __init__(self,
                 embedding_dim: int,
                 averaged: bool = False) -> None:
        super(BagOfEmbeddingsEncoder, self).__init__()
        self._embedding_dim = embedding_dim
        self._averaged = averaged

    @overrides
    def get_input_dim(self) -> int:
        return self._embedding_dim

    @overrides
    def get_output_dim(self) -> int:
        return self._embedding_dim

    def forward(self, tokens: torch.Tensor, mask: torch.Tensor = None):  #pylint: disable=arguments-differ
        if mask is not None:
            tokens = tokens * mask.unsqueeze(-1).float()

        # Our input has shape `(batch_size, num_tokens, embedding_dim)`, so we sum out the `num_tokens`
        # dimension.
        summed = tokens.sum(1)

        if self._averaged:
            if mask is not None:
                lengths = get_lengths_from_binary_sequence_mask(mask)
                length_mask = (lengths > 0)

                # Set any length 0 to 1, to avoid dividing by zero.
                lengths = torch.max(lengths, lengths.new_ones(1))
            else:
                lengths = tokens.new_full((1,), fill_value=tokens.size(1))
                length_mask = None

            summed = summed / lengths.unsqueeze(-1).float()

            if length_mask is not None:
                summed = summed * (length_mask > 0).float().unsqueeze(-1)

        return summed


==> appendix/sm/code/stog/modules/seq2vec_encoders/cnn_encoder.py <==
from typing import Optional, Tuple

from overrides import overrides
import torch
from torch.nn import Conv1d, Linear

from stog.modules.seq2vec_encoders.seq2vec_encoder import Seq2VecEncoder


class CnnEncoder(Seq2VecEncoder):
    """
    A ``CnnEncoder`` is a combination of multiple convolution layers and max pooling layers.  As a
    :class:`Seq2VecEncoder`, the input to this module is of shape ``(batch_size, num_tokens,
    input_dim)``, and the output is of shape ``(batch_size, output_dim)``.

    The CNN has one convolution layer for each ngram filter size. Each convolution operation gives
    out a vector of size num_filters. The number of times a convolution layer will be used
    is ``num_tokens - ngram_size + 1``. The corresponding maxpooling layer aggregates all these
    outputs from the convolution layer and outputs the max.

    This operation is repeated for every ngram size passed, and consequently the dimensionality of
    the output after maxpooling is ``len(ngram_filter_sizes) * num_filters``.  This then gets
    (optionally) projected down to a lower dimensional output, specified by ``output_dim``.

    We then use a fully connected layer to project in back to the desired output_dim.  For more
    details, refer to "A Sensitivity Analysis of (and Practitioners’ Guide to) Convolutional Neural
    Networks for Sentence Classification", Zhang and Wallace 2016, particularly Figure 1.

    Parameters
    ----------
    embedding_dim : ``int``
        This is the input dimension to the encoder.  We need this because we can't do shape
        inference in pytorch, and we need to know what size filters to construct in the CNN.
    num_filters: ``int``
        This is the output dim for each convolutional layer, which is the number of "filters"
        learned by that layer.
    ngram_filter_sizes: ``Tuple[int]``, optional (default=``(2, 3, 4, 5)``)
        This specifies both the number of convolutional layers we will create and their sizes.  The
        default of ``(2, 3, 4, 5)`` will have four convolutional layers, corresponding to encoding
        ngrams of size 2 to 5 with some number of filters.
    conv_layer_activation: ``Activation``, optional (default=``torch.nn.ReLU``)
        Activation to use after the convolution layers.
    output_dim : ``Optional[int]``, optional (default=``None``)
        After doing convolutions and pooling, we'll project the collected features into a vector of
        this size.  If this value is ``None``, we will just return the result of the max pooling,
        giving an output of shape ``len(ngram_filter_sizes) * num_filters``.
    """
    def __init__(self,
                 embedding_dim: int,
                 num_filters: int,
                 ngram_filter_sizes: Tuple[int, ...] = (2, 3, 4, 5),  # pylint: disable=bad-whitespace
                 conv_layer_activation=torch.nn.functional.relu,
                 output_dim: Optional[int] = None) -> None:
        super(CnnEncoder, self).__init__()
        self._embedding_dim = embedding_dim
        self._num_filters = num_filters
        self._ngram_filter_sizes = ngram_filter_sizes
        self._activation = conv_layer_activation
        self._output_dim = output_dim

        self._convolution_layers = [Conv1d(in_channels=self._embedding_dim,
                                           out_channels=self._num_filters,
                                           kernel_size=ngram_size)
                                    for ngram_size in self._ngram_filter_sizes]
        for i, conv_layer in enumerate(self._convolution_layers):
            self.add_module('conv_layer_%d' % i, conv_layer)

        maxpool_output_dim = self._num_filters * len(self._ngram_filter_sizes)
        if self._output_dim:
            self.projection_layer = Linear(maxpool_output_dim, self._output_dim)
        else:
            self.projection_layer = None
            self._output_dim = maxpool_output_dim

    @overrides
    def get_input_dim(self) -> int:
        return self._embedding_dim

    @overrides
    def get_output_dim(self) -> int:
        return self._output_dim

    def forward(self, tokens: torch.Tensor, mask: torch.Tensor):  # pylint: disable=arguments-differ
        if mask is not None:
            tokens = tokens * mask.unsqueeze(-1).float()

        # Our input is expected to have shape `(batch_size, num_tokens, embedding_dim)`.  The
        # convolution layers expect input of shape `(batch_size, in_channels, sequence_length)`,
        # where the conv layer `in_channels` is our `embedding_dim`.  We thus need to transpose the
        # tensor first.
        tokens = torch.transpose(tokens, 1, 2)
        # Each convolution layer returns output of size `(batch_size, num_filters, pool_length)`,
        # where `pool_length = num_tokens - ngram_size + 1`.  We then do an activation function,
        # then do max pooling over each filter for the whole input sequence.  Because our max
        # pooling is simple, we just use `torch.max`.  The resultant tensor of has shape
        # `(batch_size, num_conv_layers * num_filters)`, which then gets projected using the
        # projection layer, if requested.

        filter_outputs = []
        for i in range(len(self._convolution_layers)):
            convolution_layer = getattr(self, 'conv_layer_{}'.format(i))
            filter_outputs.append(
                self._activation(convolution_layer(tokens)).max(dim=2)[0]
            )

        # Now we have a list of `num_conv_layers` tensors of shape `(batch_size, num_filters)`.
        # Concatenating them gives us a tensor of shape `(batch_size, num_filters * num_conv_layers)`.
        maxpool_output = torch.cat(filter_outputs, dim=1) if len(filter_outputs) > 1 else filter_outputs[0]

        if self.projection_layer:
            result = self.projection_layer(maxpool_output)
        else:
            result = maxpool_output
        return result


==> appendix/sm/code/stog/modules/seq2vec_encoders/pytorch_seq2vec_wrapper.py <==
import torch

from stog.utils.checks import ConfigurationError
from stog.modules.seq2vec_encoders.seq2vec_encoder import Seq2VecEncoder


class PytorchSeq2VecWrapper(Seq2VecEncoder):
    """
    Pytorch's RNNs have two outputs: the hidden state for every time step, and the hidden state at
    the last time step for every layer.  We just want the second one as a single output.  This
    wrapper pulls out that output, and adds a :func:`get_output_dim` method, which is useful if you
    want to, e.g., define a linear + softmax layer on top of this to get some distribution over a
    set of labels.  The linear layer needs to know its input dimension before it is called, and you
    can get that from ``get_output_dim``.

    Also, there are lots of ways you could imagine going from an RNN hidden state at every
    timestep to a single vector - you could take the last vector at all layers in the stack, do
    some kind of pooling, take the last vector of the top layer in a stack, or many other  options.
    We just take the final hidden state vector, or in the case of a bidirectional RNN cell, we
    concatenate the forward and backward final states together. TODO(mattg): allow for other ways
    of wrapping RNNs.

    In order to be wrapped with this wrapper, a class must have the following members:

        - ``self.input_size: int``
        - ``self.hidden_size: int``
        - ``def forward(inputs: PackedSequence, hidden_state: torch.tensor) ->
          Tuple[PackedSequence, torch.Tensor]``.
        - ``self.bidirectional: bool`` (optional)

    This is what pytorch's RNN's look like - just make sure your class looks like those, and it
    should work.

    Note that we *require* you to pass sequence lengths when you call this module, to avoid subtle
    bugs around masking.  If you already have a ``PackedSequence`` you can pass ``None`` as the
    second parameter.
    """
    def __init__(self, module: torch.nn.modules.RNNBase) -> None:
        # Seq2VecEncoders cannot be stateful.
        super(PytorchSeq2VecWrapper, self).__init__(stateful=False)
        self._module = module
        try:
            if not self._module.batch_first:
                raise ConfigurationError("Our encoder semantics assumes batch is always first!")
        except AttributeError:
            pass

    def get_input_dim(self) -> int:
        return self._module.input_size

    def get_output_dim(self) -> int:
        try:
            is_bidirectional = self._module.bidirectional
        except AttributeError:
            is_bidirectional = False
        return self._module.hidden_size * (2 if is_bidirectional else 1)

    def forward(self,  # pylint: disable=arguments-differ
                inputs: torch.Tensor,
                mask: torch.Tensor,
                hidden_state: torch.Tensor = None) -> torch.Tensor:

        if mask is None:
            # If a mask isn't passed, there is no padding in the batch of instances, so we can just
            # return the last sequence output as the state.  This doesn't work in the case of
            # variable length sequences, as the last state for each element of the batch won't be
            # at the end of the max sequence length, so we have to use the state of the RNN below.
            return self._module(inputs, hidden_state)[0][:, -1, :]

        batch_size = mask.size(0)

        _, state, restoration_indices, = \
            self.sort_and_run_forward(self._module, inputs, mask, hidden_state)

        # Deal with the fact the LSTM state is a tuple of (state, memory).
        if isinstance(state, tuple):
            state = state[0]

        num_layers_times_directions, num_valid, encoding_dim = state.size()
        # Add back invalid rows.
        if num_valid < batch_size:
            # batch size is the second dimension here, because pytorch
            # returns RNN state as a tensor of shape (num_layers * num_directions,
            # batch_size, hidden_size)
            zeros = state.new_zeros(num_layers_times_directions,
                                    batch_size - num_valid,
                                    encoding_dim)
            state = torch.cat([state, zeros], 1)

        # Restore the original indices and return the final state of the
        # top layer. Pytorch's recurrent layers return state in the form
        # (num_layers * num_directions, batch_size, hidden_size) regardless
        # of the 'batch_first' flag, so we transpose, extract the relevant
        # layer state (both forward and backward if using bidirectional layers)
        # and return them as a single (batch_size, self.get_output_dim()) tensor.

        # now of shape: (batch_size, num_layers * num_directions, hidden_size).
        unsorted_state = state.transpose(0, 1).index_select(0, restoration_indices)

        # Extract the last hidden vector, including both forward and backward states
        # if the cell is bidirectional. Then reshape by concatenation (in the case
        # we have bidirectional states) or just squash the 1st dimension in the non-
        # bidirectional case. Return tensor has shape (batch_size, hidden_size * num_directions).
        try:
            last_state_index = 2 if self._module.bidirectional else 1
        except AttributeError:
            last_state_index = 1
        last_layer_state = unsorted_state[:, -last_state_index:, :]
        return last_layer_state.contiguous().view([-1, self.get_output_dim()])


==> appendix/sm/code/stog/modules/seq2vec_encoders/seq2vec_encoder.py <==
from stog.modules.encoder_base import _EncoderBase


class Seq2VecEncoder(_EncoderBase):
    """
    A ``Seq2VecEncoder`` is a ``Module`` that takes as input a sequence of vectors and returns a
    single vector.  Input shape: ``(batch_size, sequence_length, input_dim)``; output shape:
    ``(batch_size, output_dim)``.

    We add two methods to the basic ``Module`` API: :func:`get_input_dim()` and :func:`get_output_dim()`.
    You might need this if you want to construct a ``Linear`` layer using the output of this encoder,
    or to raise sensible errors for mis-matching input dimensions.
    """
    def get_input_dim(self) -> int:
        """
        Returns the dimension of the vector input for each element in the sequence input
        to a ``Seq2VecEncoder``. This is `not` the shape of the input tensor, but the
        last element of that shape.
        """
        raise NotImplementedError

    def get_output_dim(self) -> int:
        """
        Returns the dimension of the final vector output by this ``Seq2VecEncoder``.  This is `not`
        the shape of the returned tensor, but the last element of that shape.
        """
        raise NotImplementedError


==> appendix/sm/code/stog/modules/stacked_bilstm.py <==
from typing import Optional, Tuple
import torch
from torch.nn.utils.rnn import PackedSequence, pack_padded_sequence, pad_packed_sequence

from stog.modules.augmented_lstm import AugmentedLstm
from stog.utils.checks import ConfigurationError


class StackedBidirectionalLstm(torch.nn.Module):
    """
    Adopted from AllenNLP:
        https://github.com/allenai/allennlp/blob/v0.6.1/allennlp/modules/stacked_bidirectional_lstm.py

    A standard stacked Bidirectional LSTM where the LSTM layers
    are concatenated between each layer. The only difference between
    this and a regular bidirectional LSTM is the application of
    variational dropout to the hidden states of the LSTM.
    Note that this will be slower, as it doesn't use CUDNN.
    Parameters
    ----------
    input_size : int, required
        The dimension of the inputs to the LSTM.
    hidden_size : int, required
        The dimension of the outputs of the LSTM.
    num_layers : int, required
        The number of stacked Bidirectional LSTMs to use.
    recurrent_dropout_probability: float, optional (default = 0.0)
        The dropout probability to be used in a dropout scheme as stated in
        `A Theoretically Grounded Application of Dropout in Recurrent Neural Networks
        <https://arxiv.org/abs/1512.05287>`_ .
    """
    def __init__(self,
                 input_size: int,
                 hidden_size: int,
                 num_layers: int,
                 recurrent_dropout_probability: float = 0.0,
                 use_highway: bool = True) -> None:
        super(StackedBidirectionalLstm, self).__init__()

        # Required to be wrapped with a :class:`PytorchSeq2SeqWrapper`.
        self.input_size = input_size
        self.hidden_size = hidden_size
        self.num_layers = num_layers
        self.bidirectional = True

        layers = []
        lstm_input_size = input_size
        for layer_index in range(num_layers):

            forward_layer = AugmentedLstm(lstm_input_size, hidden_size,
                                          go_forward=True,
                                          recurrent_dropout_probability=recurrent_dropout_probability,
                                          use_highway=use_highway,
                                          use_input_projection_bias=False)
            backward_layer = AugmentedLstm(lstm_input_size, hidden_size,
                                           go_forward=False,
                                           recurrent_dropout_probability=recurrent_dropout_probability,
                                           use_highway=use_highway,
                                           use_input_projection_bias=False)

            lstm_input_size = hidden_size * 2
            self.add_module('forward_layer_{}'.format(layer_index), forward_layer)
            self.add_module('backward_layer_{}'.format(layer_index), backward_layer)
            layers.append([forward_layer, backward_layer])
        self.lstm_layers = layers

    def forward(self,  # pylint: disable=arguments-differ
                inputs: PackedSequence,
                initial_state: Optional[Tuple[torch.Tensor, torch.Tensor]] = None):
        """
        Parameters
        ----------
        inputs : ``PackedSequence``, required.
            A batch first ``PackedSequence`` to run the stacked LSTM over.
        initial_state : Tuple[torch.Tensor, torch.Tensor], optional, (default = None)
            A tuple (state, memory) representing the initial hidden state and memory
            of the LSTM. Each tensor has shape (1, batch_size, output_dimension * 2).
        Returns
        -------
        output_sequence : PackedSequence
            The encoded sequence of shape (batch_size, sequence_length, hidden_size * 2)
        final_states: torch.Tensor
            The per-layer final (state, memory) states of the LSTM, each with shape
            (num_layers, batch_size, hidden_size * 2).
        """
        if not initial_state:
            hidden_states = [None] * len(self.lstm_layers)
        elif initial_state[0].size()[0] != len(self.lstm_layers):
            raise ConfigurationError("Initial states were passed to forward() but the number of "
                                     "initial states does not match the number of layers.")
        else:
            hidden_states = list(zip(initial_state[0].split(1, 0),
                                     initial_state[1].split(1, 0)))

        output_sequence = inputs
        final_states = []
        for i, state in enumerate(hidden_states):
            forward_layer = getattr(self, 'forward_layer_{}'.format(i))
            backward_layer = getattr(self, 'backward_layer_{}'.format(i))
            # The state is duplicated to mirror the Pytorch API for LSTMs.
            forward_output, final_forward_state = forward_layer(output_sequence, state)
            backward_output, final_backward_state = backward_layer(output_sequence, state)

            forward_output, lengths = pad_packed_sequence(forward_output, batch_first=True)
            backward_output, _ = pad_packed_sequence(backward_output, batch_first=True)

            output_sequence = torch.cat([forward_output, backward_output], -1)
            output_sequence = pack_padded_sequence(output_sequence, lengths, batch_first=True)
            final_states.append((torch.cat(both_direction_states, -1) for both_direction_states
                                 in zip(final_forward_state, final_backward_state)))

        final_state_tuple = [torch.cat(state_list, 0) for state_list in zip(*final_states)]
        return output_sequence, final_state_tuple

    @classmethod
    def from_params(cls, params):
        return cls(
            input_size=params['input_size'],
            hidden_size=params['hidden_size'],
            num_layers=params['num_layers'],
            recurrent_dropout_probability=params.get('dropout', 0.0),
            use_highway=params.get('use_highway', True)
        )


==> appendix/sm/code/stog/modules/stacked_lstm.py <==
from typing import Optional, Tuple
import torch
from torch.nn.utils.rnn import PackedSequence

from stog.modules.augmented_lstm import AugmentedLstm
from stog.utils.checks import ConfigurationError


class StackedLstm(torch.nn.Module):
    """
    Adopted from AllenNLP:
        https://github.com/allenai/allennlp/blob/v0.6.1/allennlp/modules/stacked_bidirectional_lstm.py

    A standard stacked LSTM where the LSTM layers
    are concatenated between each layer. The only difference between
    this and a regular LSTM is the application of
    variational dropout to the hidden states of the LSTM.
    Note that this will be slower, as it doesn't use CUDNN.
    Parameters
    ----------
    input_size : int, required
        The dimension of the inputs to the LSTM.
    hidden_size : int, required
        The dimension of the outputs of the LSTM.
    num_layers : int, required
        The number of stacked Bidirectional LSTMs to use.
    recurrent_dropout_probability: float, optional (default = 0.0)
        The dropout probability to be used in a dropout scheme as stated in
        `A Theoretically Grounded Application of Dropout in Recurrent Neural Networks
        <https://arxiv.org/abs/1512.05287>`_ .
    """
    def __init__(self,
                 input_size: int,
                 hidden_size: int,
                 num_layers: int,
                 recurrent_dropout_probability: float = 0.0,
                 use_highway: bool = True) -> None:
        super(StackedLstm, self).__init__()

        # Required to be wrapped with a :class:`PytorchSeq2SeqWrapper`.
        self.input_size = input_size
        self.hidden_size = hidden_size
        self.num_layers = num_layers
        self.bidirectional = False

        layers = []
        lstm_input_size = input_size
        for layer_index in range(num_layers):

            layer = AugmentedLstm(lstm_input_size, hidden_size,
                                  go_forward=True,
                                  recurrent_dropout_probability=recurrent_dropout_probability,
                                  use_highway=use_highway,
                                  use_input_projection_bias=False)
            lstm_input_size = hidden_size
            self.add_module('layer_{}'.format(layer_index), layer)
            layers.append(layer)

        self.lstm_layers = layers

    def forward(self,  # pylint: disable=arguments-differ
                inputs: PackedSequence,
                initial_state: Optional[Tuple[torch.Tensor, torch.Tensor]] = None):
        """
        Parameters
        ----------
        inputs : ``PackedSequence``, required.
            A batch first ``PackedSequence`` to run the stacked LSTM over.
        initial_state : Tuple[torch.Tensor, torch.Tensor], optional, (default = None)
            A tuple (state, memory) representing the initial hidden state and memory
            of the LSTM. Each tensor has shape (1, batch_size, output_dimension).
        Returns
        -------
        output_sequence : PackedSequence
            The encoded sequence of shape (batch_size, sequence_length, hidden_size)
        final_states: torch.Tensor
            The per-layer final (state, memory) states of the LSTM, each with shape
            (num_layers, batch_size, hidden_size).
        """
        if not initial_state:
            hidden_states = [None] * len(self.lstm_layers)
        elif initial_state[0].size()[0] != len(self.lstm_layers):
            raise ConfigurationError("Initial states were passed to forward() but the number of "
                                     "initial states does not match the number of layers.")
        else:
            hidden_states = list(zip(initial_state[0].split(1, 0),
                                     initial_state[1].split(1, 0)))

        output_sequence = inputs
        final_states = []
        for i, state in enumerate(hidden_states):
            forward_layer = getattr(self, 'layer_{}'.format(i))
            # The state is duplicated to mirror the Pytorch API for LSTMs.
            output_sequence, final_state = forward_layer(output_sequence, state)
            final_states.append(final_state)

        final_state_tuple = [torch.cat(state_list, 0) for state_list in zip(*final_states)]
        return output_sequence, final_state_tuple

    @classmethod
    def from_params(cls, params):
        return cls(
            input_size=params['input_size'],
            hidden_size=params['hidden_size'],
            num_layers=params['num_layers'],
            recurrent_dropout_probability=params.get('dropout', 0.0),
            use_highway=params.get('use_highway', True)
        )


==> appendix/sm/code/stog/modules/text_field_embedders/__init__.py <==
"""
A :class:`~allennlp.modules.text_field_embedders.text_field_embedder.TextFieldEmbedder`
is a ``Module`` that takes as input the ``dict`` of NumPy arrays
produced by a :class:`~allennlp.data.fields.text_field.TextField` and
returns as output an embedded representation of the tokens in that field.
"""

from .text_field_embedder import TextFieldEmbedder
from .basic_text_field_embedder import BasicTextFieldEmbedder


==> appendix/sm/code/stog/modules/text_field_embedders/basic_text_field_embedder.py <==
from typing import Dict, List
import warnings

import torch
from overrides import overrides

from stog.utils.params import Params
from allennlp.common.checks import ConfigurationError
from allennlp.data import Vocabulary
from .text_field_embedder import TextFieldEmbedder
from allennlp.modules.time_distributed import TimeDistributed
from stog.modules.token_embedders.embedding import Embedding
from stog.modules.token_embedders.token_embedder import TokenEmbedder


@TextFieldEmbedder.register("basic")
class BasicTextFieldEmbedder(TextFieldEmbedder):
    """
    This is a ``TextFieldEmbedder`` that wraps a collection of :class:`TokenEmbedder` objects.  Each
    ``TokenEmbedder`` embeds or encodes the representation output from one
    :class:`~allennlp.data.TokenIndexer`.  As the data produced by a
    :class:`~allennlp.data.fields.TextField` is a dictionary mapping names to these
    representations, we take ``TokenEmbedders`` with corresponding names.  Each ``TokenEmbedders``
    embeds its input, and the result is concatenated in an arbitrary order.

    Parameters
    ----------

    token_embedders : ``Dict[str, TokenEmbedder]``, required.
        A dictionary mapping token embedder names to implementations.
        These names should match the corresponding indexer used to generate
        the tensor passed to the TokenEmbedder.
    embedder_to_indexer_map : ``Dict[str, List[str]]``, optional, (default = None)
        Optionally, you can provide a mapping between the names of the TokenEmbedders
        that you are using to embed your TextField and an ordered list of indexer names
        which are needed for running it. In most cases, your TokenEmbedder will only
        require a single tensor, because it is designed to run on the output of a
        single TokenIndexer. For example, the ELMo Token Embedder can be used in
        two modes, one of which requires both character ids and word ids for the
        same text. Note that the list of token indexer names is `ordered`, meaning
        that the tensors produced by the indexers will be passed to the embedders
        in the order you specify in this list.
    allow_unmatched_keys : ``bool``, optional (default = False)
        If True, then don't enforce the keys of the ``text_field_input`` to
        match those in ``token_embedders`` (useful if the mapping is specified
        via ``embedder_to_indexer_map``).
    """
    def __init__(self,
                 token_embedders: Dict[str, TokenEmbedder],
                 embedder_to_indexer_map: Dict[str, List[str]] = None,
                 allow_unmatched_keys: bool = False) -> None:
        super(BasicTextFieldEmbedder, self).__init__()
        self._token_embedders = token_embedders
        self._embedder_to_indexer_map = embedder_to_indexer_map
        for key, embedder in token_embedders.items():
            name = 'token_embedder_%s' % key
            self.add_module(name, embedder)
        self._allow_unmatched_keys = allow_unmatched_keys

    @overrides
    def get_output_dim(self) -> int:
        output_dim = 0
        for embedder in self._token_embedders.values():
            output_dim += embedder.get_output_dim()
        return output_dim

    def forward(self, text_field_input: Dict[str, torch.Tensor], num_wrapping_dims: int = 0) -> torch.Tensor:
        if self._token_embedders.keys() != text_field_input.keys():
            if not self._allow_unmatched_keys:
                message = "Mismatched token keys: %s and %s" % (str(self._token_embedders.keys()),
                                                                str(text_field_input.keys()))
                raise ConfigurationError(message)
        embedded_representations = []
        keys = sorted(self._token_embedders.keys())
        for key in keys:
            # If we pre-specified a mapping explictly, use that.
            if self._embedder_to_indexer_map is not None:
                tensors = [text_field_input[indexer_key] for
                           indexer_key in self._embedder_to_indexer_map[key]]
            else:
                # otherwise, we assume the mapping between indexers and embedders
                # is bijective and just use the key directly.
                tensors = [text_field_input[key]]
            # Note: need to use getattr here so that the pytorch voodoo
            # with submodules works with multiple GPUs.
            embedder = getattr(self, 'token_embedder_{}'.format(key))
            for _ in range(num_wrapping_dims):
                embedder = TimeDistributed(embedder)
            token_vectors = embedder(*tensors)
            embedded_representations.append(token_vectors)
        return torch.cat(embedded_representations, dim=-1)

    # This is some unusual logic, it needs a custom from_params.
    @classmethod
    def from_params(cls, vocab: Vocabulary, params: Params) -> 'BasicTextFieldEmbedder':  # type: ignore
        # pylint: disable=arguments-differ,bad-super-call

        # The original `from_params` for this class was designed in a way that didn't agree
        # with the constructor. The constructor wants a 'token_embedders' parameter that is a
        # `Dict[str, TokenEmbedder]`, but the original `from_params` implementation expected those
        # key-value pairs to be top-level in the params object.
        #
        # This breaks our 'configuration wizard' and configuration checks. Hence, going forward,
        # the params need a 'token_embedders' key so that they line up with what the constructor wants.
        # For now, the old behavior is still supported, but produces a DeprecationWarning.

        embedder_to_indexer_map = params.pop("embedder_to_indexer_map", None)
        if embedder_to_indexer_map is not None:
            embedder_to_indexer_map = embedder_to_indexer_map.as_dict(quiet=True)
        allow_unmatched_keys = bool(params.pop("allow_unmatched_keys", False))

        token_embedder_params = params.pop('token_embedders', None)

        if token_embedder_params is not None:
            # New way: explicitly specified, so use it.
            token_embedders = {
                    name: Embedding.from_params(vocab=vocab, params=subparams)
                    for name, subparams in token_embedder_params.items()
            }

        else:
            # Warn that the original behavior is deprecated
            warnings.warn(DeprecationWarning("the token embedders for BasicTextFieldEmbedder should now "
                                             "be specified as a dict under the 'token_embedders' key, "
                                             "not as top-level key-value pairs"))

            token_embedders = {}
            keys = list(params.keys())
            for key in keys:
                embedder_params = params.pop(key)
                token_embedders[key] = Embedding.from_params(vocab=vocab, params=embedder_params)

        # TODO(pitrack): replace this line?
        # params.assert_empty(cls.__name__)
        return cls(token_embedders, embedder_to_indexer_map, allow_unmatched_keys)


==> appendix/sm/code/stog/modules/text_field_embedders/text_field_embedder.py <==
from typing import Dict

import torch

from allennlp.common import Registrable

class TextFieldEmbedder(torch.nn.Module, Registrable):
    """
    A ``TextFieldEmbedder`` is a ``Module`` that takes as input the
    :class:`~allennlp.data.DataArray` produced by a :class:`~allennlp.data.fields.TextField` and
    returns as output an embedded representation of the tokens in that field.

    The ``DataArrays`` produced by ``TextFields`` are `dictionaries` with named representations,
    like "words" and "characters".  When you create a ``TextField``, you pass in a dictionary of
    :class:`~allennlp.data.TokenIndexer` objects, telling the field how exactly the tokens in the
    field should be represented.  This class changes the type signature of ``Module.forward``,
    restricting ``TextFieldEmbedders`` to take inputs corresponding to a single ``TextField``,
    which is a dictionary of tensors with the same names as were passed to the ``TextField``.

    We also add a method to the basic ``Module`` API: :func:`get_output_dim()`.  You might need
    this if you want to construct a ``Linear`` layer using the output of this embedder, for
    instance.
    """
    default_implementation = 'basic'

    def forward(self,  # pylint: disable=arguments-differ
                text_field_input: Dict[str, torch.Tensor],
                num_wrapping_dims: int = 0) -> torch.Tensor:
        """
        Parameters
        ----------
        text_field_input : ``Dict[str, torch.Tensor]``
            A dictionary that was the output of a call to ``TextField.as_tensor``.  Each tensor in
            here is assumed to have a shape roughly similar to ``(batch_size, sequence_length)``
            (perhaps with an extra trailing dimension for the characters in each token).
        num_wrapping_dims : ``int``, optional (default=0)
            If you have a ``ListField[TextField]`` that created the ``text_field_input``, you'll
            end up with tensors of shape ``(batch_size, wrapping_dim1, wrapping_dim2, ...,
            sequence_length)``.  This parameter tells us how many wrapping dimensions there are, so
            that we can correctly ``TimeDistribute`` the embedding of each named representation.
        """
        raise NotImplementedError

    def get_output_dim(self) -> int:
        """
        Returns the dimension of the vector representing each token in the output of this
        ``TextFieldEmbedder``.  This is `not` the shape of the returned tensor, but the last element of
        that shape.
        """
        raise NotImplementedError


==> appendix/sm/code/stog/modules/time_distributed.py <==
"""
Adopted from AllenNLP:
    https://github.com/allenai/allennlp/blob/v0.6.1/allennlp/modules/time_distributed.py

A wrapper that unrolls the second (time) dimension of a tensor
into the first (batch) dimension, applies some other ``Module``,
and then rolls the time dimension back up.
"""

import torch


class TimeDistributed(torch.nn.Module):
    """
    Given an input shaped like ``(batch_size, time_steps, [rest])`` and a ``Module`` that takes
    inputs like ``(batch_size, [rest])``, ``TimeDistributed`` reshapes the input to be
    ``(batch_size * time_steps, [rest])``, applies the contained ``Module``, then reshapes it back.
    Note that while the above gives shapes with ``batch_size`` first, this ``Module`` also works if
    ``batch_size`` is second - we always just combine the first two dimensions, then split them.
    """
    def __init__(self, module):
        super(TimeDistributed, self).__init__()
        self._module = module

    def forward(self, *inputs):  # pylint: disable=arguments-differ
        reshaped_inputs = []
        for input_tensor in inputs:
            input_size = input_tensor.size()
            if len(input_size) <= 2:
                raise RuntimeError("No dimension to distribute: " + str(input_size))

            # Squash batch_size and time_steps into a single axis; result has shape
            # (batch_size * time_steps, input_size).
            squashed_shape = [-1] + [x for x in input_size[2:]]
            reshaped_inputs.append(input_tensor.contiguous().view(*squashed_shape))

        reshaped_outputs = self._module(*reshaped_inputs)

        # Now get the output back into the right shape.
        # (batch_size, time_steps, [hidden_size])
        new_shape = [input_size[0], input_size[1]] + [x for x in reshaped_outputs.size()[1:]]
        outputs = reshaped_outputs.contiguous().view(*new_shape)

        return outputs


==> appendix/sm/code/stog/modules/token_embedders/__init__.py <==
"""
A :class:`~stog.modules.embedding.token_embedders.token_embedder.TokenEmbedder` is a ``Module`` that
embeds one-hot-encoded tokens as vectors.
"""

from stog.modules.token_embedders.embedding import Embedding
#from stog.modules.token_embedders.elmo_token_embedder import ElmoTokenEmbedder


==> appendix/sm/code/stog/modules/token_embedders/embedding.py <==
import io
import tarfile
import zipfile
import bz2
import lzma
import gzip
import re
import logging
import warnings
import itertools
from typing import Optional, Tuple, Sequence, cast, IO, Iterator, Any, NamedTuple

from overrides import overrides
import numpy
import torch
from torch.nn.functional import embedding
with warnings.catch_warnings():
    warnings.filterwarnings("ignore", category=FutureWarning)
    import h5py

from stog.utils.tqdm import Tqdm
from stog.utils.checks import ConfigurationError
from stog.utils.file import get_file_extension, cached_path
from stog.data import Vocabulary
from stog.modules.token_embedders.token_embedder import TokenEmbedder
from stog.modules.time_distributed import TimeDistributed
import re
logger = logging.getLogger(__name__)  # pylint: disable=invalid-name


class Embedding(TokenEmbedder):
    """
    A more featureful embedding module than the default in Pytorch.  Adds the ability to:

        1. embed higher-order inputs
        2. pre-specify the weight matrix
        3. use a non-trainable embedding
        4. project the resultant embeddings to some other dimension (which only makes sense with
           non-trainable embeddings).
        5. build all of this easily ``from_params``

    Note that if you are using our data API and are trying to embed a
    :class:`~stog.data.fields.TextField`, you should use a
    :class:`~stog.modules.TextFieldEmbedder` instead of using this directly.

    Parameters
    ----------
    num_embeddings : int:
        Size of the dictionary of embeddings (vocabulary size).
    embedding_dim : int
        The size of each embedding vector.
    projection_dim : int, (optional, default=None)
        If given, we add a projection layer after the embedding layer.  This really only makes
        sense if ``trainable`` is ``False``.
    weight : torch.FloatTensor, (optional, default=None)
        A pre-initialised weight matrix for the embedding lookup, allowing the use of
        pretrained vectors.
    padding_index : int, (optional, default=None)
        If given, pads the output with zeros whenever it encounters the index.
    trainable : bool, (optional, default=True)
        Whether or not to optimize the embedding parameters.
    max_norm : float, (optional, default=None)
        If given, will renormalize the embeddings to always have a norm lesser than this
    norm_type : float, (optional, default=2):
        The p of the p-norm to compute for the max_norm option
    scale_grad_by_freq : boolean, (optional, default=False):
        If given, this will scale gradients by the frequency of the words in the mini-batch.
    sparse : bool, (optional, default=False):
        Whether or not the Pytorch backend should use a sparse representation of the embedding weight.

    Returns
    -------
    An Embedding module.

    """

    def __init__(self,
                 num_embeddings: int,
                 embedding_dim: int,
                 projection_dim: int = None,
                 weight: torch.FloatTensor = None,
                 padding_index: int = None,
                 trainable: bool = True,
                 max_norm: float = None,
                 norm_type: float = 2.,
                 scale_grad_by_freq: bool = False,
                 sparse: bool = False) -> None:
        super(Embedding, self).__init__()
        self.num_embeddings = num_embeddings
        self.padding_index = padding_index
        self.max_norm = max_norm
        self.norm_type = norm_type
        self.scale_grad_by_freq = scale_grad_by_freq
        self.sparse = sparse
        self.trainable = trainable
        self.embedding_dim = embedding_dim

        self.output_dim = projection_dim or embedding_dim

        if weight is None:
            weight = torch.FloatTensor(num_embeddings, embedding_dim)
            self.weight = torch.nn.Parameter(weight, requires_grad=trainable)
            torch.nn.init.xavier_uniform_(self.weight)
        else:
            if weight.size() != (num_embeddings, embedding_dim):
                raise ConfigurationError("A weight matrix was passed with contradictory embedding shapes.")
            self.weight = torch.nn.Parameter(weight, requires_grad=trainable)

        if self.padding_index is not None:
            self.weight.data[self.padding_index].fill_(0)

        if projection_dim:
            self._projection = torch.nn.Linear(embedding_dim, projection_dim)
        else:
            self._projection = None

    @overrides
    def get_output_dim(self) -> int:
        return self.output_dim

    @overrides
    def forward(self, inputs):  # pylint: disable=arguments-differ
        original_inputs = inputs
        if original_inputs.dim() > 2:
            inputs = inputs.view(-1, inputs.size(-1))
        embedded = embedding(inputs, self.weight,
                             max_norm=self.max_norm,
                             norm_type=self.norm_type,
                             scale_grad_by_freq=self.scale_grad_by_freq,
                             sparse=self.sparse)
        if original_inputs.dim() > 2:
            view_args = list(original_inputs.size()) + [embedded.size(-1)]
            embedded = embedded.view(*view_args)
        if self._projection:
            projection = self._projection
            for _ in range(embedded.dim() - 2):
                projection = TimeDistributed(projection)
            embedded = projection(embedded)
        return embedded

    # Custom logic requires custom from_params.
    def load_pretrain_from_file(self, vocab: Vocabulary, pretrained_file, vocab_namespace, amr=False):
        weight = _read_pretrained_embeddings_file(pretrained_file,
                                                  self.embedding_dim,
                                                  vocab,
                                                  vocab_namespace,
                                                  amr)
        self.weight = torch.nn.Parameter(weight, requires_grad=self.trainable)

    @classmethod
    def from_params(cls, vocab: Vocabulary, params) -> 'Embedding':  # type: ignore
        """
        We need the vocabulary here to know how many items we need to embed, and we look for a
        ``vocab_namespace`` key in the parameter dictionary to know which vocabulary to use.  If
        you know beforehand exactly how many embeddings you need, or aren't using a vocabulary
        mapping for the things getting embedded here, then you can pass in the ``num_embeddings``
        key directly, and the vocabulary will be ignored.

        In the configuration file, a file containing pretrained embeddings can be specified
        using the parameter ``"pretrained_file"``.
        It can be the path to a local file or an URL of a (cached) remote file.
        Two formats are supported:

            * hdf5 file - containing an embedding matrix in the form of a torch.Tensor;

            * text file - an utf-8 encoded text file with space separated fields::

                    [word] [dim 1] [dim 2] ...

              The text file can eventually be compressed with gzip, bz2, lzma or zip.
              You can even select a single file inside an archive containing multiple files
              using the URI::

                    "(archive_uri)#file_path_inside_the_archive"

              where ``archive_uri`` can be a file system path or a URL. For example::

                    "(http://nlp.stanford.edu/data/glove.twitter.27B.zip)#glove.twitter.27B.200d.txt"
        """
        # pylint: disable=arguments-differ
        num_embeddings = params.get('num_embeddings', None)
        vocab_namespace = params.get("vocab_namespace", "tokens")
        if num_embeddings is None:
            num_embeddings = vocab.get_vocab_size(vocab_namespace)
        embedding_dim = params.get('embedding_dim')
        pretrained_file = params.get("pretrained_file", None)
        data_type = params.get('data_type', None)
        projection_dim = params.get("projection_dim", None)
        trainable = params.get("trainable", True)
        padding_index = params.get('padding_index', None)
        max_norm = params.get('max_norm', None)
        norm_type = params.get('norm_type', 2.)
        scale_grad_by_freq = params.get('scale_grad_by_freq', False)
        sparse = params.get('sparse', False)

        if pretrained_file:
            # If we're loading a saved model, we don't want to actually read a pre-trained
            # embedding file - the embeddings will just be in our saved weights, and we might not
            # have the original embedding file anymore, anyway.
            weight = _read_pretrained_embeddings_file(pretrained_file,
                                                      embedding_dim,
                                                      vocab,
                                                      vocab_namespace,
                                                      data_type == 'AMR')
        else:
            weight = None

        return cls(num_embeddings=num_embeddings,
                   embedding_dim=embedding_dim,
                   projection_dim=projection_dim,
                   weight=weight,
                   padding_index=padding_index,
                   trainable=trainable,
                   max_norm=max_norm,
                   norm_type=norm_type,
                   scale_grad_by_freq=scale_grad_by_freq,
                   sparse=sparse)


def _read_pretrained_embeddings_file(file_uri: str,
                                     embedding_dim: int,
                                     vocab: Vocabulary,
                                     namespace: str = "tokens",
                                     amr: bool =False) -> torch.FloatTensor:
    """
    Returns and embedding matrix for the given vocabulary using the pretrained embeddings
    contained in the given file. Embeddings for tokens not found in the pretrained embedding file
    are randomly initialized using a normal distribution with mean and standard deviation equal to
    those of the pretrained embeddings.

    We support two file formats:

        * text format - utf-8 encoded text file with space separated fields: [word] [dim 1] [dim 2] ...
          The text file can eventually be compressed, and even resides in an archive with multiple files.
          If the file resides in an archive with other files, then ``embeddings_filename`` must
          be a URI "(archive_uri)#file_path_inside_the_archive"

        * hdf5 format - hdf5 file containing an embedding matrix in the form of a torch.Tensor.

    If the filename ends with '.hdf5' or '.h5' then we load from hdf5, otherwise we assume
    text format.

    Parameters
    ----------
    file_uri : str, required.
        It can be:

        * a file system path or a URL of an eventually compressed text file or a zip/tar archive
          containing a single file.

        * URI of the type ``(archive_path_or_url)#file_path_inside_archive`` if the text file
          is contained in a multi-file archive.

    vocab : Vocabulary, required.
        A Vocabulary object.
    namespace : str, (optional, default=tokens)
        The namespace of the vocabulary to find pretrained embeddings for.
    trainable : bool, (optional, default=True)
        Whether or not the embedding parameters should be optimized.

    Returns
    -------
    A weight matrix with embeddings initialized from the read file.  The matrix has shape
    ``(vocab.get_vocab_size(namespace), embedding_dim)``, where the indices of words appearing in
    the pretrained embedding file are initialized to the pretrained embedding value.
    """
    file_ext = get_file_extension(file_uri)
    if file_ext in ['.h5', '.hdf5']:
        return _read_embeddings_from_hdf5(file_uri,
                                          embedding_dim,
                                          vocab, namespace, amr)

    return _read_embeddings_from_text_file(file_uri,
                                           embedding_dim,
                                           vocab, namespace, amr)


def _read_embeddings_from_text_file(file_uri: str,
                                    embedding_dim: int,
                                    vocab: Vocabulary,
                                    namespace: str = "tokens",
                                    amr: bool = False) -> torch.FloatTensor:
    """
    Read pre-trained word vectors from an eventually compressed text file, possibly contained
    inside an archive with multiple files. The text file is assumed to be utf-8 encoded with
    space-separated fields: [word] [dim 1] [dim 2] ...

    Lines that contain more numerical tokens than ``embedding_dim`` raise a warning and are skipped.

    The remainder of the docstring is identical to ``_read_pretrained_embeddings_file``.
    """
    tokens_to_keep = set()
    for token in vocab.get_token_to_index_vocabulary(namespace):
        # TODO: Is there a better way to do this? Currently we have a very specific 'amr' param.
        if amr:
            token = re.sub(r'-\d\d$', '', token)
        tokens_to_keep.add(token)

    vocab_size = vocab.get_vocab_size(namespace)

    embeddings = {}

    # First we read the embeddings from the file, only keeping vectors for the words we need.
    logger.info("Reading pretrained embeddings from file")

    with EmbeddingsTextFile(file_uri) as embeddings_file:
        for line in Tqdm.tqdm(embeddings_file):
            token = line.split(' ', 1)[0]
            if token in tokens_to_keep:
                fields = line.rstrip().split(' ')
                if len(fields) - 1 != embedding_dim:
                    # Sometimes there are funny unicode parsing problems that lead to different
                    # fields lengths (e.g., a word with a unicode space character that splits
                    # into more than one column).  We skip those lines.  Note that if you have
                    # some kind of long header, this could result in all of your lines getting
                    # skipped.  It's hard to check for that here; you just have to look in the
                    # embedding_misses_file and at the model summary to make sure things look
                    # like they are supposed to.
                    logger.warning("Found line with wrong number of dimensions (expected: %d; actual: %d): %s",
                                   embedding_dim, len(fields) - 1, line)
                    continue

                vector = numpy.asarray(fields[1:], dtype='float32')
                embeddings[token] = vector

    if not embeddings:
        raise ConfigurationError("No embeddings of correct dimension found; you probably "
                                 "misspecified your embedding_dim parameter, or didn't "
                                 "pre-populate your Vocabulary")

    all_embeddings = numpy.asarray(list(embeddings.values()))
    embeddings_mean = float(numpy.mean(all_embeddings))
    embeddings_std = float(numpy.std(all_embeddings))
    # Now we initialize the weight matrix for an embedding layer, starting with random vectors,
    # then filling in the word vectors we just read.
    logger.info("Initializing pre-trained embedding layer")
    embedding_matrix = torch.FloatTensor(vocab_size, embedding_dim).normal_(embeddings_mean,
                                                                            embeddings_std)
    num_tokens_found = 0
    index_to_token = vocab.get_index_to_token_vocabulary(namespace)
    for i in range(vocab_size):
        token = index_to_token[i]

        # If we don't have a pre-trained vector for this word, we'll just leave this row alone,
        # so the word has a random initialization.
        if token in embeddings:
            embedding_matrix[i] = torch.FloatTensor(embeddings[token])
            num_tokens_found += 1
        else:
            if amr:
                normalized_token = re.sub(r'-\d\d$', '', token)
                if normalized_token in embeddings:
                    embedding_matrix[i] = torch.FloatTensor(embeddings[normalized_token])
                    num_tokens_found += 1
            logger.debug("Token %s was not found in the embedding file. Initialising randomly.", token)

    logger.info("Pretrained embeddings were found for %d out of %d tokens",
                num_tokens_found, vocab_size)

    return embedding_matrix


def _read_embeddings_from_hdf5(embeddings_filename: str,
                               embedding_dim: int,
                               vocab: Vocabulary,
                               namespace: str = "tokens",
                               amr: bool = False) -> torch.FloatTensor:
    """
    Reads from a hdf5 formatted file. The embedding matrix is assumed to
    be keyed by 'embedding' and of size ``(num_tokens, embedding_dim)``.
    """
    with h5py.File(embeddings_filename, 'r') as fin:
        embeddings = fin['embedding'][...]

    if list(embeddings.shape) != [vocab.get_vocab_size(namespace), embedding_dim]:
        raise ConfigurationError(
                "Read shape {0} embeddings from the file, but expected {1}".format(
                        list(embeddings.shape), [vocab.get_vocab_size(namespace), embedding_dim]))

    return torch.FloatTensor(embeddings)


def format_embeddings_file_uri(main_file_path_or_url: str,
                               path_inside_archive: Optional[str] = None) -> str:
    if path_inside_archive:
        return "({})#{}".format(main_file_path_or_url, path_inside_archive)
    return main_file_path_or_url


class EmbeddingsFileURI(NamedTuple):
    main_file_uri: str
    path_inside_archive: Optional[str] = None


def parse_embeddings_file_uri(uri: str) -> 'EmbeddingsFileURI':
    match = re.fullmatch('\((.*)\)#(.*)', uri)      # pylint: disable=anomalous-backslash-in-string
    if match:
        fields = cast(Tuple[str, str], match.groups())
        return EmbeddingsFileURI(*fields)
    else:
        return EmbeddingsFileURI(uri, None)


class EmbeddingsTextFile(Iterator[str]):
    """
    Utility class for opening embeddings text files. Handles various compression formats,
    as well as context management.

    Parameters
    ----------
    file_uri: str
        It can be:

        * a file system path or a URL of an eventually compressed text file or a zip/tar archive
          containing a single file.
        * URI of the type ``(archive_path_or_url)#file_path_inside_archive`` if the text file
          is contained in a multi-file archive.

    encoding: str
    cache_dir: str
    """
    DEFAULT_ENCODING = 'utf-8'

    def __init__(self,
                 file_uri: str,
                 encoding: str = DEFAULT_ENCODING,
                 cache_dir: str = None) -> None:

        self.uri = file_uri
        self._encoding = encoding
        self._cache_dir = cache_dir
        self._archive_handle: Any = None   # only if the file is inside an archive

        main_file_uri, path_inside_archive = parse_embeddings_file_uri(file_uri)
        main_file_local_path = cached_path(main_file_uri, cache_dir=cache_dir)

        if zipfile.is_zipfile(main_file_local_path):  # ZIP archive
            self._open_inside_zip(main_file_uri, path_inside_archive)

        elif tarfile.is_tarfile(main_file_local_path):  # TAR archive
            self._open_inside_tar(main_file_uri, path_inside_archive)

        else:  # all the other supported formats, including uncompressed files
            if path_inside_archive:
                raise ValueError('Unsupported archive format: %s' + main_file_uri)

            # All the python packages for compressed files share the same interface of io.open
            extension = get_file_extension(main_file_uri)
            package = {
                    '.txt': io,
                    '.vec': io,
                    '.gz': gzip,
                    '.bz2': bz2,
                    '.lzma': lzma,
                    }.get(extension, None)

            if package is None:
                logger.warning('The embeddings file has an unknown file extension "%s". '
                               'We will assume the file is an (uncompressed) text file', extension)
                package = io

            self._handle = package.open(main_file_local_path, 'rt', encoding=encoding)  # type: ignore

        # To use this with tqdm we'd like to know the number of tokens. It's possible that the
        # first line of the embeddings file contains this: if it does, we want to start iteration
        # from the 2nd line, otherwise we want to start from the 1st.
        # Unfortunately, once we read the first line, we cannot move back the file iterator
        # because the underlying file may be "not seekable"; we use itertools.chain instead.
        first_line = next(self._handle)     # this moves the iterator forward
        self.num_tokens = EmbeddingsTextFile._get_num_tokens_from_first_line(first_line)
        if self.num_tokens:
            # the first line is a header line: start iterating from the 2nd line
            self._iterator = self._handle
        else:
            # the first line is not a header line: start iterating from the 1st line
            self._iterator = itertools.chain([first_line], self._handle)

    def _open_inside_zip(self, archive_path: str, member_path: Optional[str] = None) -> None:
        cached_archive_path = cached_path(archive_path, cache_dir=self._cache_dir)
        archive = zipfile.ZipFile(cached_archive_path, 'r')
        if member_path is None:
            members_list = archive.namelist()
            member_path = self._get_the_only_file_in_the_archive(members_list, archive_path)
        member_path = cast(str, member_path)
        member_file = archive.open(member_path, 'r')
        self._handle = io.TextIOWrapper(member_file, encoding=self._encoding)
        self._archive_handle = archive

    def _open_inside_tar(self, archive_path: str, member_path: Optional[str] = None) -> None:
        cached_archive_path = cached_path(archive_path, cache_dir=self._cache_dir)
        archive = tarfile.open(cached_archive_path, 'r')
        if member_path is None:
            members_list = archive.getnames()
            member_path = self._get_the_only_file_in_the_archive(members_list, archive_path)
        member_path = cast(str, member_path)
        member = archive.getmember(member_path)   # raises exception if not present
        member_file = cast(IO[bytes], archive.extractfile(member))
        self._handle = io.TextIOWrapper(member_file, encoding=self._encoding)
        self._archive_handle = archive

    def read(self) -> str:
        return ''.join(self._iterator)

    def readline(self) -> str:
        return next(self._iterator)

    def close(self) -> None:
        self._handle.close()
        if self._archive_handle:
            self._archive_handle.close()

    def __enter__(self) -> 'EmbeddingsTextFile':
        return self

    def __exit__(self, exc_type, exc_val, exc_tb) -> None:
        self.close()

    def __iter__(self) -> 'EmbeddingsTextFile':
        return self

    def __next__(self) -> str:
        return next(self._iterator)

    def __len__(self) -> Optional[int]:
        """ Hack for tqdm: no need for explicitly passing ``total=file.num_tokens`` """
        if self.num_tokens:
            return self.num_tokens
        raise AttributeError('an object of type EmbeddingsTextFile has "len()" only if the underlying '
                             'text file declares the number of tokens (i.e. the number of lines following)'
                             'in the first line. That is not the case of this particular instance.')

    @staticmethod
    def _get_the_only_file_in_the_archive(members_list: Sequence[str], archive_path: str) -> str:
        if len(members_list) > 1:
            raise ValueError('The archive %s contains multiple files, so you must select '
                             'one of the files inside providing a uri of the type: %s'
                             % (archive_path, format_embeddings_file_uri('path_or_url_to_archive',
                                                                         'path_inside_archive')))
        return members_list[0]

    @staticmethod
    def _get_num_tokens_from_first_line(line: str) -> Optional[int]:
        """ This function takes in input a string and if it contains 1 or 2 integers, it assumes the
        largest one it the number of tokens. Returns None if the line doesn't match that pattern. """
        fields = line.split(' ')
        if 1 <= len(fields) <= 2:
            try:
                int_fields = [int(x) for x in fields]
            except ValueError:
                return None
            else:
                num_tokens = max(int_fields)
                logger.info('Recognized a header line in the embedding file with number of tokens: %d',
                            num_tokens)
                return num_tokens
        return None


==> appendix/sm/code/stog/modules/token_embedders/openai_transformer_embedder.py <==
import torch

from allennlp.modules.openai_transformer import OpenaiTransformer
from allennlp.modules.scalar_mix import ScalarMix
from allennlp.modules.token_embedders.token_embedder import TokenEmbedder
from allennlp.nn.util import get_range_vector, get_device_of


@TokenEmbedder.register("openai_transformer_embedder")
class OpenaiTransformerEmbedder(TokenEmbedder):
    """
    Takes a byte-pair representation of a batch of sentences
    (as produced by the ``OpenaiTransformerBytePairIndexer``)
    and generates a `ScalarMix` of the corresponding contextual embeddings.



    Parameters
    ----------
    transformer: ``OpenaiTransformer``, required.
        The ``OpenaiTransformer`` module used for the embeddings.
    top_layer_only: ``bool``, optional (default = ``False``)
        If ``True``, then only return the top layer instead of apply the scalar mix.
    """
    def __init__(self,
                 transformer: OpenaiTransformer,
                 top_layer_only: bool = False) -> None:
        super().__init__()

        self._transformer = transformer
        self._top_layer_only = top_layer_only
        if not top_layer_only:
            self._scalar_mix = ScalarMix(transformer.num_output_layers, do_layer_norm=False)

    def get_output_dim(self):
        """
        The last dimension of the output, not the shape.
        """
        return self._transformer.embed.embedding_dim

    def forward(self, inputs: torch.Tensor, offsets: torch.Tensor = None) -> torch.Tensor:
        """
        Parameters
        ----------
        inputs: ``torch.Tensor``, required
            A ``(batch_size, num_timesteps)`` tensor representing the byte-pair encodings
            for the current batch.
        offsets: ``torch.Tensor``, required
            A ``(batch_size, max_sequence_length)`` tensor representing the word offsets
            for the current batch.

        Returns
        -------
        ``[torch.Tensor]``
            An embedding representation of the input sequence
            having shape ``(batch_size, sequence_length, embedding_dim)``
        """
        # pylint: disable=arguments-differ
        batch_size, num_timesteps = inputs.size()

        # the transformer embedding consists of the byte pair embeddings,
        # the special embeddings and the position embeddings.
        # the position embeddings are always at least self._transformer.n_ctx,
        # but may be longer.
        # the transformer "vocab" consists of the actual vocab and the
        # positional encodings. Here we want the count of just the former.
        vocab_size = self._transformer.vocab_size - self._transformer.n_ctx

        # vocab_size, vocab_size + 1, ...
        positional_encodings = get_range_vector(num_timesteps, device=get_device_of(inputs)) + vocab_size

        # Combine the inputs with positional encodings
        batch_tensor = torch.stack([
                inputs,   # (batch_size, num_timesteps)
                positional_encodings.expand(batch_size, num_timesteps)
        ], dim=-1)

        byte_pairs_mask = inputs != 0

        # Embeddings is num_output_layers x (batch_size, num_timesteps, embedding_dim)
        layer_activations = self._transformer(batch_tensor)

        # Output of scalar_mix is (batch_size, num_timesteps, embedding_dim)
        if self._top_layer_only:
            mix = layer_activations[-1]
        else:
            mix = self._scalar_mix(layer_activations, byte_pairs_mask)

        # These embeddings are one per byte-pair, but we want one per original _word_.
        # So we choose the embedding corresponding to the last byte pair for each word,
        # which is captured by the ``offsets`` input.
        if offsets is not None:
            range_vector = get_range_vector(batch_size, device=get_device_of(mix)).unsqueeze(1)
            last_byte_pair_embeddings = mix[range_vector, offsets]
        else:
            # allow to return all byte pairs by passing no offsets
            seq_len = (byte_pairs_mask > 0).long().sum(dim=1).max()
            last_byte_pair_embeddings = mix[:, :seq_len]

        return last_byte_pair_embeddings


==> appendix/sm/code/stog/modules/token_embedders/token_characters_encoder.py <==
import torch

from stog.utils.params import Params
from stog.data.vocabulary import Vocabulary
from stog.modules.embedding import Embedding
from stog.modules.seq2vec_encoders.seq2vec_encoder import Seq2VecEncoder
from stog.modules.time_distributed import TimeDistributed
from stog.modules.token_embedders.token_embedder import TokenEmbedder


class TokenCharactersEncoder(TokenEmbedder):
    """
    A ``TokenCharactersEncoder`` takes the output of a
    :class:`~stog.data.token_indexers.TokenCharactersIndexer`, which is a tensor of shape
    (batch_size, num_tokens, num_characters), embeds the characters, runs a token-level encoder, and
    returns the result, which is a tensor of shape (batch_size, num_tokens, encoding_dim).  We also
    optionally apply dropout after the token-level encoder.

    We take the embedding and encoding modules.embedding as input, so this class is itself quite simple.
    """
    def __init__(self, embedding, encoder: Seq2VecEncoder, dropout: float = 0.0) -> None:
        super(TokenCharactersEncoder, self).__init__()
        self._embedding = TimeDistributed(embedding)
        self._encoder = TimeDistributed(encoder)
        if dropout > 0:
            self._dropout = torch.nn.Dropout(p=dropout)
        else:
            self._dropout = lambda x: x

    def get_output_dim(self) -> int:
        return self._encoder._module.get_output_dim()  # pylint: disable=protected-access

    def forward(self, token_characters: torch.Tensor) -> torch.Tensor:  # pylint: disable=arguments-differ
        mask = (token_characters != 0).long()
        return self._dropout(self._encoder(self._embedding(token_characters), mask))

    # The setdefault requires a custom from_params
    @classmethod
    def from_params(cls, vocab: Vocabulary, params: Params) -> 'TokenCharactersEncoder':  # type: ignore
        # pylint: disable=arguments-differ
        embedding_params: Params = params.pop("embedding")
        # Embedding.from_params() uses "tokens" as the default namespace, but we need to change
        # that to be "token_characters" by default.
        embedding_params.setdefault("vocab_namespace", "token_characters")
        embedding = Embedding.from_params(vocab, embedding_params)
        encoder_params: Params = params.pop("encoder")
        encoder = Seq2VecEncoder.from_params(encoder_params)
        dropout = params.pop_float("dropout", 0.0)
        params.assert_empty(cls.__name__)
        return cls(embedding, encoder, dropout)


==> appendix/sm/code/stog/modules/token_embedders/token_embedder.py <==
import torch

class TokenEmbedder(torch.nn.Module):
    """
    A ``TokenEmbedder`` is a ``Module`` that takes as input a tensor with integer ids that have
    been output from a :class:`~allennlp.data.TokenIndexer` and outputs a vector per token in the
    input.  The input typically has shape ``(batch_size, num_tokens)`` or ``(batch_size,
    num_tokens, num_characters)``, and the output is of shape ``(batch_size, num_tokens,
    output_dim)``.  The simplest ``TokenEmbedder`` is just an embedding layer, but for
    character-level input, it could also be some kind of character encoder.

    We add a single method to the basic ``Module`` API: :func:`get_output_dim()`.  This lets us
    more easily compute output dimensions for the :class:`~allennlp.modules.TextFieldEmbedder`,
    which we might need when defining model parameters such as LSTMs or linear layers, which need
    to know their input dimension before the layers are called.
    """
    default_implementation = "embedding"

    def get_output_dim(self) -> int:
        """
        Returns the final output dimension that this ``TokenEmbedder`` uses to represent each
        token.  This is `not` the shape of the returned tensor, but the last element of that shape.
        """
        raise NotImplementedError


==> appendix/sm/code/stog/predictors/__init__.py <==
from stog.predictors.predictor import Predictor
from stog.predictors.stog import STOGPredictor


==> appendix/sm/code/stog/predictors/predictor.py <==
from typing import List
import json

from stog.utils.registrable import Registrable
from stog.utils.checks import ConfigurationError
from stog.utils.string import JsonDict, sanitize
from stog.data import DatasetReader, Instance
from stog.data.dataset_builder import load_dataset_reader

# a mapping from model `type` to the default Predictor for that type
DEFAULT_PREDICTORS = {
    'Seq2Seq': 'Seq2Seq',
    'DeepBiaffineParser': 'BiaffineParser',
    'STOG': 'STOG',
}


class Predictor(Registrable):
    """
    a ``Predictor`` is a thin wrapper around an AllenNLP model that handles JSON -> JSON predictions
    that can be used for serving models through the web API or making predictions in bulk.
    """
    def __init__(self, model, dataset_reader: DatasetReader) -> None:
        self._model = model
        self._dataset_reader = dataset_reader

    def load_line(self, line: str) -> JsonDict:  # pylint: disable=no-self-use
        """
        If your inputs are not in JSON-lines format (e.g. you have a CSV)
        you can override this function to parse them correctly.
        """
        return json.loads(line)

    def dump_line(self, outputs: JsonDict) -> str:  # pylint: disable=no-self-use
        """
        If you don't want your outputs in JSON-lines format
        you can override this function to output them differently.
        """
        return json.dumps(outputs) + "\n"

    def predict_json(self, inputs: JsonDict) -> JsonDict:
        instance = self._json_to_instance(inputs)
        return self.predict_instance(instance)

    def predict_instance(self, instance: Instance) -> JsonDict:
        outputs = self._model.forward_on_instance(instance)
        return sanitize(outputs)

    def _json_to_instance(self, json_dict: JsonDict) -> Instance:
        """
        Converts a JSON object into an :class:`~allennlp.data.instance.Instance`
        and a ``JsonDict`` of information which the ``Predictor`` should pass through,
        such as tokenised inputs.
        """
        raise NotImplementedError

    def predict_batch_json(self, inputs: List[JsonDict]) -> List[JsonDict]:
        instances = self._batch_json_to_instances(inputs)
        return self.predict_batch_instance(instances)

    def predict_batch_instance(self, instances: List[Instance]) -> List[JsonDict]:
        outputs = self._model.forward_on_instances(instances)
        return sanitize(outputs)

    def _batch_json_to_instances(self, json_dicts: List[JsonDict]) -> List[Instance]:
        """
        Converts a list of JSON objects into a list of :class:`~allennlp.data.instance.Instance`s.
        By default, this expects that a "batch" consists of a list of JSON blobs which would
        individually be predicted by :func:`predict_json`. In order to use this method for
        batch prediction, :func:`_json_to_instance` should be implemented by the subclass, or
        if the instances have some dependency on each other, this method should be overridden
        directly.
        """
        instances = []
        for json_dict in json_dicts:
            instances.append(self._json_to_instance(json_dict))
        return instances

    @classmethod
    def from_path(cls, archive_path: str, predictor_name: str = None) -> 'Predictor':
        """
        Instantiate a :class:`Predictor` from an archive path.

        If you need more detailed configuration options, such as running the predictor on the GPU,
        please use `from_archive`.

        Parameters
        ----------
        archive_path The path to the archive.

        Returns
        -------
        A Predictor instance.
        """
        # Comment it out for cyclic imports
        # return Predictor.from_archive(load_archive(archive_path), predictor_name)
        raise NotImplementedError

    @classmethod
    def from_archive(cls, archive, predictor_name: str = None) -> 'Predictor':
        """
        Instantiate a :class:`Predictor` from an :class:`~allennlp.models.archival.Archive`;
        that is, from the result of training a model. Optionally specify which `Predictor`
        subclass; otherwise, the default one for the model will be used.
        """
        # Duplicate the config so that the config inside the archive doesn't get consumed
        config = archive.config.duplicate()

        if not predictor_name:
            model_type = config.get("model").get("model_type")
            if not model_type in DEFAULT_PREDICTORS:
                raise ConfigurationError(f"No default predictor for model type {model_type}.\n"\
                                         f"Please specify a predictor explicitly.")
            predictor_name = DEFAULT_PREDICTORS[model_type]

        word_splitter = None
        if config['model'].get('use_bert', False):
            word_splitter=config['data'].get('word_splitter', None)
        dataset_reader = load_dataset_reader(
            config["data"]["data_type"], word_splitter=word_splitter)
        if hasattr(dataset_reader, 'set_evaluation'):
            dataset_reader.set_evaluation()

        model = archive.model
        model.eval()

        return Predictor.by_name(predictor_name)(model, dataset_reader)


==> appendix/sm/code/stog/predictors/stog.py <==
from overrides import overrides
import re
import json
import sys
from stog.utils.registrable import Registrable
from stog.utils.checks import ConfigurationError
from stog.utils.string import JsonDict, sanitize
from stog.data import DatasetReader, Instance
from stog.predictors.predictor import Predictor
from stog.utils.string import START_SYMBOL, END_SYMBOL
from stog.data.dataset_readers.amr_parsing.amr import AMRGraph
from stog.utils.exception_hook import ExceptionHook

sys.excepthook = ExceptionHook()


@Predictor.register('STOG')
class STOGPredictor(Predictor):
    """
    Predictor for the :class:`~stog.models.stog. model.
    """

    def predict(self, source: str) -> JsonDict:
        return self.predict_json({"source": source})

    @overrides
    def _json_to_instance(self, json_dict: JsonDict) -> Instance:
        """
        Expects JSON that looks like ``{"source": "..."}``.
        """
        source = json_dict["source"]
        return self._dataset_reader.text_to_instance(source)

    @overrides
    def predict_batch_instance(self, instances):
        outputs = []
        gen_vocab_size = self._model.vocab.get_vocab_size('decoder_token_ids')
        _outputs = super(STOGPredictor, self).predict_batch_instance(instances)
        for instance, output in zip(instances, _outputs):
            gold_amr = instance.fields['amr'].metadata
            copy_vocab = instance.fields['src_copy_vocab'].metadata
            node_indexes = output['nodes']
            head_indexes = output['heads']
            head_label_indexes = output['head_labels']
            corefs = output['corefs']

            nodes = []
            head_labels = []
            copy_indicators = []

            for i, index in enumerate(node_indexes):
                # Lookup the node.
                if index >= gen_vocab_size:
                    copy_index = index - gen_vocab_size
                    nodes.append(copy_vocab.get_token_from_idx(copy_index))
                    copy_indicators.append(1)
                else:
                    nodes.append(self._model.vocab.get_token_from_index(index, 'decoder_token_ids'))
                    copy_indicators.append(0)
                # Lookup the head label.
                head_labels.append(self._model.vocab.get_token_from_index(
                    head_label_indexes[i], 'head_tags'))

            if END_SYMBOL in nodes:
                nodes = nodes[:nodes.index(END_SYMBOL)]
                head_indexes = head_indexes[:len(nodes)]
                head_labels = head_labels[:len(nodes)]
                corefs = corefs[:len(nodes)]

            outputs.append(dict(
                nodes=nodes,
                heads=head_indexes,
                corefs=corefs,
                head_labels=head_labels,
                copy_indicators=copy_indicators,
                gold_amr=gold_amr
            ))

        return outputs

    @overrides
    def dump_line(self, output):
        # return ' '.join(output['nodes']) + '\n'
        pred_graph = AMRGraph.from_prediction(output)
        amr = output['gold_amr']
        gold_graph = amr.graph
        amr.graph = pred_graph

        string_to_print = str(amr).replace(
            "# ::save-date", "# ::tgt_ref {}\n# ::tgt_pred {}\n# ::save-date".format(
                " ".join(output["nodes"]),
                " ".join(gold_graph.get_tgt_tokens()
                         )
            )
        )
        return string_to_print + '\n\n'


==> appendix/sm/code/stog/training/tensorboard.py <==
from typing import Any

import torch
from tensorboardX import SummaryWriter


class TensorboardWriter:
    """
    Wraps a pair of ``SummaryWriter`` instances but is a no-op if they're ``None``.
    Allows Tensorboard logging without always checking for Nones first.
    """
    def __init__(self, train_log=None, dev_log=None) -> None:
        self._train_log = SummaryWriter(train_log) if train_log is not None else None
        self._dev_log = SummaryWriter(dev_log) if dev_log is not None else None

    @staticmethod
    def _item(value: Any):
        if hasattr(value, 'item'):
            val = value.item()
        else:
            val = value
        return val

    def add_train_scalar(self, name: str, value: float, global_step: int) -> None:
        # get the scalar
        if self._train_log is not None:
            self._train_log.add_scalar(name, self._item(value), global_step)

    def add_train_histogram(self, name: str, values: torch.Tensor, global_step: int) -> None:
        if self._train_log is not None:
            if isinstance(values, torch.Tensor):
                values_to_write = values.cpu().data.numpy().flatten()
                self._train_log.add_histog.am(name, values_to_write, global_step)

    def add_dev_scalar(self, name: str, value: float, global_step: int) -> None:

        if self._dev_log is not None:
            self._dev_log.add_scalar(name, self._item(value), global_step)



==> appendix/sm/code/stog/training/trainer.py <==
import re
import os
import shutil
import time
import datetime
import traceback
import sys
from typing import Dict, Optional, List, Union
import torch
from stog.utils import logging
from stog.training.tensorboard import TensorboardWriter
from stog.utils.environment import device_mapping, peak_memory_mb, gpu_memory_mb, move_to_device
from stog.utils.checks import  ConfigurationError
from stog.utils.tqdm import Tqdm
from stog.utils.time import time_to_str
from stog.modules.optimizer import Optimizer
from stog.utils.exception_hook import ExceptionHook


sys.excepthook = ExceptionHook()

logger = logging.init_logger()



class Trainer:
    """
    Adopted from AllenNLP:
        https://github.com/allenai/allennlp/blob/v0.6.1/allennlp/training/trainer.py
    """

    def __init__(
            self,
            model,
            optimizer,
            iterator,
            training_dataset,
            dev_dataset = None,
            dev_iterator = None,
            dev_metric = '-loss',
            device = None,
            patience = None,
            grad_clipping = None,
            shuffle = True,
            num_epochs = 20,
            serialization_dir = None,
            num_serialized_models_to_keep = 20,
            model_save_interval = None,
            summary_interval = 100,
            batch_size = 64,
            n_gpus = 0,
    ):
        """
        Parameters
        ----------
        :param model:
            The model to train.
        :param optimizer:
            Optimizer.
        :param iterator:
            A method for iterating over a ``Dataset``, yielding padded indexed batches.
        :param training_dataset:
            A ``Dataset`` to train on. The dataset should have already been indexed.
        :param dev_dataset:
            A ``Dataset`` to validate on. The dataset should have already been indexed.
        :param dev_iterator:
            An iterator to use for the dev set.  If ``None``, then
            use the training `iterator`.
        :param dev_metric:
            Dev metric to measure for whether to stop training using patience
            and whether to serialize an ``is_best`` model each epoch.
        :param device:
            Specified device.
        :param patience:
            Number of epochs to be patient before early stopping: the training is stopped
            after ``patience`` epochs with no improvement. If given, it must be ``> 0``.
            If None, early stopping is disabled.
        :param grad_clipping:
            If provided, gradients will be clipped `during the backward pass` to have an (absolute)
            maximum of this value.  If you are getting ``NaNs`` in your gradients during training
            that are not solved by using ``grad_norm``, you may need this.
        :param shuffle:
            Whether to shuffle the instances in the iterator or not.
        :param num_epochs:
            Number of training epochs.
        :param serialization_dir:
            Path to save and load model states, training states, and logs.
        :param num_serialized_models_to_keep:
            Number of previous model checkpoints to retain.  Default is to keep 20 checkpoints.
            A value of None or -1 means all checkpoints will be kept.
        :param model_save_interval:
            If provided, then serialize models every ``model_save_interval``
            seconds within single epochs.  In all cases, models are also saved
            at the end of every epoch if ``serialization_dir`` is provided.
        :param summary_interval:
            Number of batches between logging scalars to tensorboard
        :param batch_size:
            Training and dev batch size
        :param n_gpus:
            Number of GPUs
        """
        self._model = model
        self._optimizer = optimizer
        self._iterator = iterator
        self._training_dataset = training_dataset
        self._dev_dataset = dev_dataset
        self._dev_iterator = dev_iterator
        self._dev_metric = dev_metric[1:]
        self._dev_metric_decreases = dev_metric[0] == "-"
        self._device = device
        self._patience = patience
        self._grad_clipping = grad_clipping
        self._shuffle = shuffle
        self._num_epochs = num_epochs
        self._serialization_dir = serialization_dir
        self._num_serialized_models_to_keep = num_serialized_models_to_keep
        self._model_save_interval = model_save_interval
        self._summary_interval = summary_interval
        self._batch_size = batch_size
        self._n_gpus = n_gpus

        self._num_trained_batches = 0
        self._serialized_paths = []

        if serialization_dir is not None:
            train_log = os.path.join(serialization_dir, 'log', 'train')
            dev_log = os.path.join(serialization_dir, 'log', 'dev')
            self._tensorboard = TensorboardWriter(train_log, dev_log)
        else:
            self._tensorboard = TensorboardWriter()

    def _batch_loss(self, batch, for_training: bool) -> torch.Tensor:
        """
        Does a forward pass on the given batch and returns the ``loss`` value in the result.
        If ``for_training`` is `True` also applies regularization penalty.
        """
        batch = move_to_device(batch, self._device)
        output_dict = self._model(batch, for_training=for_training)

        try:
            if self._n_gpus > 1:
                loss = (output_dict['token_loss'].sum() / output_dict['num_tokens'].sum() +
                        output_dict['edge_loss'].sum() / output_dict['num_nodes'].sum())
            else:
                loss = output_dict["loss"]
            if for_training:
                if self._n_gpus > 1:
                    loss += self._model.module.get_regularization_penalty()
                else:
                    loss += self._model.get_regularization_penalty()
        except KeyError:
            if for_training:
                raise RuntimeError("The model you are trying to optimize does not contain a"
                                   " 'loss' key in the output of model.forward(inputs).")
            loss = None

        return loss

    def _train_epoch(self, epoch):
        logger.info('Epoch {}/{}'.format(epoch, self._num_epochs - 1))
        logger.info(f'Peak CPU memory usage MB: {peak_memory_mb()}')
        for gpu, memory in gpu_memory_mb().items():
            logger.info(f"GPU {gpu} memory usage MB: {memory}")

        training_loss = 0.0
        # Set the model to "train" mode.
        self._model.train()

        # Get tqdm for the training batches
        # TODO: How to deal with cuda device. Typically I set CUDA_VISIBLE_DEVICES before execute script, so it;s alway 0
        train_generator = self._iterator(
            instances=self._training_dataset,
            shuffle=self._shuffle,
            num_epochs=1
        )

        num_training_batches = self._iterator.get_num_batches(self._training_dataset)

        logger.info('Training...')
        last_save_time = time.time()
        batches_this_epoch = 0
        train_generator_tqdm = Tqdm.tqdm(train_generator, total=num_training_batches)

        for batch in train_generator_tqdm:
            batches_this_epoch += 1
            self._num_trained_batches += 1

            self._optimizer.zero_grad()
            loss = self._batch_loss(batch, for_training=True)
            loss.backward()
            training_loss += loss.item()
            self._optimizer.step()

            # Update the description with the latest metrics
            if self._n_gpus > 1:
                metrics = self._model.module.get_metrics()
            else:
                metrics = self._model.get_metrics()
            description = self._description_from_metrics(metrics)

            train_generator_tqdm.set_description(description, refresh=False)

            # Log parameter values to Tensorboard
            if self._num_trained_batches % self._summary_interval == 0:
                self._tensorboard.add_train_scalar(
                    "loss/loss_train", metrics[self._dev_metric], self._num_trained_batches)
                self._metrics_to_tensorboard(
                    self._num_trained_batches,
                    {"epoch_metrics/" + k: v for k, v in metrics.items()})

            # Save model if needed.
            if self._model_save_interval is not None and (
                    time.time() - last_save_time > self._model_save_interval
            ):
                last_save_time = time.time()
                self._save_checkpoint(
                    '{0}.{1}'.format(epoch, time_to_str(int(last_save_time))), [], is_best=False
                )
        logger.info('Finish one epoch.')
        if self._n_gpus > 1:
            return self._model.module.get_metrics(reset=True)
        else:
            return self._model.get_metrics(reset=True)

    def _metrics_to_tensorboard(self,
                                epoch: int,
                                train_metrics: dict,
                                dev_metrics: dict = None) -> None:
        """
        Sends all of the train metrics (and dev metrics, if provided) to tensorboard.
        """
        metric_names = set(train_metrics.keys())
        if dev_metrics is not None:
            metric_names.update(dev_metrics.keys())
        dev_metrics = dev_metrics or {}

        for name in metric_names:
            train_metric = train_metrics.get(name)
            if train_metric is not None:
                self._tensorboard.add_train_scalar(name, train_metric, epoch)
            dev_metric = dev_metrics.get(name)
            if dev_metric is not None:
                self._tensorboard.add_dev_scalar(name, dev_metric, epoch)

    def _metrics_to_console(self,  # pylint: disable=no-self-use
                            train_metrics: dict,
                            dev_metrics: dict = None) -> None:
        """
        Logs all of the train metrics (and validation metrics, if provided) to the console.
        """
        dev_metrics = dev_metrics or {}
        dual_message_template = "%s |  %8.3f  |  %8.3f"
        no_dev_message_template = "%s |  %8.3f  |  %8s"
        no_train_message_template = "%s |  %8s  |  %8.3f"
        header_template = "%s |  %-10s"

        metric_names = set(train_metrics.keys())
        if dev_metrics:
            metric_names.update(dev_metrics.keys())

        name_length = max([len(x) for x in metric_names])

        logger.info(header_template, "Training".rjust(name_length + 13), "Dev")
        for name in sorted(metric_names):
            train_metric = train_metrics.get(name)
            dev_metric = dev_metrics.get(name)

            if dev_metric is not None and train_metric is not None:
                logger.info(dual_message_template, name.ljust(name_length), train_metric, dev_metric)
            elif dev_metric is not None:
                logger.info(no_train_message_template, name.ljust(name_length), "N/A", dev_metric)
            elif train_metric is not None:
                logger.info(no_dev_message_template, name.ljust(name_length), train_metric, "N/A")

    def _validate_dev(self, epoch):
        """
        Computes the dev loss. Returns it and the number of batches.
        """
        logger.info("Validating on dev")

        self._model.eval()

        # TODO: edge loss is wrong when _dev_iterator is used.
        if False: # self._dev_iterator is not None:
            dev_iterator = self._dev_iterator
        else:
            dev_iterator = self._iterator

        dev_generator = dev_iterator(
            instances=self._dev_dataset,
            shuffle=False,
            num_epochs=1
        )

        num_dev_batches = dev_iterator.get_num_batches(self._dev_dataset)
        dev_generator_tqdm = Tqdm.tqdm(dev_generator,
                                       total=num_dev_batches)
        batches_this_epoch = 0
        dev_loss = 0
        for batch in dev_generator_tqdm:

            batches_this_epoch += 1
            loss = self._batch_loss(batch, for_training=True)
            if loss is not None:
                # You shouldn't necessarily have to compute a loss for validation, so we allow for
                # `loss` to be None.  We need to be careful, though - `batches_this_epoch` is
                # currently only used as the divisor for the loss function, so we can safely only
                # count those batches for which we actually have a loss.  If this variable ever
                # gets used for something else, we might need to change things around a bit.
                dev_loss += loss.item()

            # Update the description with the latest metrics
            if self._n_gpus > 1:
                dev_metrics = self._model.module.get_metrics()
            else:
                dev_metrics = self._model.get_metrics()
            description = self._description_from_metrics(dev_metrics)
            dev_generator_tqdm.set_description(description, refresh=False)

        if self._n_gpus > 1:
            return self._model.module.get_metrics(reset=True, mimick_test=epoch > 50)
        else:
            return self._model.get_metrics(reset=True, mimick_test=epoch > 50)

    def train(self):
        """Trains the supplied model with the supplied parameters.
        """
        try:
            epoch_counter, dev_metric_per_epoch = self._restore_checkpoint()
        except RuntimeError:
            traceback.print_exc()
            raise ConfigurationError(
                "Could not recover training from the checkpoint.  Did you mean to output to "
                "a different serialization directory or delete the existing serialization "
                "directory?")

        self._enable_gradient_clipping()

        logger.info('Start training...')

        # Init.
        training_start_time = time.time()
        epochs_trained_this_time = 0
        metrics = {}
        training_metrics = {}
        dev_metrics = {}
        is_best_so_far = True
        best_epoch_dev_metrics = {}

        for epoch in range(epoch_counter, self._num_epochs):
            epoch_start_time = time.time()
            training_metrics = self._train_epoch(epoch)
            # Validate on the dev set.
            if self._dev_dataset is not None:
                with torch.no_grad():
                    dev_metrics = self._validate_dev(epoch)

                    # Check dev metric for early stopping
                    this_epoch_dev_metric = dev_metrics[self._dev_metric]

                    # Check dev metric to see if it's the best so far
                    is_best_so_far = self._is_best_so_far(this_epoch_dev_metric, dev_metric_per_epoch)
                    if is_best_so_far:
                        best_epoch_dev_metrics = dev_metrics.copy()
                    dev_metric_per_epoch.append(this_epoch_dev_metric)
                    if self._should_stop_early(dev_metric_per_epoch):
                        logger.info("Ran out of patience.  Stopping training.")
                        break

            # Save status.
            self._save_checkpoint(epoch, dev_metric_per_epoch, is_best=is_best_so_far)
            self._metrics_to_tensorboard(epoch, training_metrics, dev_metrics=dev_metrics)
            self._metrics_to_console(training_metrics, dev_metrics=dev_metrics)
            self._tensorboard.add_dev_scalar('learning_rate', self._optimizer.lr, epoch)

            if is_best_so_far:
                # We may not have had validation data, so we need to hide this behind an if.
                metrics['best_epoch'] = epoch
                metrics.update({f"best_dev_{k}": v for k, v in best_epoch_dev_metrics.items()})

            # Estimate ETA.
            epoch_elapsed_time = time.time() - epoch_start_time
            logger.info("Epoch duration: %s", time.strftime("%H:%M:%S", time.gmtime(epoch_elapsed_time)))

            if epoch < self._num_epochs - 1:
                training_elapsed_time = time.time() - training_start_time
                estimated_time_remaining = training_elapsed_time * \
                    ((self._num_epochs - epoch_counter) / float(epoch - epoch_counter + 1) - 1)
                formatted_time = str(datetime.timedelta(seconds=int(estimated_time_remaining)))
                logger.info("Estimated training time remaining: %s", formatted_time)

            epochs_trained_this_time += 1

        # Finish training, and summarize the status.
        training_elapsed_time = time.time() - training_start_time
        metrics.update(dict(
            training_duration=time.strftime("%H:%M:%S", time.gmtime(training_elapsed_time)),
            training_start_epoch=epoch_counter,
            training_epochs=epochs_trained_this_time
        ))
        for key, value in training_metrics.items():
            metrics["training_" + key] = value
        for key, value in dev_metrics.items():
            metrics["dev_" + key] = value
        return metrics

    def _enable_gradient_clipping(self) -> None:
        if self._grad_clipping is not None:
            # Pylint is unable to tell that we're in the case that _grad_clipping is not None...
            # pylint: disable=invalid-unary-operand-type
            clip_function = lambda grad: grad.clamp(-self._grad_clipping, self._grad_clipping)
            for parameter in self._model.parameters():
                if parameter.requires_grad:
                    parameter.register_hook(clip_function)

    def _should_stop_early(self, metric_history: List[float]) -> bool:
        """
        uses patience and the validation metric to determine if training should stop early
        """
        if self._patience and self._patience < len(metric_history):
            # Is the best score in the past N epochs worse than or equal the best score overall?
            return max(metric_history[-self._patience:]) <= max(metric_history[:-self._patience])

        return False

    def _is_best_so_far(self,
                        this_epoch_dev_metric: float,
                        dev_metric_per_epoch: List[float]):
        if not dev_metric_per_epoch:
            return True
        else:
            if self._dev_metric_decreases:
                return this_epoch_dev_metric <= min(dev_metric_per_epoch)
            else:
                return this_epoch_dev_metric >= max(dev_metric_per_epoch)

    def _description_from_metrics(self, metrics: Dict[str, float]) -> str:
        return ', '.join(["%s: %.4f" % (name, value) for name, value in
                          metrics.items() if not name.startswith("_")]) + " ||"

    def _save_checkpoint(self,
                         epoch: Union[int, str],
                         dev_metric_per_epoch: List[float],
                         is_best: Optional[bool] = None) -> None:
        """
        Saves a checkpoint of the model to self._serialization_dir.
        Is a no-op if self._serialization_dir is None.

        Parameters
        ----------
        epoch : Union[int, str], required.
            The epoch of training.  If the checkpoint is saved in the middle
            of an epoch, the parameter is a string with the epoch and timestamp.
        is_best: bool, optional (default = None)
            A flag which causes the model weights at the given epoch to
            be copied to a "best.th" file. The value of this flag should
            be based on some validation metric computed by your model.
        """
        if self._serialization_dir is not None:
            model_path = os.path.join(self._serialization_dir, "model_state_epoch_{}.th".format(epoch))
            model_state = self._model.state_dict()
            torch.save(model_state, model_path)

            training_state = {'epoch': epoch,
                              'dev_metric_per_epoch': dev_metric_per_epoch,
                              'optimizer': self._optimizer.state_dict(),
                              'num_trained_batches': self._num_trained_batches}
            training_path = os.path.join(self._serialization_dir,
                                         "training_state_epoch_{}.th".format(epoch))
            torch.save(training_state, training_path)
            if is_best:
                logger.info("Best validation performance so far. "
                            "Copying weights to '%s/best.th'.", self._serialization_dir)
                shutil.copyfile(model_path, os.path.join(self._serialization_dir, "best.th"))
                shutil.copyfile(training_path, os.path.join(
                    self._serialization_dir, "best_training_state.th"))

            if self._num_serialized_models_to_keep and self._num_serialized_models_to_keep >= 0:
                self._serialized_paths.append([time.time(), model_path, training_path])
                if len(self._serialized_paths) > self._num_serialized_models_to_keep:
                    paths_to_remove = self._serialized_paths.pop(0)
                    for fname in paths_to_remove[1:]:
                        os.remove(fname)

    def _find_latest_checkpoint(self):
        if self._serialization_dir is None:
            return None

        serialization_files = os.listdir(self._serialization_dir)
        model_checkpoints = [x for x in serialization_files if 'model_state_epoch' in x]
        # Get the last checkpoint file.  Epochs are specified as either an
        # int (for end of epoch files) or with epoch and timestamp for
        # within epoch checkpoints, e.g. 5.2018-02-02-15-33-42
        found_epochs = [
            # pylint: disable=anomalous-backslash-in-string
            re.search("model_state_epoch_([0-9\.\-]+)\.th", x).group(1)
            for x in model_checkpoints
        ]
        if len(found_epochs) == 0:
            return None

        int_epochs = []
        for epoch in found_epochs:
            pieces = epoch.split('.')
            if len(pieces) == 1:
                # Just a single epoch without timestamp
                int_epochs.append([int(pieces[0]), 0])
            else:
                # has a timestamp
                int_epochs.append([int(pieces[0]), pieces[1]])
        last_epoch = sorted(int_epochs, reverse=True)[0]
        if last_epoch[1] == 0:
            epoch_to_load = str(last_epoch[0])
        else:
            epoch_to_load = '{0}.{1}'.format(last_epoch[0], last_epoch[1])

        # model state
        model_state_path = os.path.join(
            self._serialization_dir, 'model_state_epoch_{}.th'.format(epoch_to_load))
        # misc training state, e.g. optimizer state, epoch, etc.
        training_state_path = os.path.join(
            self._serialization_dir, 'training_state_epoch_{}.th'.format(epoch_to_load)
        )
        return model_state_path, training_state_path

    def _restore_checkpoint(self):
        last_checkpoint = self._find_latest_checkpoint()

        if last_checkpoint is None:
            return 0, []

        model_state_path, training_state_path = last_checkpoint

        model_state = torch.load(model_state_path, map_location=device_mapping(-1))
        self._model.load_state_dict(model_state)
        training_state = torch.load(training_state_path, map_location=device_mapping(-1))
        self._num_trained_batches = training_state['num_trained_batches']
        self._optimizer.set_state(training_state['optimizer'])
        self._optimizer._step = self._num_trained_batches
        starting_epoch = training_state['epoch'] + 1
        return starting_epoch, training_state['dev_metric_per_epoch']

    @classmethod
    def from_params(cls, model, train_data, dev_data, train_iterator, dev_iterator, params):
        logger.info('Building optimizer..')

        device = params['device']
        optimizer_type = params['optimizer_type']
        lr = params['learning_rate']
        max_grad_norm = params['max_grad_norm']
        dev_metric = params['dev_metric']
        shuffle = params['shuffle']
        epochs = params['epochs']
        serialization_dir = params['serialization_dir']
        model_save_interval = params['model_save_interval']
        batch_size = params['batch_size']
        n_gpus = torch.cuda.device_count()

        if n_gpus > 1:
            logger.info('Multi-GPU ({}) model is enabled!'.format(n_gpus))
            model = torch.nn.DataParallel(model)

        model.to(device)

        optimizer = Optimizer(optimizer_type, lr, max_grad_norm, device=device)

        parameters = [[n, p] for n, p in model.named_parameters() if p.requires_grad]
        optimizer.set_parameters(parameters)

        trainer = cls(
            model=model,
            optimizer=optimizer,
            iterator=train_iterator,
            training_dataset=train_data,
            dev_dataset=dev_data,
            dev_iterator=dev_iterator,
            dev_metric=dev_metric,
            device=device,
            patience=None,
            grad_clipping=None,
            shuffle=shuffle,
            num_epochs=epochs,
            serialization_dir=serialization_dir,
            num_serialized_models_to_keep=5,
            model_save_interval=model_save_interval,
            summary_interval=100,
            batch_size=batch_size,
            n_gpus=n_gpus
        )

        return trainer




==> appendix/sm/code/stog/utils/__init__.py <==
from .exception_hook import ExceptionHook
from typing import Iterator, List, TypeVar, Iterable, Dict
import random
from itertools import zip_longest, islice

A = TypeVar('A')
def lazy_groups_of(iterator: Iterator[A], group_size: int) -> Iterator[List[A]]:
    """
    Takes an iterator and batches the invididual instances into lists of the
    specified size. The last list may be smaller if there are instances left over.
    """
    return iter(lambda: list(islice(iterator, 0, group_size)), [])

def ensure_list(iterable: Iterable[A]) -> List[A]:
    """
    An Iterable may be a list or a generator.
    This ensures we get a list without making an unnecessary copy.
    """
    if isinstance(iterable, list):
        return iterable
    else:
        return list(iterable)

def is_lazy(iterable: Iterable[A]) -> bool:
    """
    Checks if the given iterable is lazy,
    which here just means it's not a list.
    """
    return not isinstance(iterable, list)

def add_noise_to_dict_values(dictionary: Dict[A, float], noise_param: float) -> Dict[A, float]:
    """
    Returns a new dictionary with noise added to every key in ``dictionary``.  The noise is
    uniformly distributed within ``noise_param`` percent of the value for every value in the
    dictionary.
    """
    new_dict = {}
    for key, value in dictionary.items():
        noise_value = value * noise_param
        noise = random.uniform(-noise_value, noise_value)
        new_dict[key] = value + noise
    return new_dict


==> appendix/sm/code/stog/utils/archival.py <==
"""
Adopted from AllenNLP:
    https://github.com/allenai/allennlp/blob/v0.7.0/allennlp/models/archival.py
Helper functions for archiving models and restoring archived models.
"""

from typing import NamedTuple, Dict, Any
import json
import logging
import os
import tempfile
import tarfile
import shutil

from stog.utils.file import cached_path
from stog.utils.params import Params
from stog.models.model import Model, _DEFAULT_WEIGHTS

logger = logging.getLogger(__name__)  # pylint: disable=invalid-name

# An archive comprises a Model and its experimental config
Archive = NamedTuple("Archive", [("model", Model), ("config", Params)])

# We archive a model by creating a tar.gz file with its weights, config, and vocabulary.
#
# We also may include other arbitrary files in the archive. In this case we store
# the mapping { flattened_path -> filename } in ``files_to_archive.json`` and the files
# themselves under the path ``fta/`` .
#
# These constants are the *known names* under which we archive them.
CONFIG_NAME = "config.json"
_WEIGHTS_NAME = "weights.th"
_FTA_NAME = "files_to_archive.json"


def archive_model(serialization_dir: str, weights: str = _DEFAULT_WEIGHTS):
    """
    Archive the model weights, its training configuration, and its
    vocabulary to `model.tar.gz`. Include the additional ``files_to_archive``
    if provided.
    Parameters
    ----------
    serialization_dir: ``str``
        The directory where the weights and vocabulary are written out.
    weights: ``str``, optional (default=_DEFAULT_WEIGHTS)
        Which weights file to include in the archive. The default is ``best.th``.
    """
    weights_file = os.path.join(serialization_dir, weights)
    if not os.path.exists(weights_file):
        logger.error("weights file %s does not exist, unable to archive model", weights_file)
        return

    config_file = os.path.join(serialization_dir, CONFIG_NAME)
    if not os.path.exists(config_file):
        logger.error("config file %s does not exist, unable to archive model", config_file)

    archive_file = os.path.join(serialization_dir, "model.tar.gz")
    logger.info("archiving weights and vocabulary to %s", archive_file)
    with tarfile.open(archive_file, 'w:gz') as archive:
        archive.add(config_file, arcname=CONFIG_NAME)
        archive.add(weights_file, arcname=_WEIGHTS_NAME)
        archive.add(os.path.join(serialization_dir, "vocabulary"),
                    arcname="vocabulary")


def load_archive(archive_file: str,
                 device=None,
                 weights_file: str = None) -> Archive:
    """
    Instantiates an Archive from an archived `tar.gz` file.
    Parameters
    ----------
    archive_file: ``str``
        The archive file to load the model from.
    weights_file: ``str``, optional (default = None)
        The weights file to use.  If unspecified, weights.th in the archive_file will be used.
    device: ``None`` or PyTorch device object.
    """
    # redirect to the cache, if necessary
    resolved_archive_file = cached_path(archive_file)

    if resolved_archive_file == archive_file:
        logger.info(f"loading archive file {archive_file}")
    else:
        logger.info(f"loading archive file {archive_file} from cache at {resolved_archive_file}")

    tempdir = None
    if os.path.isdir(resolved_archive_file):
        serialization_dir = resolved_archive_file
    else:
        # Extract archive to temp dir
        tempdir = tempfile.mkdtemp()
        logger.info(f"extracting archive file {resolved_archive_file} to temp dir {tempdir}")
        with tarfile.open(resolved_archive_file, 'r:gz') as archive:
            archive.extractall(tempdir)

        serialization_dir = tempdir

    # Load config
    config = Params.from_file(os.path.join(serialization_dir, CONFIG_NAME))
    config.loading_from_archive = True

    if weights_file:
        weights_path = weights_file
    else:
        weights_path = os.path.join(serialization_dir, _WEIGHTS_NAME)

    # Instantiate model. Use a duplicate of the config, as it will get consumed.
    model = Model.load(config,
                       weights_file=weights_path,
                       serialization_dir=serialization_dir,
                       device=device)

    if tempdir:
        # Clean up temp dir
        shutil.rmtree(tempdir)

    return Archive(model=model, config=config)


==> appendix/sm/code/stog/utils/checks.py <==
"""
Adopted from AllenNLP:
    https://github.com/allenai/allennlp/tree/v0.6.1/allennlp/common

Functions and exceptions for checking that
AllenNLP and its models are configured correctly.
"""

from torch import cuda

from stog.utils import logging

logger = logging.init_logger()  # pylint: disable=invalid-name


class ConfigurationError(Exception):
    """
    The exception raised by any AllenNLP object when it's misconfigured
    (e.g. missing properties, invalid properties, unknown properties).
    """

    def __init__(self, message):
        super(ConfigurationError, self).__init__()
        self.message = message

    def __str__(self):
        return repr(self.message)


def log_pytorch_version_info():
    import torch
    logger.info("Pytorch version: %s", torch.__version__)


def check_dimensions_match(dimension_1: int,
                           dimension_2: int,
                           dim_1_name: str,
                           dim_2_name: str) -> None:
    if dimension_1 != dimension_2:
        raise ConfigurationError(f"{dim_1_name} must match {dim_2_name}, but got {dimension_1} "
                                 f"and {dimension_2} instead")


def check_for_gpu(device_id: int):
    if device_id is not None and device_id >= cuda.device_count():
        raise ConfigurationError("Experiment specified a GPU but none is available;"
                                 " if you want to run on CPU use the override"
                                 " 'trainer.cuda_device=-1' in the json config file.")


==> appendix/sm/code/stog/utils/environment.py <==
import os
import sys
import random
import subprocess
try:
    import resource
except ImportError:
    # resource doesn't exist on Windows systems
    resource = None

import numpy
import torch
from torch import cuda

from stog.utils import logging
from stog.utils.logging import TeeLogger
from stog.utils.tqdm import Tqdm
from stog.utils.checks import ConfigurationError


logger = logging.init_logger()


def set_seed(params):
    """
    Adopted from AllenNLP:
        https://github.com/allenai/allennlp/blob/606a61abf04e3108949022ae1bcea975b2adb560/allennlp/common/util.py

    Sets random seeds for reproducible experiments. This may not work as expected
    if you use this from within a python project in which you have already imported Pytorch.
    If you use the scripts/run_model.py entry point to training models with this library,
    your experiments should be reasonably reproducible. If you are using this from your own
    project, you will want to call this function before importing Pytorch. Complete determinism
    is very difficult to achieve with libraries doing optimized linear algebra due to massively
    parallel execution, which is exacerbated by using GPUs.
    """
    seed, numpy_seed, torch_seed = params['seed'], params['numpy_seed'], params['torch_seed']
    if seed is not None:
        random.seed(seed)
    if numpy_seed is not None:
        numpy.random.seed(numpy_seed)
    if torch_seed is not None:
        torch.manual_seed(torch_seed)
        # Seed all GPUs with the same seed if available.
        if torch.cuda.is_available():
            torch.cuda.manual_seed_all(torch_seed)

    logger.info('Init random seeds => tseed: {seed} numpy_seed: {numpy_seed} torch_seed: {torch_seed}'.format(
        seed=seed,
        numpy_seed=numpy_seed,
        torch_seed=torch_seed
    ))


def prepare_global_logging(params) -> None:
    """
    This function configures 3 global logging attributes - streaming stdout and stderr
    to a file as well as the terminal, setting the formatting for the python logging
    library and setting the interval frequency for the Tqdm progress bar.
    Note that this function does not set the logging level, which is set in ``allennlp/run.py``.
    Parameters
    ----------
    serializezation_dir : ``str``, required.
        The directory to stream logs to.
    file_friendly_logging : ``bool``, required.
        Whether logs should clean the output to prevent carridge returns
        (used to update progress bars on a single terminal line).
    """
    serialization_dir = params['serialization_dir']
    file_friendly_logging = params['file_friendly_logging']
    Tqdm.set_slower_interval(file_friendly_logging)
    std_out_file = os.path.join(serialization_dir, "stdout.log")
    sys.stdout = TeeLogger(std_out_file, # type: ignore
                           sys.stdout,
                           file_friendly_logging)
    sys.stderr = TeeLogger(os.path.join(serialization_dir, "stderr.log"), # type: ignore
                           sys.stderr,
                           file_friendly_logging)

    logging.init_logger(log_file=std_out_file)


def check_for_gpu(params) -> object:
    device_id = params['cuda_device']
    if device_id is not None and device_id >= cuda.device_count():
        raise ConfigurationError("Experiment specified a GPU but none is available;"
                                 " if you want to run on CPU use the override"
                                 " 'trainer.cuda_device=-1' in the json config file.")


def device_mapping(cuda_device: int):
    """
    In order to `torch.load()` a GPU-trained model onto a CPU (or specific GPU),
    you have to supply a `map_location` function. Call this with
    the desired `cuda_device` to get the function that `torch.load()` needs.
    """
    def inner_device_mapping(storage: torch.Storage, location) -> torch.Storage:  # pylint: disable=unused-argument
        if cuda_device >= 0:
            return storage.cuda(cuda_device)
        else:
            return storage
    return inner_device_mapping


def peak_memory_mb() -> float:
    """
    Get peak memory usage for this process, as measured by
    max-resident-set size:
    https://unix.stackexchange.com/questions/30940/getrusage-system-call-what-is-maximum-resident-set-size
    Only works on OSX and Linux, returns 0.0 otherwise.
    """
    if resource is None or sys.platform not in ('linux', 'darwin'):
        return 0.0

    # TODO(joelgrus): For whatever, our pinned version 0.521 of mypy does not like
    # next line, but later versions (e.g. 0.530) are fine with it. Once we get that
    # figured out, remove the type: ignore.
    peak = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss  # type: ignore

    if sys.platform == 'darwin':
        # On OSX the result is in bytes.
        return peak / 1_000_000

    else:
        # On Linux the result is in kilobytes.
        return peak / 1_000


def gpu_memory_mb() -> dict:
    """
    Get the current GPU memory usage.
    Based on https://discuss.pytorch.org/t/access-gpu-memory-usage-in-pytorch/3192/4
    Returns
    -------
    ``Dict[int, int]``
        Keys are device ids as integers.
        Values are memory usage as integers in MB.
        Returns an empty ``dict`` if GPUs are not available.
    """
    # pylint: disable=bare-except
    try:
        result = subprocess.check_output(['nvidia-smi', '--query-gpu=memory.used',
                                          '--format=csv,nounits,noheader'],
                                         encoding='utf-8')
        gpu_memory = [int(x) for x in result.strip().split('\n')]
        return {gpu: memory for gpu, memory in enumerate(gpu_memory)}
    except FileNotFoundError:
        # `nvidia-smi` doesn't exist, assume that means no GPU.
        return {}
    except:
        # Catch *all* exceptions, because this memory check is a nice-to-have
        # and we'd never want a training run to fail because of it.
        logger.exception("unable to check gpu_memory_mb(), continuing")
        return {}


def get_frozen_and_tunable_parameter_names(model: torch.nn.Module):
    frozen_parameter_names = []
    tunable_parameter_names = []
    for name, parameter in model.named_parameters():
        if not parameter.requires_grad:
            frozen_parameter_names.append(name)
        else:
            tunable_parameter_names.append(name)
    return [frozen_parameter_names, tunable_parameter_names]


def has_tensor(obj) -> bool:
    """
    Given a possibly complex data structure,
    check if it has any torch.Tensors in it.
    """
    if isinstance(obj, torch.Tensor):
        return True
    elif isinstance(obj, dict):
        return any(has_tensor(value) for value in obj.values())
    elif isinstance(obj, (list, tuple)):
        return any(has_tensor(item) for item in obj)
    else:
        return False


def move_to_device(obj, device):
    """
    Given a structure (possibly) containing Tensors on the CPU,
    move all the Tensors to the specified GPU (or do nothing, if they should be on the CPU).
    """
    if not has_tensor(obj):
        return obj
    elif isinstance(obj, torch.Tensor):
        return obj.to(device)
    elif isinstance(obj, dict):
        return {key: move_to_device(value, device) for key, value in obj.items()}
    elif isinstance(obj, list):
        return [move_to_device(item, device) for item in obj]
    elif isinstance(obj, tuple):
        return tuple([move_to_device(item, device) for item in obj])
    else:
        return obj

def occupy_gpu(device):
    """
    To prevent somebody taking you gpu if you are not using them.
    """
    torch.cuda.LongTensor(0)



==> appendix/sm/code/stog/utils/exception_hook.py <==
class ExceptionHook:
    instance = None
    def __call__(self, *args, **kwargs):
        if self.instance is None:
            from IPython.core import ultratb
            self.instance = ultratb.FormattedTB(mode="Plain", color_scheme="Linux", call_pdb=1)
        return self.instance(*args, **kwargs)



==> appendix/sm/code/stog/utils/extract_tokens_from_amr.py <==
from stog.data.dataset_readers import AbstractMeaningRepresentationDatasetReader
import sys
from stog.utils import logging

logger = logging.init_logger()
def extract_amr_token(file_path):
    dataset_reader = AbstractMeaningRepresentationDatasetReader()
    for instance in dataset_reader.read(file_path):
        amr_tokens = instance.fields["amr_tokens"]["decoder_tokens"]
        yield " ".join(amr_tokens)


if __name__ == "__main__":
    if len(sys.argv) < 2:
        print("""Usage:
    python {} [amr_file]

The output will in stdout.
              """)
    for filename in sys.argv[1:]:
        for line in extract_amr_token(filename):
            sys.stdout.write(line + "\n")





==> appendix/sm/code/stog/utils/file.py <==
"""
Utilities for working with the local dataset cache.
"""

import os
import logging
import shutil
import tempfile
import json
from urllib.parse import urlparse
from pathlib import Path
from typing import Optional, Tuple, Union, IO, Callable, Dict
from hashlib import sha256
from functools import wraps

import boto3
from botocore.exceptions import ClientError
import requests

from stog.utils.tqdm import Tqdm

import spacy
from spacy.cli.download import download as spacy_download
from spacy.language import Language as SpacyModelType

logger = logging.getLogger(__name__)  # pylint: disable=invalid-name

CACHE_ROOT = Path(os.getenv('ALLENNLP_CACHE_ROOT', Path.home() / '.allennlp'))
DATASET_CACHE = str(CACHE_ROOT / "datasets")
LOADED_SPACY_MODELS: Dict[Tuple[str, bool, bool, bool], SpacyModelType] = {}


def url_to_filename(url: str, etag: str = None) -> str:
    """
    Convert `url` into a hashed filename in a repeatable way.
    If `etag` is specified, append its hash to the url's, delimited
    by a period.
    """
    url_bytes = url.encode('utf-8')
    url_hash = sha256(url_bytes)
    filename = url_hash.hexdigest()

    if etag:
        etag_bytes = etag.encode('utf-8')
        etag_hash = sha256(etag_bytes)
        filename += '.' + etag_hash.hexdigest()

    return filename


def filename_to_url(filename: str, cache_dir: str = None) -> Tuple[str, str]:
    """
    Return the url and etag (which may be ``None``) stored for `filename`.
    Raise ``FileNotFoundError`` if `filename` or its stored metadata do not exist.
    """
    if cache_dir is None:
        cache_dir = DATASET_CACHE

    cache_path = os.path.join(cache_dir, filename)
    if not os.path.exists(cache_path):
        raise FileNotFoundError("file {} not found".format(cache_path))

    meta_path = cache_path + '.json'
    if not os.path.exists(meta_path):
        raise FileNotFoundError("file {} not found".format(meta_path))

    with open(meta_path) as meta_file:
        metadata = json.load(meta_file)
    url = metadata['url']
    etag = metadata['etag']

    return url, etag


def cached_path(url_or_filename: Union[str, Path], cache_dir: str = None) -> str:
    """
    Given something that might be a URL (or might be a local path),
    determine which. If it's a URL, download the file and cache it, and
    return the path to the cached file. If it's already a local path,
    make sure the file exists and then return the path.
    """
    if cache_dir is None:
        cache_dir = DATASET_CACHE
    if isinstance(url_or_filename, Path):
        url_or_filename = str(url_or_filename)

    parsed = urlparse(url_or_filename)

    if parsed.scheme in ('http', 'https', 's3'):
        # URL, so get it from the cache (downloading if necessary)
        return get_from_cache(url_or_filename, cache_dir)
    elif os.path.exists(url_or_filename):
        # File, and it exists.
        return url_or_filename
    elif parsed.scheme == '':
        # File, but it doesn't exist.
        raise FileNotFoundError("file {} not found".format(url_or_filename))
    else:
        # Something unknown
        raise ValueError("unable to parse {} as a URL or as a local path".format(url_or_filename))


def split_s3_path(url: str) -> Tuple[str, str]:
    """Split a full s3 path into the bucket name and path."""
    parsed = urlparse(url)
    if not parsed.netloc or not parsed.path:
        raise ValueError("bad s3 path {}".format(url))
    bucket_name = parsed.netloc
    s3_path = parsed.path
    # Remove '/' at beginning of path.
    if s3_path.startswith("/"):
        s3_path = s3_path[1:]
    return bucket_name, s3_path


def s3_request(func: Callable):
    """
    Wrapper function for s3 requests in order to create more helpful error
    messages.
    """

    @wraps(func)
    def wrapper(url: str, *args, **kwargs):
        try:
            return func(url, *args, **kwargs)
        except ClientError as exc:
            if int(exc.response["Error"]["Code"]) == 404:
                raise FileNotFoundError("file {} not found".format(url))
            else:
                raise

    return wrapper


@s3_request
def s3_etag(url: str) -> Optional[str]:
    """Check ETag on S3 object."""
    s3_resource = boto3.resource("s3")
    bucket_name, s3_path = split_s3_path(url)
    s3_object = s3_resource.Object(bucket_name, s3_path)
    return s3_object.e_tag


@s3_request
def s3_get(url: str, temp_file: IO) -> None:
    """Pull a file directly from S3."""
    s3_resource = boto3.resource("s3")
    bucket_name, s3_path = split_s3_path(url)
    s3_resource.Bucket(bucket_name).download_fileobj(s3_path, temp_file)


def http_get(url: str, temp_file: IO) -> None:
    req = requests.get(url, stream=True)
    content_length = req.headers.get('Content-Length')
    total = int(content_length) if content_length is not None else None
    progress = Tqdm.tqdm(unit="B", total=total)
    for chunk in req.iter_content(chunk_size=1024):
        if chunk: # filter out keep-alive new chunks
            progress.update(len(chunk))
            temp_file.write(chunk)
    progress.close()


# TODO(joelgrus): do we want to do checksums or anything like that?
def get_from_cache(url: str, cache_dir: str = None) -> str:
    """
    Given a URL, look for the corresponding dataset in the local cache.
    If it's not there, download it. Then return the path to the cached file.
    """
    if cache_dir is None:
        cache_dir = DATASET_CACHE

    os.makedirs(cache_dir, exist_ok=True)

    # Get eTag to add to filename, if it exists.
    if url.startswith("s3://"):
        etag = s3_etag(url)
    else:
        response = requests.head(url, allow_redirects=True)
        if response.status_code != 200:
            raise IOError("HEAD request failed for url {} with status code {}"
                          .format(url, response.status_code))
        etag = response.headers.get("ETag")

    filename = url_to_filename(url, etag)

    # get cache path to put the file
    cache_path = os.path.join(cache_dir, filename)

    if not os.path.exists(cache_path):
        # Download to temporary file, then copy to cache dir once finished.
        # Otherwise you get corrupt cache entries if the download gets interrupted.
        with tempfile.NamedTemporaryFile() as temp_file:
            logger.info("%s not found in cache, downloading to %s", url, temp_file.name)

            # GET file object
            if url.startswith("s3://"):
                s3_get(url, temp_file)
            else:
                http_get(url, temp_file)

            # we are copying the file before closing it, so flush to avoid truncation
            temp_file.flush()
            # shutil.copyfileobj() starts at the current position, so go to the start
            temp_file.seek(0)

            logger.info("copying %s to cache at %s", temp_file.name, cache_path)
            with open(cache_path, 'wb') as cache_file:
                shutil.copyfileobj(temp_file, cache_file)

            logger.info("creating metadata file for %s", cache_path)
            meta = {'url': url, 'etag': etag}
            meta_path = cache_path + '.json'
            with open(meta_path, 'w') as meta_file:
                json.dump(meta, meta_file)

            logger.info("removing temp file %s", temp_file.name)

    return cache_path


def get_file_extension(path: str, dot=True, lower: bool = True):
    ext = os.path.splitext(path)[1]
    ext = ext if dot else ext[1:]
    return ext.lower() if lower else ext

def get_spacy_model(spacy_model_name: str, pos_tags: bool, parse: bool, ner: bool) -> SpacyModelType:
    """
    In order to avoid loading spacy models a whole bunch of times, we'll save references to them,
    keyed by the options we used to create the spacy model, so any particular configuration only
    gets loaded once.
    """

    options = (spacy_model_name, pos_tags, parse, ner)
    if options not in LOADED_SPACY_MODELS:
        disable = ['vectors', 'textcat']
        if not pos_tags:
            disable.append('tagger')
        if not parse:
            disable.append('parser')
        if not ner:
            disable.append('ner')
        try:
            spacy_model = spacy.load(spacy_model_name, disable=disable)
        except OSError:
            logger.warning(f"Spacy models '{spacy_model_name}' not found.  Downloading and installing.")
            spacy_download(spacy_model_name)
            spacy_model = spacy.load(spacy_model_name, disable=disable)

        LOADED_SPACY_MODELS[options] = spacy_model
    return LOADED_SPACY_MODELS[options]


==> appendix/sm/code/stog/utils/from_params.py <==
"""
One of the design principles of AllenNLP is the use of a modular,
declarative language (JSON) for defining experiments and models.

This is implemented by giving each AllenNLP class a method

.. code-block
    @classmethod
    def from_params(cls, params: Params, **extras) -> 'ClassName':
        ...

that contains the logic for instantiating a class instance from a JSON-like
``Params`` object. Historically you had to implement your own ``from_params``
method on every class you wanted to instantiate this way, even though
most of the time you were simply popping off params and handing them to the
constructor (making sure that you popped them using the same default values
as in the constructor.)

It turns out that in those simple cases, we can generate a ``from_params``
method automatically. This implementation lives in the ``FromParams`` class.
Every ``Registrable`` subclass automatically gets it, and you can have your
non-``Registrable`` classes subclass from it as well.

The inclusion of ``extras`` allows for non-FromParams parameters to be passed
as well. For instance, all of our ``Model`` subclasses require a
``Vocabulary`` parameter. Accordingly, the ``train`` command calls

```
model = Model.from_params(params=params.pop('model'), vocab=vocab)
```

As an AllenNLP user, you will probably never need to worry about this.
However, if you do, note that the extra arguments must be called by keyword.
Prior to this default implementation it was possible to call them positionally
but this is no longer the case.

In some cases you might want the construction of class instances `from_params`
to include more elaborate logic than "pop off params and hand them to the constructor".
In this case your class just needs to explicitly implement its own `from_params`
method.
"""

from typing import TypeVar, Type, Dict, Union, Any, cast
import inspect
import logging

from stog.utils.checks import ConfigurationError
from stog.utils.params import Params

logger = logging.getLogger(__name__)  # pylint: disable=invalid-name

T = TypeVar('T')

# If a function parameter has no default value specified,
# this is what the inspect module returns.
_NO_DEFAULT = inspect.Parameter.empty  # pylint: disable=invalid-name

def takes_arg(obj, arg: str) -> bool:
    """
    Checks whether the provided obj takes a certain arg.
    If it's a class, we're really checking whether its constructor does.
    If it's a function or method, we're checking the object itself.
    Otherwise, we raise an error.
    """
    if inspect.isclass(obj):
        signature = inspect.signature(obj.__init__)
    elif inspect.ismethod(obj) or inspect.isfunction(obj):
        signature = inspect.signature(obj)
    else:
        raise ConfigurationError(f"object {obj} is not callable")
    return arg in signature.parameters

def remove_optional(annotation: type):
    """
    Optional[X] annotations are actually represented as Union[X, NoneType].
    For our purposes, the "Optional" part is not interesting, so here we
    throw it away.
    """
    origin = getattr(annotation, '__origin__', None)
    args = getattr(annotation, '__args__', ())
    if origin == Union and len(args) == 2 and args[1] == type(None):
        return args[0]
    else:
        return annotation

def create_kwargs(cls: Type[T], params: Params, **extras) -> Dict[str, Any]:
    """
    Given some class, a `Params` object, and potentially other keyword arguments,
    create a dict of keyword args suitable for passing to the class's constructor.

    The function does this by finding the class's constructor, matching the constructor
    arguments to entries in the `params` object, and instantiating values for the parameters
    using the type annotation and possibly a from_params method.

    Any values that are provided in the `extras` will just be used as is.
    For instance, you might provide an existing `Vocabulary` this way.
    """
    # Get the signature of the constructor.
    signature = inspect.signature(cls.__init__)
    kwargs: Dict[str, Any] = {}

    # Iterate over all the constructor parameters and their annotations.
    for name, param in signature.parameters.items():
        # Skip "self". You're not *required* to call the first parameter "self",
        # so in theory this logic is fragile, but if you don't call the self parameter
        # "self" you kind of deserve what happens.
        if name == "self":
            continue

        # If the annotation is a compound type like typing.Dict[str, int],
        # it will have an __origin__ field indicating `typing.Dict`
        # and an __args__ field indicating `(str, int)`. We capture both.
        annotation = remove_optional(param.annotation)
        origin = getattr(annotation, '__origin__', None)
        args = getattr(annotation, '__args__', [])

        # The parameter is optional if its default value is not the "no default" sentinel.
        default = param.default
        optional = default != _NO_DEFAULT

        # Some constructors expect extra non-parameter items, e.g. vocab: Vocabulary.
        # We check the provided `extras` for these and just use them if they exist.
        if name in extras:
            kwargs[name] = extras[name]

        # The next case is when the parameter type is itself constructible from_params.
        elif hasattr(annotation, 'from_params'):
            if name in params:
                # Our params have an entry for this, so we use that.
                subparams = params.pop(name)

                if takes_arg(annotation.from_params, 'extras'):
                    # If annotation.params accepts **extras, we need to pass them all along.
                    # For example, `BasicTextFieldEmbedder.from_params` requires a Vocabulary
                    # object, but `TextFieldEmbedder.from_params` does not.
                    subextras = extras
                else:
                    # Otherwise, only supply the ones that are actual args; any additional ones
                    # will cause a TypeError.
                    subextras = {k: v for k, v in extras.items() if takes_arg(annotation.from_params, k)}

                # In some cases we allow a string instead of a param dict, so
                # we need to handle that case separately.
                if isinstance(subparams, str):
                    kwargs[name] = annotation.by_name(subparams)()
                else:
                    kwargs[name] = annotation.from_params(params=subparams, **subextras)
            elif not optional:
                # Not optional and not supplied, that's an error!
                raise ConfigurationError(f"expected key {name} for {cls.__name__}")
            else:
                kwargs[name] = default

        # If the parameter type is a Python primitive, just pop it off
        # using the correct casting pop_xyz operation.
        elif annotation == str:
            kwargs[name] = (params.pop(name, default)
                            if optional
                            else params.pop(name))
        elif annotation == int:
            kwargs[name] = (params.pop_int(name, default)
                            if optional
                            else params.pop_int(name))
        elif annotation == bool:
            kwargs[name] = (params.pop_bool(name, default)
                            if optional
                            else params.pop_bool(name))
        elif annotation == float:
            kwargs[name] = (params.pop_float(name, default)
                            if optional
                            else params.pop_float(name))

        # This is special logic for handling types like Dict[str, TokenIndexer], which it creates by
        # instantiating each value from_params and returning the resulting dict.
        elif origin in (Dict, dict) and len(args) == 2 and hasattr(args[-1], 'from_params'):
            value_cls = annotation.__args__[-1]

            value_dict = {}

            for key, value_params in params.pop(name, Params({})).items():
                value_dict[key] = value_cls.from_params(params=value_params, **extras)

            kwargs[name] = value_dict

        else:
            # Pass it on as is and hope for the best.   ¯\_(ツ)_/¯
            if optional:
                kwargs[name] = params.pop(name, default)
            else:
                kwargs[name] = params.pop(name)

    params.assert_empty(cls.__name__)
    return kwargs


class FromParams:
    """
    Mixin to give a from_params method to classes. We create a distinct base class for this
    because sometimes we want non-Registrable classes to be instantiatable from_params.
    """
    @classmethod
    def from_params(cls: Type[T], params: Params, **extras) -> T:
        """
        This is the automatic implementation of `from_params`. Any class that subclasses `FromParams`
        (or `Registrable`, which itself subclasses `FromParams`) gets this implementation for free.
        If you want your class to be instantiated from params in the "obvious" way -- pop off parameters
        and hand them to your constructor with the same names -- this provides that functionality.

        If you need more complex logic in your from `from_params` method, you'll have to implement
        your own method that overrides this one.
        """
        # pylint: disable=protected-access
        from stog.utils.registrable import Registrable  # import here to avoid circular imports

        logger.info(f"instantiating class {cls} from params {getattr(params, 'params', params)} "
                    f"and extras {extras}")

        if params is None:
            return None

        registered_subclasses = Registrable._registry.get(cls)

        if registered_subclasses is not None:
            # We know ``cls`` inherits from Registrable, so we'll use a cast to make mypy happy.
            # We have to use a disable to make pylint happy.
            # pylint: disable=no-member
            as_registrable = cast(Type[Registrable], cls)
            default_to_first_choice = as_registrable.default_implementation is not None
            choice = params.pop_choice("type",
                                       choices=as_registrable.list_available(),
                                       default_to_first_choice=default_to_first_choice)
            subclass = registered_subclasses[choice]

            # We want to call subclass.from_params. It's possible that it's just the "free"
            # implementation here, in which case it accepts `**extras` and we are not able
            # to make any assumptions about what extra parameters it needs.
            #
            # It's also possible that it has a custom `from_params` method. In that case it
            # won't accept any **extra parameters and we'll need to filter them out.
            if not takes_arg(subclass.from_params, 'extras'):
                # Necessarily subclass.from_params is a custom implementation, so we need to
                # pass it only the args it's expecting.
                extras = {k: v for k, v in extras.items() if takes_arg(subclass.from_params, k)}

            return subclass.from_params(params=params, **extras)
        else:
            # This is not a base class, so convert our params and extras into a dict of kwargs.

            if cls.__init__ == object.__init__:
                # This class does not have an explicit constructor, so don't give it any kwargs.
                # Without this logic, create_kwargs will look at object.__init__ and see that
                # it takes *args and **kwargs and look for those.
                kwargs: Dict[str, Any] = {}
            else:
                # This class has a constructor, so create kwargs for it.
                kwargs = create_kwargs(cls, params, **extras)

            return cls(**kwargs)  # type: ignore


==> appendix/sm/code/stog/utils/logging.py <==
from __future__ import absolute_import

from typing import TextIO
import os
import logging


def init_logger(log_name=None, log_file=None):
    """
    Adopted from OpenNMT-py:
        https://github.com/OpenNMT/OpenNMT-py/blob/master/onmt/utils/logging.py
    """
    log_format = logging.Formatter("[%(asctime)s %(levelname)s] %(message)s")
    logger = logging.getLogger(log_name)
    logger.setLevel(logging.INFO)

    console_handler = logging.StreamHandler()
    console_handler.setFormatter(log_format)
    logger.handlers = [console_handler]

    if log_file and log_file != '':
        file_handler = logging.FileHandler(log_file)
        file_handler.setFormatter(log_format)
        logger.addHandler(file_handler)

    return logger


"""
A logger that maintains logs of both stdout and stderr when models are run.
"""
def replace_cr_with_newline(message: str):
    """
    TQDM and requests use carriage returns to get the training line to update for each batch
    without adding more lines to the terminal output.  Displaying those in a file won't work
    correctly, so we'll just make sure that each batch shows up on its one line.
    :param message: the message to permute
    :return: the message with carriage returns replaced with newlines
    """
    if '\r' in message:
        message = message.replace('\r', '')
        if not message or message[-1] != '\n':
            message += '\n'
    return message


class TeeLogger:
    """
    This class is an attempt to maintain logs of both stdout and stderr for when models are run.
    To use this class, at the beginning of your script insert these lines::
        sys.stdout = TeeLogger("stdout.log", sys.stdout)
        sys.stderr = TeeLogger("stdout.log", sys.stderr)
    """
    def __init__(self, filename: str, terminal: TextIO, file_friendly_terminal_output: bool) -> None:
        self.terminal = terminal
        self.file_friendly_terminal_output = file_friendly_terminal_output
        parent_directory = os.path.dirname(filename)
        os.makedirs(parent_directory, exist_ok=True)
        self.log = open(filename, 'a')

    def write(self, message):
        cleaned = replace_cr_with_newline(message)

        if self.file_friendly_terminal_output:
            self.terminal.write(cleaned)
        else:
            self.terminal.write(message)

        self.log.write(cleaned)

    def flush(self):
        self.terminal.flush()
        self.log.flush()


==> appendix/sm/code/stog/utils/nn.py <==
"""
Adopted from AllenNLP:
    https://github.com/allenai/allennlp/blob/v0.6.1/allennlp/nn/util.py

Assorted utilities for working with neural networks in AllenNLP.
"""
# pylint: disable=too-many-lines
from collections import defaultdict
from typing import Dict, List, Optional, Any, Tuple
import math
import warnings

import torch

from stog.utils import logging
from stog.utils.checks import ConfigurationError

logger = logging.init_logger()  # pylint: disable=invalid-name


def batch_tensor_dicts(tensor_dicts: List[Dict[str, torch.Tensor]],
                       remove_trailing_dimension: bool = False) -> Dict[str, torch.Tensor]:
    """
    Takes a list of tensor dictionaries, where each dictionary is assumed to have matching keys,
    and returns a single dictionary with all tensors with the same key batched together.
    Parameters
    ----------
    tensor_dicts : ``List[Dict[str, torch.Tensor]]``
        The list of tensor dictionaries to batch.
    remove_trailing_dimension : ``bool``
        If ``True``, we will check for a trailing dimension of size 1 on the tensors that are being
        batched, and remove it if we find it.
    """
    key_to_tensors: Dict[str, List[torch.Tensor]] = defaultdict(list)
    for tensor_dict in tensor_dicts:
        for key, tensor in tensor_dict.items():
            key_to_tensors[key].append(tensor)
    batched_tensors = {}
    for key, tensor_list in key_to_tensors.items():
        batched_tensor = torch.stack(tensor_list)
        if remove_trailing_dimension and all(tensor.size(-1) == 1 for tensor in tensor_list):
            batched_tensor = batched_tensor.squeeze(-1)
        batched_tensors[key] = batched_tensor
    return batched_tensors


def get_lengths_from_binary_sequence_mask(mask: torch.Tensor):
    """
    Compute sequence lengths for each batch element in a tensor using a
    binary mask.
    Parameters
    ----------
    mask : torch.Tensor, required.
        A 2D binary mask of shape (batch_size, sequence_length) to
        calculate the per-batch sequence lengths from.
    Returns
    -------
    A torch.LongTensor of shape (batch_size,) representing the lengths
    of the sequences in the batch.
    """
    return mask.long().sum(-1)


def get_mask_from_sequence_lengths(sequence_lengths: torch.Tensor, max_length: int) -> torch.Tensor:
    """
    Given a variable of shape ``(batch_size,)`` that represents the sequence lengths of each batch
    element, this function returns a ``(batch_size, max_length)`` mask variable.  For example, if
    our input was ``[2, 2, 3]``, with a ``max_length`` of 4, we'd return
    ``[[1, 1, 0, 0], [1, 1, 0, 0], [1, 1, 1, 0]]``.
    We require ``max_length`` here instead of just computing it from the input ``sequence_lengths``
    because it lets us avoid finding the max, then copying that value from the GPU to the CPU so
    that we can use it to construct a new tensor.
    """
    # (batch_size, max_length)
    ones = sequence_lengths.new_ones(sequence_lengths.size(0), max_length)
    range_tensor = ones.cumsum(dim=1)
    return (sequence_lengths.unsqueeze(1) >= range_tensor).long()


def sort_batch_by_length(tensor: torch.Tensor, sequence_lengths: torch.Tensor):
    """
    Sort a batch first tensor by some specified lengths.
    Parameters
    ----------
    tensor : torch.FloatTensor, required.
        A batch first Pytorch tensor.
    sequence_lengths : torch.LongTensor, required.
        A tensor representing the lengths of some dimension of the tensor which
        we want to sort by.
    Returns
    -------
    sorted_tensor : torch.FloatTensor
        The original tensor sorted along the batch dimension with respect to sequence_lengths.
    sorted_sequence_lengths : torch.LongTensor
        The original sequence_lengths sorted by decreasing size.
    restoration_indices : torch.LongTensor
        Indices into the sorted_tensor such that
        ``sorted_tensor.index_select(0, restoration_indices) == original_tensor``
    permuation_index : torch.LongTensor
        The indices used to sort the tensor. This is useful if you want to sort many
        tensors using the same ordering.
    """

    if not isinstance(tensor, torch.Tensor) or not isinstance(sequence_lengths, torch.Tensor):
        raise ConfigurationError("Both the tensor and sequence lengths must be torch.Tensors.")

    sorted_sequence_lengths, permutation_index = sequence_lengths.sort(0, descending=True)
    sorted_tensor = tensor.index_select(0, permutation_index)

    index_range = sequence_lengths.new_tensor(torch.arange(0, len(sequence_lengths)))
    # This is the equivalent of zipping with index, sorting by the original
    # sequence lengths and returning the now sorted indices.
    _, reverse_mapping = permutation_index.sort(0, descending=False)
    restoration_indices = index_range.index_select(0, reverse_mapping)
    return sorted_tensor, sorted_sequence_lengths, restoration_indices, permutation_index


def get_final_encoder_states(encoder_outputs: torch.Tensor,
                             mask: torch.Tensor,
                             bidirectional: bool = False) -> torch.Tensor:
    """
    Given the output from a ``Seq2SeqEncoder``, with shape ``(batch_size, sequence_length,
    encoding_dim)``, this method returns the final hidden state for each element of the batch,
    giving a tensor of shape ``(batch_size, encoding_dim)``.  This is not as simple as
    ``encoder_outputs[:, -1]``, because the sequences could have different lengths.  We use the
    mask (which has shape ``(batch_size, sequence_length)``) to find the final state for each batch
    instance.
    Additionally, if ``bidirectional`` is ``True``, we will split the final dimension of the
    ``encoder_outputs`` into two and assume that the first half is for the forward direction of the
    encoder and the second half is for the backward direction.  We will concatenate the last state
    for each encoder dimension, giving ``encoder_outputs[:, -1, :encoding_dim/2]`` concated with
    ``encoder_outputs[:, 0, encoding_dim/2:]``.
    """
    # These are the indices of the last words in the sequences (i.e. length sans padding - 1).  We
    # are assuming sequences are right padded.
    # Shape: (batch_size,)
    last_word_indices = mask.sum(1).long() - 1
    batch_size, _, encoder_output_dim = encoder_outputs.size()
    expanded_indices = last_word_indices.view(-1, 1, 1).expand(batch_size, 1, encoder_output_dim)
    # Shape: (batch_size, 1, encoder_output_dim)
    final_encoder_output = encoder_outputs.gather(1, expanded_indices)
    final_encoder_output = final_encoder_output.squeeze(1)  # (batch_size, encoder_output_dim)
    if bidirectional:
        final_forward_output = final_encoder_output[:, :(encoder_output_dim // 2)]
        final_backward_output = encoder_outputs[:, 0, (encoder_output_dim // 2):]
        final_encoder_output = torch.cat([final_forward_output, final_backward_output], dim=-1)
    return final_encoder_output


def get_dropout_mask(dropout_probability: float, tensor_for_masking: torch.Tensor):
    """
    Computes and returns an element-wise dropout mask for a given tensor, where
    each element in the mask is dropped out with probability dropout_probability.
    Note that the mask is NOT applied to the tensor - the tensor is passed to retain
    the correct CUDA tensor type for the mask.
    Parameters
    ----------
    dropout_probability : float, required.
        Probability of dropping a dimension of the input.
    tensor_for_masking : torch.Tensor, required.
    Returns
    -------
    A torch.FloatTensor consisting of the binary mask scaled by 1/ (1 - dropout_probability).
    This scaling ensures expected values and variances of the output of applying this mask
     and the original tensor are the same.
    """
    binary_mask = tensor_for_masking.new_tensor(torch.rand(tensor_for_masking.size()) > dropout_probability)
    # Scale mask by 1/keep_prob to preserve output statistics.
    dropout_mask = binary_mask.float().div(1.0 - dropout_probability)
    return dropout_mask


def masked_softmax(vector: torch.Tensor, mask: torch.Tensor, dim: int = -1) -> torch.Tensor:
    """
    ``torch.nn.functional.softmax(vector)`` does not work if some elements of ``vector`` should be
    masked.  This performs a softmax on just the non-masked portions of ``vector``.  Passing
    ``None`` in for the mask is also acceptable; you'll just get a regular softmax.
    ``vector`` can have an arbitrary number of dimensions; the only requirement is that ``mask`` is
    broadcastable to ``vector's`` shape.  If ``mask`` has fewer dimensions than ``vector``, we will
    unsqueeze on dimension 1 until they match.  If you need a different unsqueezing of your mask,
    do it yourself before passing the mask into this function.
    In the case that the input vector is completely masked, this function returns an array
    of ``0.0``. This behavior may cause ``NaN`` if this is used as the last layer of a model
    that uses categorical cross-entropy loss.
    """
    if mask is None:
        result = torch.nn.functional.softmax(vector, dim=dim)
    else:
        mask = mask.float()
        while mask.dim() < vector.dim():
            mask = mask.unsqueeze(1)
        # To limit numerical errors from large vector elements outside the mask, we zero these out.
        result = torch.nn.functional.softmax(vector * mask, dim=dim)
        result = result * mask
        result = result / (result.sum(dim=dim, keepdim=True) + 1e-13)
    return result


def masked_log_softmax(vector: torch.Tensor, mask: torch.Tensor, dim: int = -1) -> torch.Tensor:
    """
    ``torch.nn.functional.log_softmax(vector)`` does not work if some elements of ``vector`` should be
    masked.  This performs a log_softmax on just the non-masked portions of ``vector``.  Passing
    ``None`` in for the mask is also acceptable; you'll just get a regular log_softmax.
    ``vector`` can have an arbitrary number of dimensions; the only requirement is that ``mask`` is
    broadcastable to ``vector's`` shape.  If ``mask`` has fewer dimensions than ``vector``, we will
    unsqueeze on dimension 1 until they match.  If you need a different unsqueezing of your mask,
    do it yourself before passing the mask into this function.
    In the case that the input vector is completely masked, the return value of this function is
    arbitrary, but not ``nan``.  You should be masking the result of whatever computation comes out
    of this in that case, anyway, so the specific values returned shouldn't matter.  Also, the way
    that we deal with this case relies on having single-precision floats; mixing half-precision
    floats with fully-masked vectors will likely give you ``nans``.
    If your logits are all extremely negative (i.e., the max value in your logit vector is -50 or
    lower), the way we handle masking here could mess you up.  But if you've got logit values that
    extreme, you've got bigger problems than this.
    """
    if mask is not None:
        mask = mask.float()
        while mask.dim() < vector.dim():
            mask = mask.unsqueeze(1)
        # vector + mask.log() is an easy way to zero out masked elements in logspace, but it
        # results in nans when the whole vector is masked.  We need a very small value instead of a
        # zero in the mask for these cases.  log(1 + 1e-45) is still basically 0, so we can safely
        # just add 1e-45 before calling mask.log().  We use 1e-45 because 1e-46 is so small it
        # becomes 0 - this is just the smallest value we can actually use.
        vector = vector + (mask + 1e-45).log()
    return torch.nn.functional.log_softmax(vector, dim=dim)


def masked_max(vector: torch.Tensor,
               mask: torch.Tensor,
               dim: int,
               keepdim: bool = False,
               min_val: float = -1e7) -> torch.Tensor:
    """
    To calculate max along certain dimensions on masked values
    Parameters
    ----------
    vector : ``torch.Tensor``
        The vector to calculate max, assume unmasked parts are already zeros
    mask : ``torch.Tensor``
        The mask of the vector. It must be broadcastable with vector.
    dim : ``int``
        The dimension to calculate max
    keepdim : ``bool``
        Whether to keep dimension
    min_val : ``float``
        The minimal value for paddings
    Returns
    -------
    A ``torch.Tensor`` of including the maximum values.
    """
    one_minus_mask = (1.0 - mask).byte()
    replaced_vector = vector.masked_fill(one_minus_mask, min_val)
    max_value, _ = replaced_vector.max(dim=dim, keepdim=keepdim)
    return max_value


def masked_mean(vector: torch.Tensor,
                mask: torch.Tensor,
                dim: int,
                keepdim: bool = False,
                eps: float = 1e-8) -> torch.Tensor:
    """
    To calculate mean along certain dimensions on masked values
    Parameters
    ----------
    vector : ``torch.Tensor``
        The vector to calculate mean.
    mask : ``torch.Tensor``
        The mask of the vector. It must be broadcastable with vector.
    dim : ``int``
        The dimension to calculate mean
    keepdim : ``bool``
        Whether to keep dimension
    eps : ``float``
        A small value to avoid zero division problem.
    Returns
    -------
    A ``torch.Tensor`` of including the mean values.
    """
    one_minus_mask = (1.0 - mask).byte()
    replaced_vector = vector.masked_fill(one_minus_mask, 0.0)

    value_sum = torch.sum(replaced_vector, dim=dim, keepdim=keepdim)
    value_count = torch.sum(mask.float(), dim=dim, keepdim=keepdim)
    return value_sum / value_count.clamp(min=eps)


def viterbi_decode(tag_sequence: torch.Tensor,
                   transition_matrix: torch.Tensor,
                   tag_observations: Optional[List[int]] = None):
    """
    Perform Viterbi decoding in log space over a sequence given a transition matrix
    specifying pairwise (transition) potentials between tags and a matrix of shape
    (sequence_length, num_tags) specifying unary potentials for possible tags per
    timestep.
    Parameters
    ----------
    tag_sequence : torch.Tensor, required.
        A tensor of shape (sequence_length, num_tags) representing scores for
        a set of tags over a given sequence.
    transition_matrix : torch.Tensor, required.
        A tensor of shape (num_tags, num_tags) representing the binary potentials
        for transitioning between a given pair of tags.
    tag_observations : Optional[List[int]], optional, (default = None)
        A list of length ``sequence_length`` containing the class ids of observed
        elements in the sequence, with unobserved elements being set to -1. Note that
        it is possible to provide evidence which results in degenerate labellings if
        the sequences of tags you provide as evidence cannot transition between each
        other, or those transitions are extremely unlikely. In this situation we log a
        warning, but the responsibility for providing self-consistent evidence ultimately
        lies with the user.
    Returns
    -------
    viterbi_path : List[int]
        The tag indices of the maximum likelihood tag sequence.
    viterbi_score : torch.Tensor
        The score of the viterbi path.
    """
    sequence_length, num_tags = list(tag_sequence.size())
    if tag_observations:
        if len(tag_observations) != sequence_length:
            raise ConfigurationError("Observations were provided, but they were not the same length "
                                     "as the sequence. Found sequence of length: {} and evidence: {}"
                                     .format(sequence_length, tag_observations))
    else:
        tag_observations = [-1 for _ in range(sequence_length)]

    path_scores = []
    path_indices = []

    if tag_observations[0] != -1:
        one_hot = torch.zeros(num_tags)
        one_hot[tag_observations[0]] = 100000.
        path_scores.append(one_hot)
    else:
        path_scores.append(tag_sequence[0, :])

    # Evaluate the scores for all possible paths.
    for timestep in range(1, sequence_length):
        # Add pairwise potentials to current scores.
        summed_potentials = path_scores[timestep - 1].unsqueeze(-1) + transition_matrix
        scores, paths = torch.max(summed_potentials, 0)

        # If we have an observation for this timestep, use it
        # instead of the distribution over tags.
        observation = tag_observations[timestep]
        # Warn the user if they have passed
        # invalid/extremely unlikely evidence.
        if tag_observations[timestep - 1] != -1:
            if transition_matrix[tag_observations[timestep - 1], observation] < -10000:
                logger.warning("The pairwise potential between tags you have passed as "
                               "observations is extremely unlikely. Double check your evidence "
                               "or transition potentials!")
        if observation != -1:
            one_hot = torch.zeros(num_tags)
            one_hot[observation] = 100000.
            path_scores.append(one_hot)
        else:
            path_scores.append(tag_sequence[timestep, :] + scores.squeeze())
        path_indices.append(paths.squeeze())

    # Construct the most likely sequence backwards.
    viterbi_score, best_path = torch.max(path_scores[-1], 0)
    viterbi_path = [int(best_path.numpy())]
    for backward_timestep in reversed(path_indices):
        viterbi_path.append(int(backward_timestep[viterbi_path[-1]]))
    # Reverse the backward path.
    viterbi_path.reverse()
    return viterbi_path, viterbi_score


def get_text_field_mask(text_field_tensors: Dict[str, torch.Tensor],
                        num_wrapping_dims: int = 0) -> torch.LongTensor:
    """
    Takes the dictionary of tensors produced by a ``TextField`` and returns a mask
    with 0 where the tokens are padding, and 1 otherwise.  We also handle ``TextFields``
    wrapped by an arbitrary number of ``ListFields``, where the number of wrapping ``ListFields``
    is given by ``num_wrapping_dims``.
    If ``num_wrapping_dims == 0``, the returned mask has shape ``(batch_size, num_tokens)``.
    If ``num_wrapping_dims > 0`` then the returned mask has ``num_wrapping_dims`` extra
    dimensions, so the shape will be ``(batch_size, ..., num_tokens)``.
    There could be several entries in the tensor dictionary with different shapes (e.g., one for
    word ids, one for character ids).  In order to get a token mask, we use the tensor in
    the dictionary with the lowest number of dimensions.  After subtracting ``num_wrapping_dims``,
    if this tensor has two dimensions we assume it has shape ``(batch_size, ..., num_tokens)``,
    and use it for the mask.  If instead it has three dimensions, we assume it has shape
    ``(batch_size, ..., num_tokens, num_features)``, and sum over the last dimension to produce
    the mask.  Most frequently this will be a character id tensor, but it could also be a
    featurized representation of each token, etc.
    If the input ``text_field_tensors`` contains the "mask" key, this is returned instead of inferring the mask.
    TODO(joelgrus): can we change this?
    NOTE: Our functions for generating masks create torch.LongTensors, because using
    torch.ByteTensors  makes it easy to run into overflow errors
    when doing mask manipulation, such as summing to get the lengths of sequences - see below.
    >>> mask = torch.ones([260]).byte()
    >>> mask.sum() # equals 260.
    >>> var_mask = torch.autograd.V(mask)
    >>> var_mask.sum() # equals 4, due to 8 bit precision - the sum overflows.
    """
    if "mask" in text_field_tensors:
        return text_field_tensors["mask"]

    tensor_dims = [(tensor.dim(), tensor) for tensor in text_field_tensors.values()]
    tensor_dims.sort(key=lambda x: x[0])

    smallest_dim = tensor_dims[0][0] - num_wrapping_dims
    if smallest_dim == 2:
        token_tensor = tensor_dims[0][1]
        return (token_tensor != 0).long()
    elif smallest_dim == 3:
        character_tensor = tensor_dims[0][1]
        return ((character_tensor > 0).long().sum(dim=-1) > 0).long()
    else:
        raise ValueError("Expected a tensor with dimension 2 or 3, found {}".format(smallest_dim))


def last_dim_softmax(tensor: torch.Tensor, mask: Optional[torch.Tensor] = None) -> torch.Tensor:
    """
    Takes a tensor with 3 or more dimensions and does a masked softmax over the last dimension.  We
    assume the tensor has shape ``(batch_size, ..., sequence_length)`` and that the mask (if given)
    has shape ``(batch_size, sequence_length)``.
    .. deprecated:: 0.6.1
           ``last_dim_softmax`` was deprecated in favor of just using ``masked_softmax`` in version
           0.6.1.  It will be removed in version 0.8.
    """
    warnings.warn("``last_dim_softmax`` was deprecated in favor of just using ``masked_softmax`` "
                  "in version 0.6.1.  It will be removed in version 0.8.", DeprecationWarning)
    return masked_softmax(tensor, mask, dim=-1)


def last_dim_log_softmax(tensor: torch.Tensor, mask: Optional[torch.Tensor] = None) -> torch.Tensor:
    """
    Takes a tensor with 3 or more dimensions and does a masked log softmax over the last dimension.
    We assume the tensor has shape ``(batch_size, ..., sequence_length)`` and that the mask (if given)
    has shape ``(batch_size, sequence_length)``.
    .. deprecated:: 0.6.1
           ``last_dim_log_softmax`` was deprecated in favor of just using ``masked_log_softmax`` in
           version 0.6.1.  It will be removed in version 0.8.
    """
    warnings.warn("``last_dim_log_softmax`` was deprecated in favor of just using "
                  "``masked_log_softmax`` in version 0.6.1.  It will be removed in version 0.8.",
                  DeprecationWarning)
    return masked_log_softmax(tensor, mask, dim=-1)


def weighted_sum(matrix: torch.Tensor, attention: torch.Tensor) -> torch.Tensor:
    """
    Takes a matrix of vectors and a set of weights over the rows in the matrix (which we call an
    "attention" vector), and returns a weighted sum of the rows in the matrix.  This is the typical
    computation performed after an attention mechanism.
    Note that while we call this a "matrix" of vectors and an attention "vector", we also handle
    higher-order tensors.  We always sum over the second-to-last dimension of the "matrix", and we
    assume that all dimensions in the "matrix" prior to the last dimension are matched in the
    "vector".  Non-matched dimensions in the "vector" must be `directly after the batch dimension`.
    For example, say I have a "matrix" with dimensions ``(batch_size, num_queries, num_words,
    embedding_dim)``.  The attention "vector" then must have at least those dimensions, and could
    have more. Both:
        - ``(batch_size, num_queries, num_words)`` (distribution over words for each query)
        - ``(batch_size, num_documents, num_queries, num_words)`` (distribution over words in a
          query for each document)
    are valid input "vectors", producing tensors of shape:
    ``(batch_size, num_queries, embedding_dim)`` and
    ``(batch_size, num_documents, num_queries, embedding_dim)`` respectively.
    """
    # We'll special-case a few settings here, where there are efficient (but poorly-named)
    # operations in pytorch that already do the computation we need.
    if attention.dim() == 2 and matrix.dim() == 3:
        return attention.unsqueeze(1).bmm(matrix).squeeze(1)
    if attention.dim() == 3 and matrix.dim() == 3:
        return attention.bmm(matrix)
    if matrix.dim() - 1 < attention.dim():
        expanded_size = list(matrix.size())
        for i in range(attention.dim() - matrix.dim() + 1):
            matrix = matrix.unsqueeze(1)
            expanded_size.insert(i + 1, attention.size(i + 1))
        matrix = matrix.expand(*expanded_size)
    intermediate = attention.unsqueeze(-1).expand_as(matrix) * matrix
    return intermediate.sum(dim=-2)


def sequence_cross_entropy_with_logits(logits: torch.FloatTensor,
                                       targets: torch.LongTensor,
                                       weights: torch.FloatTensor,
                                       batch_average: bool = True,
                                       label_smoothing: float = None) -> torch.FloatTensor:
    """
    Computes the cross entropy loss of a sequence, weighted with respect to
    some user provided weights. Note that the weighting here is not the same as
    in the :func:`torch.nn.CrossEntropyLoss()` criterion, which is weighting
    classes; here we are weighting the loss contribution from particular elements
    in the sequence. This allows loss computations for models which use padding.
    Parameters
    ----------
    logits : ``torch.FloatTensor``, required.
        A ``torch.FloatTensor`` of size (batch_size, sequence_length, num_classes)
        which contains the unnormalized probability for each class.
    targets : ``torch.LongTensor``, required.
        A ``torch.LongTensor`` of size (batch, sequence_length) which contains the
        index of the true class for each corresponding step.
    weights : ``torch.FloatTensor``, required.
        A ``torch.FloatTensor`` of size (batch, sequence_length)
    batch_average : bool, optional, (default = True).
        A bool indicating whether the loss should be averaged across the batch,
        or returned as a vector of losses per batch element.
    label_smoothing : ``float``, optional (default = None)
        Whether or not to apply label smoothing to the cross-entropy loss.
        For example, with a label smoothing value of 0.2, a 4 class classifcation
        target would look like ``[0.05, 0.05, 0.85, 0.05]`` if the 3rd class was
        the correct label.
    Returns
    -------
    A torch.FloatTensor representing the cross entropy loss.
    If ``batch_average == True``, the returned loss is a scalar.
    If ``batch_average == False``, the returned loss is a vector of shape (batch_size,).
    """
    # shape : (batch * sequence_length, num_classes)
    logits_flat = logits.view(-1, logits.size(-1))
    # shape : (batch * sequence_length, num_classes)
    log_probs_flat = torch.nn.functional.log_softmax(logits_flat, dim=-1)
    # shape : (batch * max_len, 1)
    targets_flat = targets.view(-1, 1).long()

    if label_smoothing is not None and label_smoothing > 0.0:
        num_classes = logits.size(-1)
        smoothing_value = label_smoothing / num_classes
        # Fill all the correct indices with 1 - smoothing value.
        one_hot_targets = torch.zeros_like(log_probs_flat).scatter_(-1, targets_flat, 1.0 - label_smoothing)
        smoothed_targets = one_hot_targets + smoothing_value
        negative_log_likelihood_flat = - log_probs_flat * smoothed_targets
        negative_log_likelihood_flat = negative_log_likelihood_flat.sum(-1, keepdim=True)
    else:
        # Contribution to the negative log likelihood only comes from the exact indices
        # of the targets, as the target distributions are one-hot. Here we use torch.gather
        # to extract the indices of the num_classes dimension which contribute to the loss.
        # shape : (batch * sequence_length, 1)
        negative_log_likelihood_flat = - torch.gather(log_probs_flat, dim=1, index=targets_flat)
    # shape : (batch, sequence_length)
    negative_log_likelihood = negative_log_likelihood_flat.view(*targets.size())
    # shape : (batch, sequence_length)
    negative_log_likelihood = negative_log_likelihood * weights.float()
    # shape : (batch_size,)
    per_batch_loss = negative_log_likelihood.sum(1) / (weights.sum(1).float() + 1e-13)

    if batch_average:
        num_non_empty_sequences = ((weights.sum(1) > 0).float().sum() + 1e-13)
        return per_batch_loss.sum() / num_non_empty_sequences
    return per_batch_loss


def replace_masked_values(tensor: torch.Tensor, mask: torch.Tensor, replace_with: float) -> torch.Tensor:
    """
    Replaces all masked values in ``tensor`` with ``replace_with``.  ``mask`` must be broadcastable
    to the same shape as ``tensor``. We require that ``tensor.dim() == mask.dim()``, as otherwise we
    won't know which dimensions of the mask to unsqueeze.
    This just does ``tensor.masked_fill()``, except the pytorch method fills in things with a mask
    value of 1, where we want the opposite.  You can do this in your own code with
    ``tensor.masked_fill((1 - mask).byte(), replace_with)``.
    """
    if tensor.dim() != mask.dim():
        raise ConfigurationError("tensor.dim() (%d) != mask.dim() (%d)" % (tensor.dim(), mask.dim()))
    return tensor.masked_fill((1 - mask).byte(), replace_with)


def tensors_equal(tensor1: torch.Tensor, tensor2: torch.Tensor, tolerance: float = 1e-12) -> bool:
    """
    A check for tensor equality (by value).  We make sure that the tensors have the same shape,
    then check all of the entries in the tensor for equality.  We additionally allow the input
    tensors to be lists or dictionaries, where we then do the above check on every position in the
    list / item in the dictionary.  If we find objects that aren't tensors as we're doing that, we
    just defer to their equality check.
    This is kind of a catch-all method that's designed to make implementing ``__eq__`` methods
    easier, in a way that's really only intended to be useful for tests.
    """
    # pylint: disable=too-many-return-statements
    if isinstance(tensor1, (list, tuple)):
        if not isinstance(tensor2, (list, tuple)) or len(tensor1) != len(tensor2):
            return False
        return all([tensors_equal(t1, t2, tolerance) for t1, t2 in zip(tensor1, tensor2)])
    elif isinstance(tensor1, dict):
        if not isinstance(tensor2, dict):
            return False
        if tensor1.keys() != tensor2.keys():
            return False
        return all([tensors_equal(tensor1[key], tensor2[key], tolerance) for key in tensor1])
    elif isinstance(tensor1, torch.Tensor):
        if not isinstance(tensor2, torch.Tensor):
            return False
        if tensor1.size() != tensor2.size():
            return False
        return ((tensor1 - tensor2).abs().float() < tolerance).all()
    else:
        try:
            return tensor1 == tensor2
        except RuntimeError:
            print(type(tensor1), type(tensor2))
            raise



def device_mapping(cuda_device: int):
    """
    In order to `torch.load()` a GPU-trained model onto a CPU (or specific GPU),
    you have to supply a `map_location` function. Call this with
    the desired `cuda_device` to get the function that `torch.load()` needs.
    """
    def inner_device_mapping(storage: torch.Storage, location) -> torch.Storage:  # pylint: disable=unused-argument
        if cuda_device >= 0:
            return storage.cuda(cuda_device)
        else:
            return storage
    return inner_device_mapping


def combine_tensors(combination: str, tensors: List[torch.Tensor]) -> torch.Tensor:
    """
    Combines a list of tensors using element-wise operations and concatenation, specified by a
    ``combination`` string.  The string refers to (1-indexed) positions in the input tensor list,
    and looks like ``"1,2,1+2,3-1"``.
    We allow the following kinds of combinations: ``x``, ``x*y``, ``x+y``, ``x-y``, and ``x/y``,
    where ``x`` and ``y`` are positive integers less than or equal to ``len(tensors)``.  Each of
    the binary operations is performed elementwise.  You can give as many combinations as you want
    in the ``combination`` string.  For example, for the input string ``"1,2,1*2"``, the result
    would be ``[1;2;1*2]``, as you would expect, where ``[;]`` is concatenation along the last
    dimension.
    If you have a fixed, known way to combine tensors that you use in a model, you should probably
    just use something like ``torch.cat([x_tensor, y_tensor, x_tensor * y_tensor])``.  This
    function adds some complexity that is only necessary if you want the specific combination used
    to be `configurable`.
    If you want to do any element-wise operations, the tensors involved in each element-wise
    operation must have the same shape.
    This function also accepts ``x`` and ``y`` in place of ``1`` and ``2`` in the combination
    string.
    """
    if len(tensors) > 9:
        raise ConfigurationError("Double-digit tensor lists not currently supported")
    combination = combination.replace('x', '1').replace('y', '2')
    to_concatenate = [_get_combination(piece, tensors) for piece in combination.split(',')]
    return torch.cat(to_concatenate, dim=-1)


def _get_combination(combination: str, tensors: List[torch.Tensor]) -> torch.Tensor:
    if combination.isdigit():
        index = int(combination) - 1
        return tensors[index]
    else:
        if len(combination) != 3:
            raise ConfigurationError("Invalid combination: " + combination)
        first_tensor = _get_combination(combination[0], tensors)
        second_tensor = _get_combination(combination[2], tensors)
        operation = combination[1]
        if operation == '*':
            return first_tensor * second_tensor
        elif operation == '/':
            return first_tensor / second_tensor
        elif operation == '+':
            return first_tensor + second_tensor
        elif operation == '-':
            return first_tensor - second_tensor
        else:
            raise ConfigurationError("Invalid operation: " + operation)


def combine_tensors_and_multiply(combination: str,
                                 tensors: List[torch.Tensor],
                                 weights: torch.nn.Parameter) -> torch.Tensor:
    """
    Like :func:`combine_tensors`, but does a weighted (linear) multiplication while combining.
    This is a separate function from ``combine_tensors`` because we try to avoid instantiating
    large intermediate tensors during the combination, which is possible because we know that we're
    going to be multiplying by a weight vector in the end.
    Parameters
    ----------
    combination : ``str``
        Same as in :func:`combine_tensors`
    tensors : ``List[torch.Tensor]``
        A list of tensors to combine, where the integers in the ``combination`` are (1-indexed)
        positions in this list of tensors.  These tensors are all expected to have either three or
        four dimensions, with the final dimension being an embedding.  If there are four
        dimensions, one of them must have length 1.
    weights : ``torch.nn.Parameter``
        A vector of weights to use for the combinations.  This should have shape (combined_dim,),
        as calculated by :func:`get_combined_dim`.
    """
    if len(tensors) > 9:
        raise ConfigurationError("Double-digit tensor lists not currently supported")
    combination = combination.replace('x', '1').replace('y', '2')
    pieces = combination.split(',')
    tensor_dims = [tensor.size(-1) for tensor in tensors]
    combination_dims = [_get_combination_dim(piece, tensor_dims) for piece in pieces]
    dims_so_far = 0
    to_sum = []
    for piece, combination_dim in zip(pieces, combination_dims):
        weight = weights[dims_so_far:(dims_so_far + combination_dim)]
        dims_so_far += combination_dim
        to_sum.append(_get_combination_and_multiply(piece, tensors, weight))
    result = to_sum[0]
    for result_piece in to_sum[1:]:
        result = result + result_piece
    return result


def _get_combination_and_multiply(combination: str,
                                  tensors: List[torch.Tensor],
                                  weight: torch.nn.Parameter) -> torch.Tensor:
    if combination.isdigit():
        index = int(combination) - 1
        return torch.matmul(tensors[index], weight)
    else:
        if len(combination) != 3:
            raise ConfigurationError("Invalid combination: " + combination)
        first_tensor = _get_combination(combination[0], tensors)
        second_tensor = _get_combination(combination[2], tensors)
        operation = combination[1]
        if operation == '*':
            if first_tensor.dim() > 4 or second_tensor.dim() > 4:
                raise ValueError("Tensors with dim > 4 not currently supported")
            if first_tensor.dim() == 4:
                expanded_dim = first_tensor.size().index(1)
                first_tensor = first_tensor.squeeze(expanded_dim)
            if second_tensor.dim() == 4:
                expanded_dim = second_tensor.size().index(1)
                second_tensor = second_tensor.squeeze(expanded_dim)
            intermediate = first_tensor * weight
            return torch.matmul(intermediate, second_tensor.transpose(-1, -2)).squeeze(-1)
        elif operation == '/':
            if first_tensor.dim() > 4 or second_tensor.dim() > 4:
                raise ValueError("Tensors with dim > 4 not currently supported")
            if first_tensor.dim() == 4:
                expanded_dim = first_tensor.size().index(1)
                first_tensor = first_tensor.squeeze(expanded_dim)
            if second_tensor.dim() == 4:
                expanded_dim = second_tensor.size().index(1)
                second_tensor = second_tensor.squeeze(expanded_dim)
            intermediate = first_tensor * weight
            return torch.matmul(intermediate, second_tensor.pow(-1).transpose(-1, -2)).squeeze(-1)
        elif operation == '+':
            return torch.matmul(first_tensor, weight) + torch.matmul(second_tensor, weight)
        elif operation == '-':
            return torch.matmul(first_tensor, weight) - torch.matmul(second_tensor, weight)
        else:
            raise ConfigurationError("Invalid operation: " + operation)


def get_combined_dim(combination: str, tensor_dims: List[int]) -> int:
    """
    For use with :func:`combine_tensors`.  This function computes the resultant dimension when
    calling ``combine_tensors(combination, tensors)``, when the tensor dimension is known.  This is
    necessary for knowing the sizes of weight matrices when building models that use
    ``combine_tensors``.
    Parameters
    ----------
    combination : ``str``
        A comma-separated list of combination pieces, like ``"1,2,1*2"``, specified identically to
        ``combination`` in :func:`combine_tensors`.
    tensor_dims : ``List[int]``
        A list of tensor dimensions, where each dimension is from the `last axis` of the tensors
        that will be input to :func:`combine_tensors`.
    """
    if len(tensor_dims) > 9:
        raise ConfigurationError("Double-digit tensor lists not currently supported")
    combination = combination.replace('x', '1').replace('y', '2')
    return sum([_get_combination_dim(piece, tensor_dims) for piece in combination.split(',')])


def _get_combination_dim(combination: str, tensor_dims: List[int]) -> int:
    if combination.isdigit():
        index = int(combination) - 1
        return tensor_dims[index]
    else:
        if len(combination) != 3:
            raise ConfigurationError("Invalid combination: " + combination)
        first_tensor_dim = _get_combination_dim(combination[0], tensor_dims)
        second_tensor_dim = _get_combination_dim(combination[2], tensor_dims)
        operation = combination[1]
        if first_tensor_dim != second_tensor_dim:
            raise ConfigurationError("Tensor dims must match for operation \"{}\"".format(operation))
        return first_tensor_dim


def logsumexp(tensor: torch.Tensor,
              dim: int = -1,
              keepdim: bool = False) -> torch.Tensor:
    """
    A numerically stable computation of logsumexp. This is mathematically equivalent to
    `tensor.exp().sum(dim, keep=keepdim).log()`.  This function is typically used for summing log
    probabilities.
    Parameters
    ----------
    tensor : torch.FloatTensor, required.
        A tensor of arbitrary size.
    dim : int, optional (default = -1)
        The dimension of the tensor to apply the logsumexp to.
    keepdim: bool, optional (default = False)
        Whether to retain a dimension of size one at the dimension we reduce over.
    """
    max_score, _ = tensor.max(dim, keepdim=keepdim)
    if keepdim:
        stable_vec = tensor - max_score
    else:
        stable_vec = tensor - max_score.unsqueeze(dim)
    return max_score + (stable_vec.exp().sum(dim, keepdim=keepdim)).log()

def get_device_of(tensor: torch.Tensor) -> int:
    """
    Returns the device of the tensor.
    """
    if not tensor.is_cuda:
        return -1
    else:
        return tensor.get_device()

def flatten_and_batch_shift_indices(indices: torch.Tensor,
                                    sequence_length: int) -> torch.Tensor:
    """
    This is a subroutine for :func:`~batched_index_select`. The given ``indices`` of size
    ``(batch_size, d_1, ..., d_n)`` indexes into dimension 2 of a target tensor, which has size
    ``(batch_size, sequence_length, embedding_size)``. This function returns a vector that
    correctly indexes into the flattened target. The sequence length of the target must be
    provided to compute the appropriate offsets.
    .. code-block:: python
        indices = torch.ones([2,3], dtype=torch.long)
        # Sequence length of the target tensor.
        sequence_length = 10
        shifted_indices = flatten_and_batch_shift_indices(indices, sequence_length)
        # Indices into the second element in the batch are correctly shifted
        # to take into account that the target tensor will be flattened before
        # the indices are applied.
        assert shifted_indices == [1, 1, 1, 11, 11, 11]
    Parameters
    ----------
    indices : ``torch.LongTensor``, required.
    sequence_length : ``int``, required.
        The length of the sequence the indices index into.
        This must be the second dimension of the tensor.
    Returns
    -------
    offset_indices : ``torch.LongTensor``
    """
    # Shape: (batch_size)
    offsets = get_range_vector(indices.size(0), get_device_of(indices)) * sequence_length
    for _ in range(len(indices.size()) - 1):
        offsets = offsets.unsqueeze(1)

    # Shape: (batch_size, d_1, ..., d_n)
    offset_indices = indices + offsets

    # Shape: (batch_size * d_1 * ... * d_n)
    offset_indices = offset_indices.view(-1)
    return offset_indices


def batched_index_select(target: torch.Tensor,
                         indices: torch.LongTensor,
                         flattened_indices: Optional[torch.LongTensor] = None) -> torch.Tensor:
    """
    The given ``indices`` of size ``(batch_size, d_1, ..., d_n)`` indexes into the sequence
    dimension (dimension 2) of the target, which has size ``(batch_size, sequence_length,
    embedding_size)``.
    This function returns selected values in the target with respect to the provided indices, which
    have size ``(batch_size, d_1, ..., d_n, embedding_size)``. This can use the optionally
    precomputed :func:`~flattened_indices` with size ``(batch_size * d_1 * ... * d_n)`` if given.
    An example use case of this function is looking up the start and end indices of spans in a
    sequence tensor. This is used in the
    :class:`~allennlp.models.coreference_resolution.CoreferenceResolver`. Model to select
    contextual word representations corresponding to the start and end indices of mentions. The key
    reason this can't be done with basic torch functions is that we want to be able to use look-up
    tensors with an arbitrary number of dimensions (for example, in the coref model, we don't know
    a-priori how many spans we are looking up).
    Parameters
    ----------
    target : ``torch.Tensor``, required.
        A 3 dimensional tensor of shape (batch_size, sequence_length, embedding_size).
        This is the tensor to be indexed.
    indices : ``torch.LongTensor``
        A tensor of shape (batch_size, ...), where each element is an index into the
        ``sequence_length`` dimension of the ``target`` tensor.
    flattened_indices : Optional[torch.Tensor], optional (default = None)
        An optional tensor representing the result of calling :func:~`flatten_and_batch_shift_indices`
        on ``indices``. This is helpful in the case that the indices can be flattened once and
        cached for many batch lookups.
    Returns
    -------
    selected_targets : ``torch.Tensor``
        A tensor with shape [indices.size(), target.size(-1)] representing the embedded indices
        extracted from the batch flattened target tensor.
    """
    if flattened_indices is None:
        # Shape: (batch_size * d_1 * ... * d_n)
        flattened_indices = flatten_and_batch_shift_indices(indices, target.size(1))

    # Shape: (batch_size * sequence_length, embedding_size)
    flattened_target = target.view(-1, target.size(-1))

    # Shape: (batch_size * d_1 * ... * d_n, embedding_size)
    flattened_selected = flattened_target.index_select(0, flattened_indices)
    selected_shape = list(indices.size()) + [target.size(-1)]
    # Shape: (batch_size, d_1, ..., d_n, embedding_size)
    selected_targets = flattened_selected.view(*selected_shape)
    return selected_targets


def flattened_index_select(target: torch.Tensor,
                           indices: torch.LongTensor) -> torch.Tensor:
    """
    The given ``indices`` of size ``(set_size, subset_size)`` specifies subsets of the ``target``
    that each of the set_size rows should select. The `target` has size
    ``(batch_size, sequence_length, embedding_size)``, and the resulting selected tensor has size
    ``(batch_size, set_size, subset_size, embedding_size)``.
    Parameters
    ----------
    target : ``torch.Tensor``, required.
        A Tensor of shape (batch_size, sequence_length, embedding_size).
    indices : ``torch.LongTensor``, required.
        A LongTensor of shape (set_size, subset_size). All indices must be < sequence_length
        as this tensor is an index into the sequence_length dimension of the target.
    Returns
    -------
    selected : ``torch.Tensor``, required.
        A Tensor of shape (batch_size, set_size, subset_size, embedding_size).
    """
    if indices.dim() != 2:
        raise ConfigurationError("Indices passed to flattened_index_select had shape {} but "
                                 "only 2 dimensional inputs are supported.".format(indices.size()))
    # Shape: (batch_size, set_size * subset_size, embedding_size)
    flattened_selected = target.index_select(1, indices.view(-1))

    # Shape: (batch_size, set_size, subset_size, embedding_size)
    selected = flattened_selected.view(target.size(0), indices.size(0), indices.size(1), -1)
    return selected


def get_range_vector(size: int, device: int) -> torch.Tensor:
    """
    Returns a range vector with the desired size, starting at 0. The CUDA implementation
    is meant to avoid copy data from CPU to GPU.
    """
    if device > -1:
        return torch.cuda.LongTensor(size, device=device).fill_(1).cumsum(0) - 1
    else:
        return torch.arange(0, size, dtype=torch.long)


def bucket_values(distances: torch.Tensor,
                  num_identity_buckets: int = 4,
                  num_total_buckets: int = 10) -> torch.Tensor:
    """
    Places the given values (designed for distances) into ``num_total_buckets``semi-logscale
    buckets, with ``num_identity_buckets`` of these capturing single values.
    The default settings will bucket values into the following buckets:
    [0, 1, 2, 3, 4, 5-7, 8-15, 16-31, 32-63, 64+].
    Parameters
    ----------
    distances : ``torch.Tensor``, required.
        A Tensor of any size, to be bucketed.
    num_identity_buckets: int, optional (default = 4).
        The number of identity buckets (those only holding a single value).
    num_total_buckets : int, (default = 10)
        The total number of buckets to bucket values into.
    Returns
    -------
    A tensor of the same shape as the input, containing the indices of the buckets
    the values were placed in.
    """
    # Chunk the values into semi-logscale buckets using .floor().
    # This is a semi-logscale bucketing because we divide by log(2) after taking the log.
    # We do this to make the buckets more granular in the initial range, where we expect
    # most values to fall. We then add (num_identity_buckets - 1) because we want these indices
    # to start _after_ the fixed number of buckets which we specified would only hold single values.
    logspace_index = (distances.float().log()/math.log(2)).floor().long() + (num_identity_buckets - 1)
    # create a mask for values which will go into single number buckets (i.e not a range).
    use_identity_mask = (distances <= num_identity_buckets).long()
    use_buckets_mask = 1 + (-1 * use_identity_mask)
    # Use the original values if they are less than num_identity_buckets, otherwise
    # use the logspace indices.
    combined_index = use_identity_mask * distances + use_buckets_mask * logspace_index
    # Clamp to put anything > num_total_buckets into the final bucket.
    return combined_index.clamp(0, num_total_buckets - 1)

def add_sentence_boundary_token_ids(tensor: torch.Tensor,
                                    mask: torch.Tensor,
                                    sentence_begin_token: Any,
                                    sentence_end_token: Any) -> Tuple[torch.Tensor, torch.Tensor]:
    """
    Add begin/end of sentence tokens to the batch of sentences.
    Given a batch of sentences with size ``(batch_size, timesteps)`` or
    ``(batch_size, timesteps, dim)`` this returns a tensor of shape
    ``(batch_size, timesteps + 2)`` or ``(batch_size, timesteps + 2, dim)`` respectively.
    Returns both the new tensor and updated mask.
    Parameters
    ----------
    tensor : ``torch.Tensor``
        A tensor of shape ``(batch_size, timesteps)`` or ``(batch_size, timesteps, dim)``
    mask : ``torch.Tensor``
         A tensor of shape ``(batch_size, timesteps)``
    sentence_begin_token: Any (anything that can be broadcast in torch for assignment)
        For 2D input, a scalar with the <S> id. For 3D input, a tensor with length dim.
    sentence_end_token: Any (anything that can be broadcast in torch for assignment)
        For 2D input, a scalar with the </S> id. For 3D input, a tensor with length dim.
    Returns
    -------
    tensor_with_boundary_tokens : ``torch.Tensor``
        The tensor with the appended and prepended boundary tokens. If the input was 2D,
        it has shape (batch_size, timesteps + 2) and if the input was 3D, it has shape
        (batch_size, timesteps + 2, dim).
    new_mask : ``torch.Tensor``
        The new mask for the tensor, taking into account the appended tokens
        marking the beginning and end of the sentence.
    """
    # TODO: matthewp, profile this transfer
    sequence_lengths = mask.sum(dim=1).detach().cpu().numpy()
    tensor_shape = list(tensor.data.shape)
    new_shape = list(tensor_shape)
    new_shape[1] = tensor_shape[1] + 2
    tensor_with_boundary_tokens = tensor.new_zeros(*new_shape)
    if len(tensor_shape) == 2:
        tensor_with_boundary_tokens[:, 1:-1] = tensor
        tensor_with_boundary_tokens[:, 0] = sentence_begin_token
        for i, j in enumerate(sequence_lengths):
            tensor_with_boundary_tokens[i, j + 1] = sentence_end_token
        new_mask = (tensor_with_boundary_tokens != 0).long()
    elif len(tensor_shape) == 3:
        tensor_with_boundary_tokens[:, 1:-1, :] = tensor
        for i, j in enumerate(sequence_lengths):
            tensor_with_boundary_tokens[i, 0, :] = sentence_begin_token
            tensor_with_boundary_tokens[i, j + 1, :] = sentence_end_token
        new_mask = ((tensor_with_boundary_tokens > 0).long().sum(dim=-1) > 0).long()
    else:
        raise ValueError("add_sentence_boundary_token_ids only accepts 2D and 3D input")

    return tensor_with_boundary_tokens, new_mask

def remove_sentence_boundaries(tensor: torch.Tensor,
                               mask: torch.Tensor) -> Tuple[torch.Tensor, torch.Tensor]:
    """
    Remove begin/end of sentence embeddings from the batch of sentences.
    Given a batch of sentences with size ``(batch_size, timesteps, dim)``
    this returns a tensor of shape ``(batch_size, timesteps - 2, dim)`` after removing
    the beginning and end sentence markers.  The sentences are assumed to be padded on the right,
    with the beginning of each sentence assumed to occur at index 0 (i.e., ``mask[:, 0]`` is assumed
    to be 1).
    Returns both the new tensor and updated mask.
    This function is the inverse of ``add_sentence_boundary_token_ids``.
    Parameters
    ----------
    tensor : ``torch.Tensor``
        A tensor of shape ``(batch_size, timesteps, dim)``
    mask : ``torch.Tensor``
         A tensor of shape ``(batch_size, timesteps)``
    Returns
    -------
    tensor_without_boundary_tokens : ``torch.Tensor``
        The tensor after removing the boundary tokens of shape ``(batch_size, timesteps - 2, dim)``
    new_mask : ``torch.Tensor``
        The new mask for the tensor of shape ``(batch_size, timesteps - 2)``.
    """
    # TODO: matthewp, profile this transfer
    sequence_lengths = mask.sum(dim=1).detach().cpu().numpy()
    tensor_shape = list(tensor.data.shape)
    new_shape = list(tensor_shape)
    new_shape[1] = tensor_shape[1] - 2
    tensor_without_boundary_tokens = tensor.new_zeros(*new_shape)
    new_mask = tensor.new_zeros((new_shape[0], new_shape[1]), dtype=torch.long)
    for i, j in enumerate(sequence_lengths):
        if j > 2:
            tensor_without_boundary_tokens[i, :(j - 2), :] = tensor[i, 1:(j - 1), :]
            new_mask[i, :(j - 2)] = 1

    return tensor_without_boundary_tokens, new_mask


def add_positional_features(tensor: torch.Tensor,
                            min_timescale: float = 1.0,
                            max_timescale: float = 1.0e4):
    # pylint: disable=line-too-long
    """
    Implements the frequency-based positional encoding described
    in `Attention is all you Need
    <https://www.semanticscholar.org/paper/Attention-Is-All-You-Need-Vaswani-Shazeer/0737da0767d77606169cbf4187b83e1ab62f6077>`_ .
    Adds sinusoids of different frequencies to a ``Tensor``. A sinusoid of a
    different frequency and phase is added to each dimension of the input ``Tensor``.
    This allows the attention heads to use absolute and relative positions.
    The number of timescales is equal to hidden_dim / 2 within the range
    (min_timescale, max_timescale). For each timescale, the two sinusoidal
    signals sin(timestep / timescale) and cos(timestep / timescale) are
    generated and concatenated along the hidden_dim dimension.
    Parameters
    ----------
    tensor : ``torch.Tensor``
        a Tensor with shape (batch_size, timesteps, hidden_dim).
    min_timescale : ``float``, optional (default = 1.0)
        The smallest timescale to use.
    max_timescale : ``float``, optional (default = 1.0e4)
        The largest timescale to use.
    Returns
    -------
    The input tensor augmented with the sinusoidal frequencies.
    """
    _, timesteps, hidden_dim = tensor.size()

    timestep_range = get_range_vector(timesteps, get_device_of(tensor)).data.float()
    # We're generating both cos and sin frequencies,
    # so half for each.
    num_timescales = hidden_dim // 2
    timescale_range = get_range_vector(num_timescales, get_device_of(tensor)).data.float()

    log_timescale_increments = math.log(float(max_timescale) / float(min_timescale)) / float(num_timescales - 1)
    inverse_timescales = min_timescale * torch.exp(timescale_range * -log_timescale_increments)

    # Broadcasted multiplication - shape (timesteps, num_timescales)
    scaled_time = timestep_range.unsqueeze(1) * inverse_timescales.unsqueeze(0)
    # shape (timesteps, 2 * num_timescales)
    sinusoids = torch.cat([torch.sin(scaled_time), torch.cos(scaled_time)], 1)
    if hidden_dim % 2 != 0:
        # if the number of dimensions is odd, the cos and sin
        # timescales had size (hidden_dim - 1) / 2, so we need
        # to add a row of zeros to make up the difference.
        sinusoids = torch.cat([sinusoids, sinusoids.new_zeros(timesteps, 1)], 1)
    return tensor + sinusoids.unsqueeze(0)


==> appendix/sm/code/stog/utils/params.py <==
import json
import argparse

import yaml
import copy

from stog.utils import logging
from stog.algorithms import dict_merge

logger = logging.init_logger()


class Params(object):
    """
    Parameters
    """
    def __init__(self, params):
        self.params = params

    def __eq__(self, other):
        if not isinstance(other, Params):
            logger.info('The params you compare is not an instance of Params. ({} != {})'.format(
                type(self), type(other)
            ))
            return False

        this_flat_params = self.as_flat_dict()
        other_flat_params = other.as_flat_dict()

        if len(this_flat_params) != len(other_flat_params):
            logger.info('The numbers of parameters are different: {} != {}'.format(
                len(this_flat_params),
                len(other_flat_params)
            ))
            return False

        same = True
        for k, v in this_flat_params.items():
            if k == 'environment.recover':
                continue
            if k not in other_flat_params:
                logger.info('The parameter "{}" is not specified.'.format(k))
                same = False
            elif other_flat_params[k] != v:
                logger.info('The values of "{}" not not the same: {} != {}'.format(
                    k, v, other_flat_params[k]
                ))
                same = False
        return same

    def __getitem__(self, item):
        if item in self.params:
            return self.params[item]
        else:
            raise KeyError

    def __setitem__(self, key, value):
        self.params[key] = value

    def __delitem__(self, key):
        del self.params[key]

    def __iter__(self):
        return iter(self.params)

    def __len__(self):
        return len(self.params)

    def items(self):
        return self.params.items()

    def get(self, key, default=None):
        return self.params.get(key, default)

    def as_flat_dict(self):
        """
        Returns the parameters of a flat dictionary from keys to values.
        Nested structure is collapsed with periods.
        """
        flat_params = {}

        def recurse(parameters, path):
            for key, value in parameters.items():
                newpath = path + [key]
                if isinstance(value, dict):
                    recurse(value, newpath)
                else:
                    flat_params['.'.join(newpath)] = value

        recurse(self.params, [])
        return flat_params

    def to_file(self, output_json_file):
        with open(output_json_file, 'w', encoding='utf-8') as f:
            json.dump(self.params, f, indent='\t')

    @classmethod
    def from_file(cls, params_file_list):
        params_file_list = params_file_list.split(",")
        params_dict = {}
        for params_file in params_file_list:
            with open(params_file, encoding='utf-8') as f:
                if params_file.endswith('.yaml'):
                    dict_merge.dict_merge(params_dict, yaml.load(f))
                elif params_file.endswith('.json'):
                    params_dict = json.load(f)
                else:
                    raise NotImplementedError
        return cls(params_dict)

    def __repr__(self):
        return json.dumps(self.params, indent=2)

    def duplicate(self) -> 'Params':
        """
        Uses ``copy.deepcopy()`` to create a duplicate (but fully distinct)
        copy of these Params.
        """
        return Params(copy.deepcopy(self.params))

def remove_pretrained_embedding_params(params):
    def recurse(parameters, key):
        for k, v in parameters.items():
            if key == k:
                parameters[key] = None
            elif isinstance(v, dict):
                recurse(v, key)
    recurse(params, 'pretrained_file')


==> appendix/sm/code/stog/utils/registrable.py <==
"""
:class:`~allennlp.common.registrable.Registrable` is a "mixin" for endowing
any base class with a named registry for its subclasses and a decorator
for registering them.
"""
from collections import defaultdict
from typing import TypeVar, Type, Dict, List
import logging

from stog.utils.checks import ConfigurationError
from stog.utils.from_params import FromParams

logger = logging.getLogger(__name__)  # pylint: disable=invalid-name

T = TypeVar('T')

class Registrable(FromParams):
    """
    Any class that inherits from ``Registrable`` gains access to a named registry for its
    subclasses. To register them, just decorate them with the classmethod
    ``@BaseClass.register(name)``.

    After which you can call ``BaseClass.list_available()`` to get the keys for the
    registered subclasses, and ``BaseClass.by_name(name)`` to get the corresponding subclass.
    Note that the registry stores the subclasses themselves; not class instances.
    In most cases you would then call ``from_params(params)`` on the returned subclass.

    You can specify a default by setting ``BaseClass.default_implementation``.
    If it is set, it will be the first element of ``list_available()``.

    Note that if you use this class to implement a new ``Registrable`` abstract class,
    you must ensure that all subclasses of the abstract class are loaded when the module is
    loaded, because the subclasses register themselves in their respective files. You can
    achieve this by having the abstract class and all subclasses in the __init__.py of the
    module in which they reside (as this causes any import of either the abstract class or
    a subclass to load all other subclasses and the abstract class).
    """
    _registry: Dict[Type, Dict[str, Type]] = defaultdict(dict)
    default_implementation: str = None

    @classmethod
    def register(cls: Type[T], name: str):
        registry = Registrable._registry[cls]
        def add_subclass_to_registry(subclass: Type[T]):
            # Add to registry, raise an error if key has already been used.
            if name in registry:
                message = "Cannot register %s as %s; name already in use for %s" % (
                        name, cls.__name__, registry[name].__name__)
                raise ConfigurationError(message)
            registry[name] = subclass
            return subclass
        return add_subclass_to_registry

    @classmethod
    def by_name(cls: Type[T], name: str) -> Type[T]:
        logger.info(f"instantiating registered subclass {name} of {cls}")
        if name not in Registrable._registry[cls]:
            raise ConfigurationError("%s is not a registered name for %s" % (name, cls.__name__))
        return Registrable._registry[cls].get(name)

    @classmethod
    def list_available(cls) -> List[str]:
        """List default first if it exists"""
        keys = list(Registrable._registry[cls].keys())
        default = cls.default_implementation

        if default is None:
            return keys
        elif default not in keys:
            message = "Default implementation %s is not registered" % default
            raise ConfigurationError(message)
        else:
            return [default] + [k for k in keys if k != default]


==> appendix/sm/code/stog/utils/string.py <==
from typing import Any, Callable, Dict, List, Tuple, TypeVar, Iterable, Iterator
import re
import torch
import numpy
JsonDict = Dict[str, Any]
# If you want to have start and/or end symbols for any reason in your code, we recommend you use
# these, to have a common place to import from.  Also, it's important for some edge cases in how
# data is processed for these symbols to be lowercase, not uppercase (because we have code that
# will lowercase tokens for you in some circumstances, and we need this symbol to not change in
# those cases).
START_SYMBOL = '@start@'
END_SYMBOL = '@end@'


def is_abstract_token(token):
    return re.search(r'^([A-Z]+_)+\d+$', token) or re.search(r'^\d0*$', token)


def is_english_punct(c):
    return re.search(r'^[,.?!:;"\'-(){}\[\]]$', c)


def find_similar_token(token, tokens):
    token = re.sub(r'-\d\d$', '', token) # .lower())
    for i, t in enumerate(tokens):
        if token == t:
            return tokens[i]
        # t = t.lower()
        # if (token == t or
        #     (t.startswith(token) and len(token) > 3) or
        #     token + 'd' == t or
        #     token + 'ed' == t or
        #     re.sub('ly$', 'le', t) == token or
        #     re.sub('tive$', 'te', t) == token or
        #     re.sub('tion$', 'te', t) == token or
        #     re.sub('ied$', 'y', t) == token or
        #     re.sub('ly$', '', t) == token
        # ):
        #     return tokens[i]
    return None


def namespace_match(pattern: str, namespace: str):
    """
    Adopted from AllenNLP:
        https://github.com/allenai/allennlp/blob/v0.6.1/allennlp/common/util.py#L164

    Matches a namespace pattern against a namespace string.  For example, ``*tags`` matches
    ``passage_tags`` and ``question_tags`` and ``tokens`` matches ``tokens`` but not
    ``stemmed_tokens``.
    """
    if pattern[0] == '*' and namespace.endswith(pattern[1:]):
        return True
    elif pattern == namespace:
        return True
    return False


def pad_sequence_to_length(sequence: List,
                           desired_length: int,
                           default_value: Callable[[], Any] = lambda: 0,
                           padding_on_right: bool = True) -> List:
    """
    Take a list of objects and pads it to the desired length, returning the padded list.  The
    original list is not modified.

    Parameters
    ----------
    sequence : List
        A list of objects to be padded.

    desired_length : int
        Maximum length of each sequence. Longer sequences are truncated to this length, and
        shorter ones are padded to it.

    default_value: Callable, default=lambda: 0
        Callable that outputs a default value (of any type) to use as padding values.  This is
        a lambda to avoid using the same object when the default value is more complex, like a
        list.

    padding_on_right : bool, default=True
        When we add padding tokens (or truncate the sequence), should we do it on the right or
        the left?

    Returns
    -------
    padded_sequence : List
    """
    # Truncates the sequence to the desired length.
    if padding_on_right:
        padded_sequence = sequence[:desired_length]
    else:
        padded_sequence = sequence[-desired_length:]
    # Continues to pad with default_value() until we reach the desired length.
    for _ in range(desired_length - len(padded_sequence)):
        if padding_on_right:
            padded_sequence.append(default_value())
        else:
            padded_sequence.insert(0, default_value())
    return padded_sequence

def sanitize(x: Any) -> Any:  # pylint: disable=invalid-name,too-many-return-statements
    """
    Sanitize turns PyTorch and Numpy types into basic Python types so they
    can be serialized into JSON.
    """
    if isinstance(x, (str, float, int, bool)):
        # x is already serializable
        return x
    elif isinstance(x, torch.Tensor):
        # tensor needs to be converted to a list (and moved to cpu if necessary)
        return x.cpu().tolist()
    elif isinstance(x, numpy.ndarray):
        # array needs to be converted to a list
        return x.tolist()
    elif isinstance(x, numpy.number):
        # NumPy numbers need to be converted to Python numbers
        return x.item()
    elif isinstance(x, dict):
        # Dicts need their values sanitized
        return {key: sanitize(value) for key, value in x.items()}
    elif isinstance(x, (list, tuple)):
        # Lists and Tuples need their values sanitized
        return [sanitize(x_i) for x_i in x]
    elif isinstance(x, (spacy.tokens.Token, allennlp.data.Token)):
        # Tokens get sanitized to just their text.
        return x.text
    elif x is None:
        return "None"
    elif hasattr(x, 'to_json'):
        return x.to_json()
    else:
        raise ValueError(f"Cannot sanitize {x} of type {type(x)}. "
                         "If this is your own custom class, add a `to_json(self)` method "
                         "that returns a JSON-like object.")


==> appendix/sm/code/stog/utils/time.py <==
import datetime


def time_to_str(timestamp: int) -> str:
    """
    Convert seconds past Epoch to human readable string.
    """
    datetimestamp = datetime.datetime.fromtimestamp(timestamp)
    return '{:04d}-{:02d}-{:02d}-{:02d}-{:02d}-{:02d}'.format(
            datetimestamp.year, datetimestamp.month, datetimestamp.day,
            datetimestamp.hour, datetimestamp.minute, datetimestamp.second
    )


def str_to_time(time_str: str) -> datetime.datetime:
    """
    Convert human readable string to datetime.datetime.
    """
    pieces = [int(piece) for piece in time_str.split('-')]
    return datetime.datetime(*pieces)


==> appendix/sm/code/stog/utils/tqdm.py <==
"""
:class:`~allennlp.common.tqdm.Tqdm` wraps tqdm so we can add configurable
global defaults for certain tqdm parameters.

Adopted from AllenNLP:
    https://github.com/allenai/allennlp/blob/v0.6.1/allennlp/common/tqdm.py
"""

from tqdm import tqdm as _tqdm
# This is neccesary to stop tqdm from hanging
# when exceptions are raised inside iterators.
# It should have been fixed in 4.2.1, but it still
# occurs.
# TODO(Mark): Remove this once tqdm cleans up after itself properly.
# https://github.com/tqdm/tqdm/issues/469
_tqdm.monitor_interval = 0

class Tqdm:
    # These defaults are the same as the argument defaults in tqdm.
    default_mininterval: float = 0.1

    @staticmethod
    def set_default_mininterval(value: float) -> None:
        Tqdm.default_mininterval = value

    @staticmethod
    def set_slower_interval(use_slower_interval: bool) -> None:
        """
        If ``use_slower_interval`` is ``True``, we will dramatically slow down ``tqdm's`` default
        output rate.  ``tqdm's`` default output rate is great for interactively watching progress,
        but it is not great for log files.  You might want to set this if you are primarily going
        to be looking at output through log files, not the terminal.
        """
        if use_slower_interval:
            Tqdm.default_mininterval = 10.0
        else:
            Tqdm.default_mininterval = 0.1

    @staticmethod
    def tqdm(*args, **kwargs):
        new_kwargs = {
                'mininterval': Tqdm.default_mininterval,
                **kwargs
        }

        return _tqdm(*args, **new_kwargs)


==> appendix/sm/code/tools/amr-evaluation-tool-enhanced/__init__.py <==
from . import *


==> appendix/sm/code/tools/amr-evaluation-tool-enhanced/alignments.py <==
#!/usr/bin/env python
#coding=utf-8

'''
Definition of Alignments class. For each sentence, computes the list of node variables that are aligned 
to each index in the sentence, assuming alignments in the format returned by JAMR 

@author: Marco Damonte (m.damonte@sms.ed.ac.uk)
@since: 03-10-16
'''

import smatch.amr_edited as amr_annot
from collections import defaultdict

class Alignments:

	def _traverse(self, parsed_amr, amr):
		triples = parsed_amr.get_triples3()
		triples2 = []
		root = None
		for i in range (0, len(triples)):
			rel = triples[i]
			if rel[1] == "TOP":
				triples2.append(("TOP",":top",rel[0]))
				root = rel[0]
			elif rel not in [r for r in parsed_amr.reent if r[2] in parsed_amr.nodes]:
				triples2.append((rel[0],":" + rel[1],rel[2]))
		indexes = {}
		queue = []
		visited = []
		queue.append((root, "0"))
		while len(queue) > 0:
			(node, prefix) = queue.pop(0)
			if node in visited:
				continue
			indexes[prefix] = node
			if node in parsed_amr.nodes:
				visited.append(node)
				children = [t for t in triples2 if str(t[0]) == node]
				i = 0
				for c in children:
					v = str(c[2])
					queue.append((v, prefix + "." + str(i)))
					i += 1
		return indexes


	def __init__(self, alignments_filename, graphs):
		self.alignments = []
		for g, line in zip(graphs,open(alignments_filename)):
			amr = g.strip()
			parsed_amr = amr_annot.AMR.parse_AMR_line(amr.replace("\n",""), False)
			line = line.strip()
			indexes = self._traverse(parsed_amr, amr)
			al = defaultdict(list)
			if line != "":
				for a in line.split(" "):
					if a.strip() == "":
						continue
					start = a.split("|")[0].split("-")[0]
					if start[0] == "*":
						start = start[1:]
					end = a.split("|")[0].split("-")[1]
					for i in range(int(start),int(end)):
						for segment in a.split("|")[1].split("+"):
							al[i].append(indexes[segment])
			self.alignments.append(al)


==> appendix/sm/code/tools/amr-evaluation-tool-enhanced/amrdata.py <==
#!/usr/bin/env python
#coding=utf-8

'''
AMRDataset reads the file generated by preprocessing.sh and it generates a AMRSentence instance for each sentence,
containing all information necessary to the parser.
@author: Marco Damonte (m.damonte@sms.ed.ac.uk)
@since: 3-10-16
'''

import re
from alignments import Alignments as Alignments
import sys
import smatch.amr_edited as amrannot
sys.path.append("..")
reload(sys)
sys.setdefaultencoding('utf8')

class AMRSentence:
    def __init__(self, tokens, pos, lemmas, nes, dependencies, variables = None, relations = None, graph = None, alignments = None):
        self.tokens = tokens
        self.pos = pos
        self.lemmas = lemmas
        self.nes = nes
        self.dependencies = dependencies
        if variables is not None:
            self.variables = [(str(k),str(variables[k])) for k in variables] 
        if relations is not None:
            self.relations = [r for r in relations if r[0] != r[2]]
        self.graph = graph
        self.alignments = alignments

class AMRDataset:
    def _var2concept(self, amr):
        v2c = {}
        for n, v in zip(amr.nodes, amr.node_values):
            v2c[n] = v
        return v2c

    def __init__(self, prefix, amrs, normalize = True):
        self.normalize = normalize
        self.sentences = []

        alltokens, allpos, alllemmas, allnes, alldepslines = self._loadFromFile(prefix + ".out")
        if amrs:
            allgraphs = open(prefix + ".graphs").read().split("\n\n")
            a = Alignments(prefix + ".alignments", allgraphs)
            allalignments = a.alignments

            for graph, alignments, depslines, tokens, pos, lemmas, nes in zip(allgraphs, allalignments, alldepslines, alltokens, allpos, alllemmas, allnes):
                graph = graph.strip()
                amr = amrannot.AMR.parse_AMR_line(graph.replace("\n",""), False)
                variables = {}
                for n, v in zip(amr.nodes, amr.node_values):
                    variables[n] = v
		role_triples = amr.get_triples3()
                relations = []
                for (var1,label,var2) in role_triples:
                    if label == "TOP":
                        relations.append(("TOP",":top",var1))
                    else:
                        relations.append((str(var1),":" + str(label),str(var2)))
                dependencies = []
                for line in depslines.split("\n"):
                    pattern = "^(.+)\(.+-([0-9]+), .+-([0-9]+)\)"
                    regex = re.match(pattern, line)
                    if regex is not None:
                        label = regex.group(1)
                        a = int(regex.group(2)) - 1
                        b = int(regex.group(3)) - 1
                        if a == -1:
                            dependencies.append((b, 'ROOT', b))
                        elif a != b:
                            dependencies.append((a, label, b))
                self.sentences.append(AMRSentence(tokens, pos, lemmas, nes, dependencies, variables, relations, graph, alignments))
        else:
            for depslines, tokens, pos, lemmas, nes in zip(alldepslines, alltokens, allpos, alllemmas, allnes):
                dependencies = []
                for line in depslines.split("\n"):
                    pattern = "^(.+)\(.+-([0-9]+), .+-([0-9]+)\)"
                    regex = re.match(pattern, line)
                    if regex is not None:
                        label = regex.group(1)
                        a = int(regex.group(2)) - 1
                        b = int(regex.group(3)) - 1
                        if a == -1:
                            dependencies.append((b, 'ROOT', b))
                        elif a != b:
                            dependencies.append((a, label, b))
                self.sentences.append(AMRSentence(tokens, pos, lemmas, nes, dependencies))


    def getSent(self, index):
        return self.sentences[index]

    def getAllSents(self):
        return self.sentences

    def _loadFromFile(self, stanfordOutput, norm = True):
        alltokens = []
        allpos = []
        alllemmas = []
        allnes = []
        alldepslines = []
        blocks = open(stanfordOutput, 'r').read().split("\n\n")
        while True:
            if len(blocks) == 1:
                break
            block = blocks.pop(0).strip().split("\n")
            tokens = []
            lemmas = []
            nes = []
            pos = []
            i = 2
            while block[i].startswith("[Text"):
                tokens.extend([t[5:-1] for t in re.findall('Text=[^\s]* ', block[i])])
                pos.extend([t[13:-1] for t in re.findall('PartOfSpeech=[^\s]* ', block[i])])
                lemmas.extend([t[6:-1] for t in re.findall('Lemma=[^\s]* ', block[i])])
                nes.extend([t[15:] for t in re.findall('NamedEntityTag=[^\]]*', block[i])])
                i += 1
            allpos.append(pos)
            if blocks[0].startswith("\n"):
                b = ""
            else:
                b = blocks.pop(0)
            depslines = b
            alltokens.append(tokens)
            alllemmas.append(lemmas)
            allnes.append(nes)
            alldepslines.append(depslines)
            continue # don't need this part of evaluation....

            #very messy piece of code to handle corenlp normalization (for dates, currencies, etc)
            tokens2 = []
            lemmas2 = []
            nes2 = []
	    lastnorm = None
            for token, lemma, ne in zip(tokens, lemmas, nes):
                nesplit = ne.split()
                if len(nesplit) > 1:
                    mne = re.match("^([a-zA-Z\%\>\<\$\~\=]*)([0-9\.]*.*)", nesplit[1][25:].encode('ascii', 'ignore'))
                else:
                    mne = None

                if nesplit[0] == "DATE" and re.match("^(\d{4}|XXXX)(-\d{2})?(-\d{2})?$",nesplit[1][25:]) is not None:
                    norm = nesplit[1][25:]
                    lastnorm = norm
                    tokens2.append(norm)
                    lemmas2.append(norm)
                    nes2.append(nesplit[0])

                elif (nesplit[0] == "MONEY" or nesplit[0] == "PERCENT") and self.normalize and len(nesplit) == 2 and mne is not None:
                    [name, norm] = nesplit
                    curr = mne.groups()[0]
                    norm = mne.groups()[1]
                    curr = curr.replace("<","").replace(">","").replace("~","").replace("=","")
                    if curr == "$":
                        curr = "dollar"
                    if curr == "":
                        w = nesplit[1][25:].replace("<","").replace(">","").replace("~","").replace("=","")
                        if w.startswith(u"\u00A5"):
                            curr = "yen"
                        elif w.startswith(u"\u5143"):
                            curr = "yuan"
                        elif w.startswith(u"\u00A3"):
                            curr = "pound"
                        elif w.startswith(u"\u20AC"):
                            curr = "euro"
                        else:
                            curr = "NULL"

                    m = re.match("([0-9\.][0-9\.]*)E([0-9][0-9]*)$",norm)
                    if m is not None:
                        n = m.groups()[0]
                        z = "".join(["0"]*int(m.groups()[1]))
                        norm = format(float(n)*float("1"+z), ".32f")
                        norm = re.sub("\.00*$","",norm)
                    if token.endswith(".0") == False:
                        norm = re.sub("\.0$","",norm)
                    if token.replace(",","").replace(".","").isdigit() == False and lastnorm is not None:
                        norm = "," 
                        token = ","
                        name = "O"
                    lastnorm = norm
                    if norm == ",":
                        tokens2.append(norm)
                    else:
                        tokens2.append(norm + "_" + curr)
                    lemmas2.append(token)
                    nes2.append(name)
                elif self.normalize and len(nesplit) == 2 and re.match("^[0-9].*", nesplit[1][25:]) is not None: #numbers
                    [name, norm] = nesplit
                    norm = norm[25:]
                    m = re.match("([0-9\.][0-9\.]*)E([0-9][0-9]*)$",norm)
                    if m is not None:
                        n = m.groups()[0]
                        z = "".join(["0"]*int(m.groups()[1]))
                        norm = str(float(n)*int("1"+z))
                    if token.endswith(".0") == False:
                        norm = re.sub("\.0$","",norm)
                    if token.replace(",","").replace(".","").isdigit() == False and lastnorm is not None:
                        norm = "," 
                        token = ","
                        name = "O"
                    lastnorm = norm
                    tokens2.append(norm)
                    lemmas2.append(token)
                    nes2.append(name)
                else:
                    lastnorm = None
                    tokens2.append(token)
                    lemmas2.append(lemma)
                    nes2.append(nesplit[0])
            alltokens.append(tokens2)
            alllemmas.append(lemmas2)
            allnes.append(nes2)
            alldepslines.append(depslines)
        return (alltokens, allpos, alllemmas, allnes, alldepslines)


==> appendix/sm/code/tools/amr-evaluation-tool-enhanced/evaluation.sh <==
#!/bin/bash

# Evaluation script. Run as: ./evaluation.sh <parsed_data> <gold_data>
out=`python2 smatch/smatch.py --pr -f "$1" "$2"`
out=($out)
echo 'Smatch -> P: '${out[1]}', R: '${out[3]}', F: '${out[6]} | sed 's/.$//'

python unlabel.py "$1"  > 1.tmp
python unlabel.py "$2"  > 2.tmp
out=`python2 smatch/smatch.py --pr -f 1.tmp 2.tmp`
out=($out)
echo 'Unlabeled -> P: '${out[1]}', R: '${out[3]}', F: '${out[6]} | sed 's/.$//'

cat "$1" | perl -ne 's/(\/ [a-zA-Z0-9\-][a-zA-Z0-9\-]*)-[0-9][0-9]*/\1-01/g; print;' > 1.tmp
cat "$2" | perl -ne 's/(\/ [a-zA-Z0-9\-][a-zA-Z0-9\-]*)-[0-9][0-9]*/\1-01/g; print;' > 2.tmp
out=`python2 smatch/smatch.py --pr -f 1.tmp 2.tmp`
out=($out)
echo 'No WSD -> P: '${out[1]}', R: '${out[3]}', F: '${out[6]} | sed 's/.$//'

cat "$1" | perl -ne 's/^#.*\n//g; print;' | tr '\t' ' ' | tr -s ' ' > 1.tmp
cat "$2" | perl -ne 's/^#.*\n//g; print;' | tr '\t' ' ' | tr -s ' ' > 2.tmp
python2 scores.py "1.tmp" "2.tmp"

rm 1.tmp
rm 2.tmp


==> appendix/sm/code/tools/amr-evaluation-tool-enhanced/extract_np.py <==
import smatch.amr as amr
import sys
import re
from amrdata import *
from collections import defaultdict
import copy
def _to_string(triples, root, level, last_child, seen, prefix, indexes):
    children = [t for t in triples if str(t[0]) == root.split()[0]]
    if root in seen:
        root = root.split()[0]
        children = []
    else:
        var = root
        if " / " in root:
            var = root.split()[0]
        indexes[var].append(prefix)
    if " / " in root:
        seen.append(root)
        graph = "(" + root
        if len(children) > 0:
            graph += "\n"
        else:
            graph += ")"
    else:
        graph = root
    j = 0
    for k, t in enumerate(children):
        if str(t[0]) == root.split()[0]:
            next_r = t[3]
            if t[4] != "":
                next_r += " / " + t[4]
            for i in range(0, level):
                graph += "    "
            seen2 = copy.deepcopy(seen)
            graph += t[2] + " " + _to_string(triples, next_r, level + 1, k == len(children) - 1, seen, prefix + "." + str(j), indexes)[0]
            if next_r not in seen2 or " / " not in next_r:
                j += 1
    if len(children) > 0:
        graph += ")"
    if not last_child:
        graph += "\n"

    return graph, indexes

def to_string(triples, root):
 #   print triples
    children = [t for t in triples if str(t[0]) == root]
#    print root
#    print "--"
#    print ""
    if len(children) > 1:
    	counter = 1
        triples2 = [("TOP","",":top","mu","multi-sentence")]
        for t in triples:
            if t[0] == "TOP":
                triples2.append(("mu", "multi-sentence", ":snt" + str(counter), t[3], t[4]))
                counter += 1
            else:
                triples2.append(t)
    else:
        triples2 = triples
    children = [t for t in triples2 if str(t[0]) == root]
    assert(len(children) == 1)
    if children[0][4] == "":
        return "(e / emptygraph)\n", defaultdict(list)
    return _to_string(triples2, children[0][3] + " / " + children[0][4], 1, False, [], "0", defaultdict(list))

def var2concept(amr):
        v2c = {}
        for n, v in zip(amr.nodes, amr.node_values):
                v2c[n] = v
        return v2c

prefix = sys.argv[1]
blocks = open(prefix + ".out").read().split("\n\n")
nps = []
npstart = False
par = 0
k = -1
sents = AMRDataset(prefix, True, False).getAllSents()
famr = open("np_graphs.txt","w")
fsent = open("np_sents.txt","w")
while True:
	k += 1
        if len(blocks) == 1:
                break
        block_txt = blocks.pop(0).strip()
        block = block_txt.split("\n")
	snt = block[1]
	const = "".join(block[3:])
        if blocks[0].startswith("\n"):
                b = ""
        else:
                b = blocks.pop(0)
	nps = []
	for i in range(0,len(const)):
		if npstart:
			npstr += const[i]
		if const[i] == "(" and const[i + 1] == "N" and const[i + 2] == "P" and const[i + 3] == " ":
		#if npstart == False and const[i] == "(" and const[i + 1] == "N" and const[i + 2] == "P" and const[i + 3] == " ":
			npstart = True
			npstr = ""
			par = 0
		elif const[i] == "(":
			par += 1
		elif const[i] == ")":
			if npstart and par == 0:
				npstart = False
				nps.append([w[:-1] for w in re.findall('[\w:\'\/\-\.\,\@][\w:\'\/\-\.\,\@]*\)', npstr)])
			else:
				par -= 1
	snt = sents[k].tokens
	for n in nps:
		nodes = []
		if n == []:
			continue
		a = snt.index(n[0])
		b = snt.index(n[-1])
		for index in range(a, b + 1):
			nodes.extend(sents[k].alignments[index])
		if nodes == []: # no alignments
			continue
		v2c = defaultdict(str)
		amr_annot = amr.AMR.parse_AMR_line(sents[k].graph.replace("\n",""))
		for key in var2concept(amr_annot):
			v2c[str(key)] = str(var2concept(amr_annot)[key])
		rels = [r for r in sents[k].relations if r[0] in nodes and r[2] in nodes]
#		for node in nodes:
#			if node not in [r[0] for r in rels] and node not in [r[2] for r in rels]:
#				rels.insert(0, ("TOP", ":top", node))
		
		rels2 = [(r[0], v2c[r[0]], r[1], r[2], v2c[r[2]]) for r in rels]
		if len(rels2) > 0:
			rels2.insert(0, ("TOP", "", ":top", rels2[0][0], v2c[rels2[0][0]]))
			
		for node in nodes:
			if node not in [r[0] for r in rels2] and node not in [r[3] for r in rels2]:
				rels2.insert(0, ("TOP", "", ":top", node, v2c[node]))
		famr.write(to_string(rels2, rels2[0][0])[0] + "\n")
		fsent.write(" ".join(n) + "\n")
		#rels2 = MyRelations(rels2).triples()
		
		#rels2 = [(r[0], v2c[r[0]], r[1], r[2], v2c[r[2]]) for r in rels]
		#for n in nodes:
		#	if n not in [r[2] for r in rels]:
		#		for i in range(0, len(rels2)):
		#			if rels2[i][0] == n:
		#				rels2.insert(i, ("TOP", "", ":top", n, v2c[n]))
		#				break
		##for n in nodes:
		##	if n not in [r[0] for r in rels] and n not in [r[2] for r in rels]:
		##		rels2.insert(0, ("TOP", "", ":top", n, v2c[n]))
		##if len([r for r in rels2 if r[0] == "TOP"]) == 0 and len(rels2) > 0:
		##	root = rels2[0][0]
		##	rels2.insert(0, ("TOP", "", ":top", root, v2c[root]))
		#if len([r for r in rels2 if r[0] == "TOP"]) > 1:
                 #       counter = 1
                #        lst2 = []
                 #       lst2.append(("TOP","",":top","mu","multi-sentence"))
                #        for v1,c1,l,v2,c2 in rels2:
                #                if v1 == "TOP":
                #                        v1 = "mu"
                #                        c1 = "multi-sentence"
                #                        l = ":snt" + str(counter)
                #                        counter += 1
                #                lst2.append((v1,c1,l,v2,c2))
               # 	rels2 = lst2

		#if rels2 != [] and str(src.amr.AMR.triples2String(rels2)).startswith("("):
		#	print "# ::snt", " ".join(n)
		#	graph = src.amr.AMR.triples2String(rels2)
		#	print graph
		#	print ""


==> appendix/sm/code/tools/amr-evaluation-tool-enhanced/scores.py <==
#!/usr/bin/env python
#coding=utf-8

'''
Computes AMR scores for concept identification, named entity recognition, wikification,
negation detection, reentrancy detection and SRL.

@author: Marco Damonte (m.damonte@sms.ed.ac.uk)
@since: 03-10-16
'''

import sys
import smatch.amr as amr
import smatch.smatch_edited as smatch
from collections import defaultdict
import re

RE_FRAME_NUM = re.compile(r'-\d\d$')
def concepts(v2c_dict):
    return [str(v) for v in v2c_dict.values()]
def frames(v2c_dict):
    return [str(v) for v in v2c_dict.values() if RE_FRAME_NUM.search(v) is not None]

def non_sense_frames(v2c_dict):
    return [re.sub(RE_FRAME_NUM, '', str(v))for v in v2c_dict.values() if RE_FRAME_NUM.search(v) is not None]

def namedent(v2c_dict, triples):
    return [str(v2c_dict[v1]) for (l,v1,v2) in triples if l == "name"]

def negations(v2c_dict, triples):
    return [v2c_dict[v1] for (l,v1,v2) in triples if l == "polarity"]    

def wikification(triples):
    return [v2 for (l,v1,v2) in triples if l == "wiki"]

def everything(v2c_dict, triples):
        lst = []
        vrs = []
        for t in triples:
            c1 = t[1]
            c2 = t[2]
            if t[1] in v2c_dict:
                c1 = v2c_dict[t[1]]
            if t[2] in v2c_dict:
                c2 = v2c_dict[t[2]]
            lst.append((t[0],c1,c2))
        return lst

def unlabelled(v2c_dict, triples):
        lst = []
        vrs = []
        for t in triples:
            c1 = t[1]
            c2 = t[2]
            if t[1] in v2c_dict:
                c1 = v2c_dict[t[1]]
            if t[2] in v2c_dict:
                c2 = v2c_dict[t[2]]
            lst.append((c1,c2))
        return lst

def reentrancy(v2c_dict, triples):
    lst = []
    vrs = []
    for n in v2c_dict.keys():
        parents = [(l,v1,v2) for (l,v1,v2) in triples if v2 == n and l != "instance"]
        if len(parents) > 1:
            #extract triples involving this (multi-parent) node
            for t in parents:
                lst.append(t)
                vrs.extend([t[1],t[2]])
    #collect var/concept pairs for all extracted nodes
    dict1 = {}
    for i in v2c_dict:
         if i in vrs:
            dict1[i] = v2c_dict[i]
    return (lst, dict1)

def srl(v2c_dict, triples):
    lst = []
    vrs = []
    for t in triples:
        if t[0].startswith("ARG"):
            #although the smatch code we use inverts the -of relations
            #there seems to be cases where this is not done so we invert
            #them here
            if t[0].endswith("of"):
                lst.append((t[0][0:-3],t[2],t[1]))
                vrs.extend([t[2],t[1]])
            else:
                lst.append(t)
                vrs.extend([t[1],t[2]])

    #collect var/concept pairs for all extracted nodes            
    dict1 = {}
    for i in v2c_dict:
        if i in vrs:
            dict1[i] = v2c_dict[i]
    return (lst, dict1)

def var2concept(amr):
    v2c = {}
    for n, v in zip(amr.nodes, amr.node_values):
        v2c[n] = v
    return v2c

pred = open(sys.argv[1]).read().strip().split("\n\n")
gold = open(sys.argv[2]).read().strip().split("\n\n")

inters = defaultdict(int)
golds = defaultdict(int)
preds = defaultdict(int)
reentrancies_pred = []
reentrancies_gold = []
srl_pred = []
srl_gold = []

k = 0
for amr_pred, amr_gold in zip(pred, gold):
    amr_pred = amr.AMR.parse_AMR_line(amr_pred.replace("\n","")) 
    dict_pred = var2concept(amr_pred)
    triples_pred = [t for t in amr_pred.get_triples()[1]]
    triples_pred.extend([t for t in amr_pred.get_triples()[2]])
    amr_gold = amr.AMR.parse_AMR_line(amr_gold.replace("\n",""))
    dict_gold = var2concept(amr_gold)
    triples_gold = [t for t in amr_gold.get_triples()[1]]
    triples_gold.extend([t for t in amr_gold.get_triples()[2]])
    
    list_pred = concepts(dict_pred)
    list_gold = concepts(dict_gold)
    inters["Concepts"] += len(list(set(list_pred) & set(list_gold)))
    preds["Concepts"] += len(set(list_pred))
    golds["Concepts"] += len(set(list_gold))


    list_pred = frames(dict_pred)
    list_gold = frames(dict_gold)
    inters["Frames"] += len(list(set(list_pred) & set(list_gold)))
    preds["Frames"] += len(set(list_pred))
    golds["Frames"] += len(set(list_gold))

    list_pred = non_sense_frames(dict_pred)
    list_gold = non_sense_frames(dict_gold)
    inters["Non_sense_frames"] += len(list(set(list_pred) & set(list_gold)))
    preds["Non_sense_frames"] += len(set(list_pred))
    golds["Non_sense_frames"] += len(set(list_gold))



    list_pred = namedent(dict_pred, triples_pred)
    list_gold = namedent(dict_gold, triples_gold)
    inters["Named Ent."] += len(list(set(list_pred) & set(list_gold)))
    preds["Named Ent."] += len(set(list_pred))
    golds["Named Ent."] += len(set(list_gold))

    list_pred = negations(dict_pred, triples_pred)
    list_gold = negations(dict_gold, triples_gold)
    inters["Negations"] += len(list(set(list_pred) & set(list_gold)))
    preds["Negations"] += len(set(list_pred))
    golds["Negations"] += len(set(list_gold))

    list_pred = wikification(triples_pred)
    list_gold = wikification(triples_gold)
    inters["Wikification"] += len(list(set(list_pred) & set(list_gold)))
    preds["Wikification"] += len(set(list_pred))
    golds["Wikification"] += len(set(list_gold))

    list_pred = everything(dict_pred, triples_pred)
    list_gold = everything(dict_gold, triples_gold)
    inters["IgnoreVars"] += len(list(set(list_pred) & set(list_gold)))
    preds["IgnoreVars"] += len(set(list_pred))
    golds["IgnoreVars"] += len(set(list_gold))

    reentrancies_pred.append(reentrancy(dict_pred, triples_pred))
    reentrancies_gold.append(reentrancy(dict_gold, triples_gold))
    
    srl_pred.append(srl(dict_pred, triples_pred))
    srl_gold.append(srl(dict_gold, triples_gold))

for score in preds:
    print score, "->",
    if preds[score] > 0:
        pr = inters[score]/float(preds[score])
    else:
        pr = 0
    if golds[score] > 0:
        rc = inters[score]/float(golds[score])
    else:
        rc = 0
    if pr + rc > 0:
        f = 2*(pr*rc)/(pr+rc)
        print 'P: %.3f, R: %.3f, F: %.3f' % (float(pr), float(rc), float(f))
    else: 
        print 'P: %.3f, R: %.3f, F: %.3f' % (float(pr), float(rc), float("0.00"))

pr, rc, f = smatch.main(reentrancies_pred, reentrancies_gold)
print 'Reentrancies -> P: %.3f, R: %.3f, F: %.3f' % (float(pr), float(rc), float(f))
pr, rc, f = smatch.main(srl_pred, srl_gold)
print 'SRL -> P: %.3f, R: %.3f, F: %.3f' % (float(pr), float(rc), float(f))






==> appendix/sm/code/tools/amr-evaluation-tool-enhanced/smatch/__init__.py <==
from . import *


==> appendix/sm/code/tools/amr-evaluation-tool-enhanced/smatch/amr.py <==
# -*- coding: utf-8 -*-
#!/usr/bin/env python

"""
AMR (Abstract Meaning Representation) structure
For detailed description of AMR, see http://www.isi.edu/natural-language/amr/a.pdf

"""

from collections import defaultdict
import sys

# change this if needed
ERROR_LOG = sys.stderr

# change this if needed
DEBUG_LOG = sys.stderr


class AMR(object):
    """
    AMR is a rooted, labeled graph to represent semantics.
    This class has the following members:
    nodes: list of node in the graph. Its ith element is the name of the ith node. For example, a node name
           could be "a1", "b", "g2", .etc
    node_values: list of node labels (values) of the graph. Its ith element is the value associated with node i in
                 nodes list. In AMR, such value is usually a semantic concept (e.g. "boy", "want-01")
    root: root node name
    relations: list of edges connecting two nodes in the graph. Each entry is a link between two nodes, i.e. a triple
               <relation name, node1 name, node 2 name>. In AMR, such link denotes the relation between two semantic
               concepts. For example, "arg0" means that one of the concepts is the 0th argument of the other.
    attributes: list of edges connecting a node to an attribute name and its value. For example, if the polarity of
               some node is negative, there should be an edge connecting this node and "-". A triple < attribute name,
               node name, attribute value> is used to represent such attribute. It can also be viewed as a relation.

    """
    def __init__(self, node_list=None, node_value_list=None, relation_list=None, attribute_list=None):
        """
        node_list: names of nodes in AMR graph, e.g. "a11", "n"
        node_value_list: values of nodes in AMR graph, e.g. "group" for a node named "g"
        relation_list: list of relations between two nodes
        attribute_list: list of attributes (links between one node and one constant value)

        """
        # initialize AMR graph nodes using list of nodes name
        # root, by default, is the first in var_list

        if node_list is None:
            self.nodes = []
            self.root = None
        else:
            self.nodes = node_list[:]
            if len(node_list) != 0:
                self.root = node_list[0]
            else:
                self.root = None
        if node_value_list is None:
            self.node_values = []
        else:
            self.node_values = node_value_list[:]
        if relation_list is None:
            self.relations = []
        else:
            self.relations = relation_list[:]
        if attribute_list is None:
            self.attributes = []
        else:
            self.attributes = attribute_list[:]

    def rename_node(self, prefix):
        """
        Rename AMR graph nodes to prefix + node_index to avoid nodes with the same name in two different AMRs.

        """
        node_map_dict = {}
        # map each node to its new name (e.g. "a1")
        for i in range(0, len(self.nodes)):
            node_map_dict[self.nodes[i]] = prefix + str(i)
        # update node name
        for i, v in enumerate(self.nodes):
            self.nodes[i] = node_map_dict[v]
        # update node name in relations
        for i, d in enumerate(self.relations):
            new_dict = {}
            for k, v in d.items():
                new_dict[node_map_dict[k]] = v
            self.relations[i] = new_dict
  
    def get_triples(self):
        """
        Get the triples in three lists.
        instance_triple: a triple representing an instance. E.g. instance(w, want-01)
        attribute triple: relation of attributes, e.g. polarity(w, - )
        and relation triple, e.g. arg0 (w, b)

        """
        instance_triple = []
        relation_triple = []
        attribute_triple = []
        for i in range(len(self.nodes)):
            instance_triple.append(("instance", self.nodes[i], self.node_values[i]))
            # k is the other node this node has relation with
            # v is relation name
            for k, v in self.relations[i].items():
                relation_triple.append((v, self.nodes[i], k))
            # k2 is the attribute name
            # v2 is the attribute value
            for k2, v2 in self.attributes[i].items():
                attribute_triple.append((k2, self.nodes[i], v2))
        return instance_triple, attribute_triple, relation_triple


    def get_triples2(self):
        """
        Get the triples in two lists:
        instance_triple: a triple representing an instance. E.g. instance(w, want-01)
        relation_triple: a triple representing all relations. E.g arg0 (w, b) or E.g. polarity(w, - )
        Note that we do not differentiate between attribute triple and relation triple. Both are considered as relation
        triples.
        All triples are represented by (triple_type, argument 1 of the triple, argument 2 of the triple)

        """
        instance_triple = []
        relation_triple = []
        for i in range(len(self.nodes)):
            # an instance triple is instance(node name, node value).
            # For example, instance(b, boy).
            instance_triple.append(("instance", self.nodes[i], self.node_values[i]))
            # k is the other node this node has relation with
            # v is relation name
            for k, v in self.relations[i].items():
                relation_triple.append((v, self.nodes[i], k))
            # k2 is the attribute name
            # v2 is the attribute value
            for k2, v2 in self.attributes[i].items():
                relation_triple.append((k2, self.nodes[i], v2))
        return instance_triple, relation_triple


    def __str__(self):
        """
        Generate AMR string for better readability

        """
        lines = []
        for i in range(len(self.nodes)):
            lines.append("Node "+ str(i) + " " + self.nodes[i])
            lines.append("Value: " + self.node_values[i])
            lines.append("Relations:")
            for k, v in self.relations[i].items():
                lines.append("Node " + k + " via " + v)
            for k2, v2 in self.attributes[i].items():
                lines.append("Attribute: " + k2 + " value " + v2)
        return "\n".join(lines)

    def __repr__(self):
        return self.__str__()

    def output_amr(self):
        """
        Output AMR string

        """
        print >> DEBUG_LOG, self.__str__()


    @staticmethod
    def parse_AMR_line(line):
        """
        Parse a AMR from line representation to an AMR object.
        This parsing algorithm scans the line once and process each character, in a shift-reduce style.

        """
        # Current state. It denotes the last significant symbol encountered. 1 for (, 2 for :, 3 for /,
        # and 0 for start state or ')'
        # Last significant symbol is ( --- start processing node name
        # Last significant symbol is : --- start processing relation name
        # Last significant symbol is / --- start processing node value (concept name)
        # Last significant symbol is ) --- current node processing is complete
        # Note that if these symbols are inside parenthesis, they are not significant symbols.
        state = 0
        # node stack for parsing
        stack = []
        # current not-yet-reduced character sequence
        cur_charseq = []
        # key: node name value: node value
        node_dict = {}
        # node name list (order: occurrence of the node)
        node_name_list = []
        # key: node name:  value: list of (relation name, the other node name)
        node_relation_dict1 = defaultdict(list)
        # key: node name, value: list of (attribute name, const value) or (relation name, unseen node name)
        node_relation_dict2 = defaultdict(list)
        # current relation name
        cur_relation_name = ""
        # having unmatched quote string
        in_quote = False
        for i, c in enumerate(line.strip()):
            if c == " ":
                # allow space in relation name
                if state == 2:
                    cur_charseq.append(c)
                continue
            if c == "\"":
                # flip in_quote value when a quote symbol is encountered
                # insert placeholder if in_quote from last symbol
                if in_quote:
                    cur_charseq.append('_')
                in_quote = not in_quote
            elif c == "(":
                # not significant symbol if inside quote
                if in_quote:
                    cur_charseq.append(c)
                    continue
                # get the attribute name
                # e.g :arg0 (x ...
                # at this point we get "arg0"
                if state == 2:
                    # in this state, current relation name should be empty
                    if cur_relation_name != "":
                        print >> ERROR_LOG, "Format error when processing ", line[0:i+1]
                        return None
                    # update current relation name for future use
                    cur_relation_name = "".join(cur_charseq).strip()
                    cur_charseq[:] = []
                state = 1
            elif c == ":":
                # not significant symbol if inside quote
                if in_quote:
                    cur_charseq.append(c)
                    continue
                # Last significant symbol is "/". Now we encounter ":"
                # Example:
                # :OR (o2 / *OR*
                #    :mod (o3 / official)
                #  gets node value "*OR*" at this point
                if state == 3:
                    node_value = "".join(cur_charseq)
                    # clear current char sequence
                    cur_charseq[:] = []
                    # pop node name ("o2" in the above example)
                    cur_node_name = stack[-1]
                    # update node name/value map
                    node_dict[cur_node_name] = node_value
                # Last significant symbol is ":". Now we encounter ":"
                # Example:
                # :op1 w :quant 30
                # or :day 14 :month 3
                # the problem is that we cannot decide if node value is attribute value (constant)
                # or node value (variable) at this moment
                elif state == 2:
                    temp_attr_value = "".join(cur_charseq)
                    cur_charseq[:] = []
                    parts = temp_attr_value.split()
                    if len(parts) < 2:
                        print >> ERROR_LOG, "Error in processing; part len < 2", line[0:i+1]
                        return None
                    # For the above example, node name is "op1", and node value is "w"
                    # Note that this node name might not be encountered before
                    relation_name = parts[0].strip()
                    relation_value = parts[1].strip()
                    # We need to link upper level node to the current
                    # top of stack is upper level node
                    if len(stack) == 0:
                        print >> ERROR_LOG, "Error in processing", line[:i], relation_name, relation_value
                        return None
                    # if we have not seen this node name before
                    if relation_value not in node_dict:
                        node_relation_dict2[stack[-1]].append((relation_name, relation_value))
                    else:
                        node_relation_dict1[stack[-1]].append((relation_name, relation_value))
                state = 2
            elif c == "/":
                if in_quote:
                    cur_charseq.append(c)
                    continue
                # Last significant symbol is "(". Now we encounter "/"
                # Example:
                # (d / default-01
                # get "d" here
                if state == 1:
                    node_name = "".join(cur_charseq)
                    cur_charseq[:] = []
                    # if this node name is already in node_dict, it is duplicate
                    if node_name in node_dict:
                        print >> ERROR_LOG, "Duplicate node name ", node_name, " in parsing AMR"
                        return None
                    # push the node name to stack
                    stack.append(node_name)
                    # add it to node name list
                    node_name_list.append(node_name)
                    # if this node is part of the relation
                    # Example:
                    # :arg1 (n / nation)
                    # cur_relation_name is arg1
                    # node name is n
                    # we have a relation arg1(upper level node, n)
                    if cur_relation_name != "":
                        # if relation name ends with "-of", e.g."arg0-of",
                        # it is reverse of some relation. For example, if a is "arg0-of" b,
                        # we can also say b is "arg0" a.
                        # If the relation name ends with "-of", we store the reverse relation.
                        if not cur_relation_name.endswith("-of"):
                            # stack[-2] is upper_level node we encountered, as we just add node_name to stack
                            node_relation_dict1[stack[-2]].append((cur_relation_name, node_name))
                        else:
                            # cur_relation_name[:-3] is to delete "-of"
                            node_relation_dict1[node_name].append((cur_relation_name[:-3], stack[-2]))
                        # clear current_relation_name
                        cur_relation_name = ""
                else:
                    # error if in other state
                    print >> ERROR_LOG, "Error in parsing AMR", line[0:i+1]
                    return None
                state = 3
            elif c == ")":
                if in_quote:
                    cur_charseq.append(c)
                    continue
                # stack should be non-empty to find upper level node
                if len(stack) == 0:
                    print >> ERROR_LOG, "Unmatched parenthesis at position", i, "in processing", line[0:i+1]
                    return None
                # Last significant symbol is ":". Now we encounter ")"
                # Example:
                # :op2 "Brown") or :op2 w)
                # get \"Brown\" or w here
                if state == 2:
                    temp_attr_value = "".join(cur_charseq)
                    cur_charseq[:] = []
                    parts = temp_attr_value.split()
                    if len(parts) < 2:
                        print >> ERROR_LOG, "Error processing", line[:i+1], temp_attr_value
                        return None
                    relation_name = parts[0].strip()
                    relation_value = parts[1].strip()
                    # store reverse of the relation
                    # we are sure relation_value is a node here, as "-of" relation is only between two nodes
                    if relation_name.endswith("-of"):
                        node_relation_dict1[relation_value].append((relation_name[:-3], stack[-1]))
                    # attribute value not seen before
                    # Note that it might be a constant attribute value, or an unseen node
                    # process this after we have seen all the node names
                    elif relation_value not in node_dict:
                        node_relation_dict2[stack[-1]].append((relation_name, relation_value))
                    else:
                        node_relation_dict1[stack[-1]].append((relation_name, relation_value))
                # Last significant symbol is "/". Now we encounter ")"
                # Example:
                # :arg1 (n / nation)
                # we get "nation" here
                elif state == 3:
                    node_value = "".join(cur_charseq)
                    cur_charseq[:] = []
                    cur_node_name = stack[-1]
                    # map node name to its value
                    node_dict[cur_node_name] = node_value
                # pop from stack, as the current node has been processed
                stack.pop()
                cur_relation_name = ""
                state = 0
            else:
                # not significant symbols, so we just shift.
                cur_charseq.append(c)
        #create data structures to initialize an AMR
        node_value_list = []
        relation_list = []
        attribute_list = []
        for v in node_name_list:
            if v not in node_dict:
                print >> ERROR_LOG, "Error: Node name not found", v
                return None
            else:
                node_value_list.append(node_dict[v])
            # build relation map and attribute map for this node
            relation_dict = {}
            attribute_dict = {}
            if v in node_relation_dict1:
                for v1 in node_relation_dict1[v]:
                    relation_dict[v1[1]] = v1[0]
            if v in node_relation_dict2:
                for v2 in node_relation_dict2[v]:
                    # if value is in quote, it is a constant value
                    # strip the quote and put it in attribute map
                    if v2[1][0] == "\"" and v2[1][-1] == "\"":
                        attribute_dict[v2[0]] = v2[1][1:-1]
                    # if value is a node name
                    elif v2[1] in node_dict:
                        relation_dict[v2[1]] = v2[0]
                    else:
                        attribute_dict[v2[0]] = v2[1]
            # each node has a relation map and attribute map
            relation_list.append(relation_dict)
            attribute_list.append(attribute_dict)
        # add TOP as an attribute. The attribute value is the top node value
	if len(node_value_list) == 0 : print (line)
        attribute_list[0]["TOP"] = node_value_list[0]
        result_amr = AMR(node_name_list, node_value_list, relation_list, attribute_list)
        return result_amr

# test AMR parsing
# a unittest can also be used.
if __name__ == "__main__":
    if len(sys.argv) < 2:
        print >> ERROR_LOG, "No file given"
        exit(1)
    amr_count = 1
    for line in open(sys.argv[1]):
        cur_line = line.strip()
        if cur_line == "" or cur_line.startswith("#"):
            continue
        print >> DEBUG_LOG, "AMR", amr_count
        current = AMR.parse_AMR_line(cur_line)
        current.output_amr()
        amr_count += 1


==> appendix/sm/code/tools/amr-evaluation-tool-enhanced/smatch/amr_edited.py <==
# -*- coding: utf-8 -*-
#!/usr/bin/env python

"""
AMR (Abstract Meaning Representation) structure
For detailed description of AMR, see http://www.isi.edu/natural-language/amr/a.pdf

"""
import collections
from collections import defaultdict
import sys

# change this if needed
ERROR_LOG = sys.stderr

# change this if needed
DEBUG_LOG = sys.stderr


class AMR(object):
    """
    AMR is a rooted, labeled graph to represent semantics.
    This class has the following members:
    nodes: list of node in the graph. Its ith element is the name of the ith node. For example, a node name
           could be "a1", "b", "g2", .etc
    node_values: list of node labels (values) of the graph. Its ith element is the value associated with node i in
                 nodes list. In AMR, such value is usually a semantic concept (e.g. "boy", "want-01")
    root: root node name
    relations: list of edges connecting two nodes in the graph. Each entry is a link between two nodes, i.e. a triple
               <relation name, node1 name, node 2 name>. In AMR, such link denotes the relation between two semantic
               concepts. For example, "arg0" means that one of the concepts is the 0th argument of the other.
    attributes: list of edges connecting a node to an attribute name and its value. For example, if the polarity of
               some node is negative, there should be an edge connecting this node and "-". A triple < attribute name,
               node name, attribute value> is used to represent such attribute. It can also be viewed as a relation.

    """
    def __init__(self, node_list=None, node_value_list=None, relation_list=None, attribute_list=None, reent=None, allrelations=None):
        """
        node_list: names of nodes in AMR graph, e.g. "a11", "n"
        node_value_list: values of nodes in AMR graph, e.g. "group" for a node named "g"
        relation_list: list of relations between two nodes
        attribute_list: list of attributes (links between one node and one constant value)

        """
        # initialize AMR graph nodes using list of nodes name
        # root, by default, is the first in var_list
        attribute_list2 = []
        for dct in attribute_list:
                dct2 = collections.OrderedDict() 
            for item in dct:
                    if len(dct[item]) > 1 and dct[item].endswith("_"):
                    dct[item] = '"' + dct[item][0:-1] + '"'
            dct2[item] = dct[item]
            attribute_list2.append(dct2)
            reent2 = []
        for r in reent:
            if len(r[2]) > 1 and r[2].endswith("_"):
                reent2.append((r[0], r[1], '"' + r[2][0:-1] + '"'))
            else:
                reent2.append(r)
        allrelations2 = []
        for r in allrelations:
            if len(r[2]) > 1 and r[2].endswith("_"):
                allrelations2.append((r[0], r[1], '"' + r[2][0:-1] + '"'))
            else:
                allrelations2.append(r)
        if node_list is None:
            self.nodes = []
            self.root = None
        else:
            self.nodes = node_list[:]
            if len(node_list) != 0:
                self.root = node_list[0]
            else:
                self.root = None
        if node_value_list is None:
            self.node_values = []
        else:
            self.node_values = node_value_list[:]
        if relation_list is None:
            self.relations = []
        else:
            self.relations = relation_list[:]
        if attribute_list2 is None:
            self.attributes = []
        else:
            self.attributes = attribute_list2[:]

	self.reent= reent2
        self.allrelations = allrelations2

    def rename_node(self, prefix):
        """
        Rename AMR graph nodes to prefix + node_index to avoid nodes with the same name in two different AMRs.

        """
        node_map_dict = {}
        # map each node to its new name (e.g. "a1")
        for i in range(0, len(self.nodes)):
            node_map_dict[self.nodes[i]] = prefix + str(i)
        # update node name
        for i, v in enumerate(self.nodes):
            self.nodes[i] = node_map_dict[v]
        # update node name in relations
        for i, d in enumerate(self.relations):
            new_dict = {}
            for k, v_lst in d.items():
		for v in v_lst:
			if node_map_dict[k] not in new_dict:
	                	new_dict[node_map_dict[k]] = [v]
			else:
				new_dict[node_map_dict[k]].append(v)
            self.relations[i] = new_dict
 
    def get_triples(self):
        """
        Get the triples in three lists.
        instance_triple: a triple representing an instance. E.g. instance(w, want-01)
        attribute triple: relation of attributes, e.g. polarity(w, - )
        and relation triple, e.g. arg0 (w, b)

        """
        instance_triple = []
        relation_triple = []
        attribute_triple = []
        for i in range(len(self.nodes)):
            instance_triple.append(("instance", self.nodes[i], self.node_values[i]))
            # k is the other node this node has relation with
            # v is relation name
            for k, v_lst in self.relations[i].items():
		for v in v_lst:
	                relation_triple.append((v, self.nodes[i], k))
            # k2 is the attribute name
            # v2 is the attribute value
            for k2, v2 in self.attributes[i].items():
                attribute_triple.append((k2, self.nodes[i], v2))
        return instance_triple, attribute_triple, relation_triple


    def get_triples2(self):
        """
        Get the triples in two lists:
        instance_triple: a triple representing an instance. E.g. instance(w, want-01)
        relation_triple: a triple representing all relations. E.g arg0 (w, b) or E.g. polarity(w, - )
        Note that we do not differentiate between attribute triple and relation triple. Both are considered as relation
        triples.
        All triples are represented by (triple_type, argument 1 of the triple, argument 2 of the triple)

        """
        instance_triple = []
        relation_triple = []
        for i in range(len(self.nodes)):
            # an instance triple is instance(node name, node value).
            # For example, instance(b, boy).
            instance_triple.append(("instance", self.nodes[i], self.node_values[i]))
            # k is the other node this node has relation with
            # v is relation name
            for k, v_lst in self.relations[i].items():
		for v in v_lst:
                	relation_triple.append((v, self.nodes[i], k))
            # k2 is the attribute name
            # v2 is the attribute value
            for k2, v2 in self.attributes[i].items():
                relation_triple.append((k2, self.nodes[i], v2))
        return instance_triple, relation_triple

    def get_triples3(self):
        relation_triple = [(self.nodes[0],"TOP",self.node_values[0])]
	relation_triple.extend(self.allrelations)
        return relation_triple

    def __str__(self):
        """
        Generate AMR string for better readability

        """
        lines = []
        for i in range(len(self.nodes)):
            lines.append("Node "+ str(i) + " " + self.nodes[i])
            lines.append("Value: " + self.node_values[i])
            lines.append("Relations:")
            for k, v_lst in self.relations[i].items():
		for v in v_lst:
	                lines.append("Node " + k + " via " + v)
            for k2, v2 in self.attributes[i].items():
                lines.append("Attribute: " + k2 + " value " + v2)
        return "\n".join(lines)

    def __repr__(self):
        return self.__str__()

    def output_amr(self):
        """
        Output AMR string

        """
        print >> DEBUG_LOG, self.__str__()


    @staticmethod
    def parse_AMR_line(line, normalize_inv = True):
        """
        Parse a AMR from line representation to an AMR object.
        This parsing algorithm scans the line once and process each character, in a shift-reduce style.

        """
        # Current state. It denotes the last significant symbol encountered. 1 for (, 2 for :, 3 for /,
        # and 0 for start state or ')'
        # Last significant symbol is ( --- start processing node name
        # Last significant symbol is : --- start processing relation name
        # Last significant symbol is / --- start processing node value (concept name)
        # Last significant symbol is ) --- current node processing is complete
        # Note that if these symbols are inside parenthesis, they are not significant symbols.
        state = 0
        stack = []
        # current not-yet-reduced character sequence
        cur_charseq = []
        # key: node name value: node value
        node_dict = collections.OrderedDict()
        # node name list (order: occurrence of the node)
        node_name_list = []
        # key: node name:  value: list of (relation name, the other node name)
        node_relation_dict1 = defaultdict(list)
        # key: node name, value: list of (attribute name, const value) or (relation name, unseen node name)
        node_relation_dict2 = defaultdict(list)
	allrelations = []
	reent = []
        # current relation name
        cur_relation_name = ""
        # having unmatched quote string
        in_quote = False
        for i, c in enumerate(line.strip()):
            if c == " ":
                # allow space in relation name
                if state == 2:
                    cur_charseq.append(c)
                continue
            if c == "\"":
                # flip in_quote value when a quote symbol is encountered
                # insert placeholder if in_quote from last symbol
                if in_quote:
                    cur_charseq.append('_')
                in_quote = not in_quote
            elif c == "(":
                # not significant symbol if inside quote
                if in_quote:
                    cur_charseq.append(c)
                    continue
                # get the attribute name
                # e.g :arg0 (x ...
                # at this point we get "arg0"
                if state == 2:
                    # in this state, current relation name should be empty
                    if cur_relation_name != "":
                        print >> ERROR_LOG, "Format error when processing ", line[0:i+1]
                        return None
                    # update current relation name for future use
                    cur_relation_name = "".join(cur_charseq).strip()
                    cur_charseq[:] = []
                state = 1
            elif c == ":":
                # not significant symbol if inside quote
                if in_quote:
                    cur_charseq.append(c)
                    continue
                # Last significant symbol is "/". Now we encounter ":"
                # Example:
                # :OR (o2 / *OR*
                #    :mod (o3 / official)
                #  gets node value "*OR*" at this point
                if state == 3:
                    node_value = "".join(cur_charseq)
                    # clear current char sequence
                    cur_charseq[:] = []
                    # pop node name ("o2" in the above example)
                    cur_node_name = stack[-1]
                    # update node name/value map
                    node_dict[cur_node_name] = node_value
                # Last significant symbol is ":". Now we encounter ":"
                # Example:
                # :op1 w :quant 30
                # or :day 14 :month 3
                # the problem is that we cannot decide if node value is attribute value (constant)
                # or node value (variable) at this moment
                elif state == 2:
                    temp_attr_value = "".join(cur_charseq)
                    cur_charseq[:] = []
                    parts = temp_attr_value.split()
                    if len(parts) < 2:
                        print >> ERROR_LOG, "Error in processing; part len < 2", line[0:i+1]
                        return None
                    # For the above example, node name is "op1", and node value is "w"
                    # Note that this node name might not be encountered before
                    relation_name = parts[0].strip()
                    relation_value = parts[1].strip()
                    # We need to link upper level node to the current
                    # top of stack is upper level node
                    if len(stack) == 0:
                        print >> ERROR_LOG, "Error in processing", line[:i], relation_name, relation_value
                        return None
                    # if we have not seen this node name before
		    if relation_name.endswith("-of") and normalize_inv:
                    	allrelations.append((relation_value,relation_name[:-3],stack[-1]))
                    	if relation_value not in node_dict:
                        	node_relation_dict2[relation_value].append((relation_name[:-3], stack[-1]))
                    	else:
                        	node_relation_dict1[relation_value].append((relation_name[:-3], stack[-1]))
                    	reent.append((relation_value,relation_name[:-3],stack[-1]))
		    else:
		    	allrelations.append((stack[-1],relation_name,relation_value))
                    	if relation_value not in node_dict:
                        	node_relation_dict2[stack[-1]].append((relation_name, relation_value))
                    	else:
                        	node_relation_dict1[stack[-1]].append((relation_name, relation_value))
		    	reent.append((stack[-1],relation_name,relation_value))
                state = 2
            elif c == "/":
                if in_quote:
                    cur_charseq.append(c)
                    continue
                # Last significant symbol is "(". Now we encounter "/"
                # Example:
                # (d / default-01
                # get "d" here
                if state == 1:
                    node_name = "".join(cur_charseq)
                    cur_charseq[:] = []
                    # if this node name is already in node_dict, it is duplicate
                    if node_name in node_dict:
                        print >> ERROR_LOG, "Duplicate node name ", node_name, " in parsing AMR"
                        return None
                    # push the node name to stack
                    stack.append(node_name)
                    # add it to node name list
                    node_name_list.append(node_name)
                    # if this node is part of the relation
                    # Example:
                    # :arg1 (n / nation)
                    # cur_relation_name is arg1
                    # node name is n
                    # we have a relation arg1(upper level node, n)
                    if cur_relation_name != "":
                        # if relation name ends with "-of", e.g."arg0-of",
                        # it is reverse of some relation. For example, if a is "arg0-of" b,
                        # we can also say b is "arg0" a.
                        # If the relation name ends with "-of", we store the reverse relation.
                        if (not cur_relation_name.endswith("-of")) or normalize_inv == False:
                            # stack[-2] is upper_level node we encountered, as we just add node_name to stack
                            node_relation_dict1[stack[-2]].append((cur_relation_name, node_name))
			    allrelations.append((stack[-2],cur_relation_name, node_name))
			    #if node_name in node_name_list:
                            #	reent.append((stack[-2],cur_relation_name,node_name))
                        else:
                            # cur_relation_name[:-3] is to delete "-of"
                            node_relation_dict1[node_name].append((cur_relation_name[:-3], stack[-2]))
			    allrelations.append((node_name,cur_relation_name[:-3], stack[-2]))
                        # clear current_relation_name
                        cur_relation_name = ""
                else:
                    # error if in other state
                    print >> ERROR_LOG, "Error in parsing AMR", line[0:i+1]
                    return None
                state = 3
            elif c == ")":
                if in_quote:
                    cur_charseq.append(c)
                    continue
                # stack should be non-empty to find upper level node
                if len(stack) == 0:
                    print >> ERROR_LOG, "Unmatched parenthesis at position", i, "in processing", line[0:i+1]
                    return None
                # Last significant symbol is ":". Now we encounter ")"
                # Example:
                # :op2 "Brown") or :op2 w)
                # get \"Brown\" or w here
                if state == 2:
                    temp_attr_value = "".join(cur_charseq)
                    cur_charseq[:] = []
                    parts = temp_attr_value.split()
                    if len(parts) < 2:
                        print >> ERROR_LOG, "Error processing", line[:i+1], temp_attr_value
                        return None
                    relation_name = parts[0].strip()
                    relation_value = parts[1].strip()
                    # store reverse of the relation
                    # we are sure relation_value is a node here, as "-of" relation is only between two nodes
                    if relation_name.endswith("-of") and normalize_inv:
			allrelations.append((relation_value,relation_name[:-3], stack[-1]))
                        node_relation_dict1[relation_value].append((relation_name[:-3], stack[-1]))
                    # attribute value not seen before
                    # Note that it might be a constant attribute value, or an unseen node
                    # process this after we have seen all the node names
		    else:
	            	allrelations.append((stack[-1],relation_name, relation_value))
                    	if relation_value not in node_dict:
                        	node_relation_dict2[stack[-1]].append((relation_name, relation_value))
                    	else:
                        	node_relation_dict1[stack[-1]].append((relation_name, relation_value))
		    #if relation_value in node_name_list:
		    reent.append((stack[-1],relation_name,relation_value))
                # Last significant symbol is "/". Now we encounter ")"
                # Example:
                # :arg1 (n / nation)
                # we get "nation" here
                elif state == 3:
                    node_value = "".join(cur_charseq)
                    cur_charseq[:] = []
                    cur_node_name = stack[-1]
                    # map node name to its value
                    node_dict[cur_node_name] = node_value
                    #if node_value in node_name_list:
                    #    reent.append((stack[-1],relation_name,relation_value))
                # pop from stack, as the current node has been processed
                stack.pop()
                cur_relation_name = ""
                state = 0
            else:
                # not significant symbols, so we just shift.
                cur_charseq.append(c)
        #create data structures to initialize an AMR
        node_value_list = []
        relation_list = []
        attribute_list = []
        for v in node_name_list:
            if v not in node_dict:
                print >> ERROR_LOG, "Error: Node name not found", v
                return None
            else:
                node_value_list.append(node_dict[v])
            # build relation map and attribute map for this node
            relation_dict = collections.OrderedDict()
            attribute_dict = collections.OrderedDict()
            if v in node_relation_dict1:
                for v1 in node_relation_dict1[v]:
		    if v1[1] not in relation_dict:		    
	                    relation_dict[v1[1]] = [v1[0]]
		    else:
			    relation_dict[v1[1]].append(v1[0])
            if v in node_relation_dict2:
                for v2 in node_relation_dict2[v]:
                    # if value is in quote, it is a constant value
                    # strip the quote and put it in attribute map
                    if v2[1][0] == "\"" and v2[1][-1] == "\"":
                        attribute_dict[v2[0]] = v2[1][1:-1]
                    # if value is a node name
                    elif v2[1] in node_dict:
			if v2[1] not in relation_dict:
	                        relation_dict[v2[1]] = [v2[0]]
			else:
				relation_dict[v2[1]].append(v2[0])
                    else:
                        attribute_dict[v2[0]] = v2[1]
            # each node has a relation map and attribute map
            relation_list.append(relation_dict)
            attribute_list.append(attribute_dict)
        # add TOP as an attribute. The attribute value is the top node value
        attribute_list[0]["TOP"] = node_value_list[0]
        result_amr = AMR(node_name_list, node_value_list, relation_list, attribute_list, reent, allrelations)
        return result_amr

# test AMR parsing
# a unittest can also be used.
if __name__ == "__main__":
    if len(sys.argv) < 2:
        print >> ERROR_LOG, "No file given"
        exit(1)
    amr_count = 1
    for line in open(sys.argv[1]):
        cur_line = line.strip()
        if cur_line == "" or cur_line.startswith("#"):
            continue
        print >> DEBUG_LOG, "AMR", amr_count
        current = AMR.parse_AMR_line(cur_line)
        current.output_amr()
        amr_count += 1


==> appendix/sm/code/tools/amr-evaluation-tool-enhanced/smatch/smatch-table.py <==
#!/usr/bin/env python

import amr
import sys
import subprocess
import smatch
import os
import random
import time

ERROR_LOG = sys.stderr

DEBUG_LOG = sys.stderr

verbose = False

# directory on isi machine
# change if needed
isi_dir_pre = "/nfs/web/isi.edu/cgi-bin/div3/mt/save-amr"


def get_names(file_dir, files):
    """
    Get the annotator name list based on a list of files
    Args:
    file_dir: AMR file folder
    files: a list of AMR names, e.g. nw_wsj_0001_1

    Returns:
   a list of user names who annotate all the files
    """
    # for each user, check if they have files available
    # return user name list
    total_list = []
    name_list = []
    get_sub = False
    for path, subdir, dir_files in os.walk(file_dir):
        if not get_sub:
            total_list = subdir[:]
            get_sub = True
        else:
            break
    for user in total_list:
        has_file = True
        for f in files:
            file_path = file_dir + user + "/" + f + ".txt"
            if not os.path.exists(file_path):
                has_file = False
                break
        if has_file:
            name_list.append(user)
    if len(name_list) == 0:
        print >> ERROR_LOG, "********Error: Cannot find any user who completes the files*************"
    return name_list


def compute_files(user1, user2, file_list, dir_pre, start_num):

    """
    Compute the smatch scores for a file list between two users
    Args:
    user1: user 1 name
    user2: user 2 name
    file_list: file list
    dir_pre: the file location prefix
    start_num: the number of restarts in smatch
    Returns:
    smatch f score.

    """
    match_total = 0
    test_total = 0
    gold_total = 0
    for fi in file_list:
        file1 = dir_pre + user1 + "/" + fi + ".txt"
        file2 = dir_pre + user2 + "/" + fi + ".txt"
        if not os.path.exists(file1):
            print >> ERROR_LOG, "*********Error: ", file1, "does not exist*********"
            return -1.00
        if not os.path.exists(file2):
            print >> ERROR_LOG, "*********Error: ", file2, "does not exist*********"
            return -1.00
        try:
            file1_h = open(file1, "r")
            file2_h = open(file2, "r")
        except IOError:
            print >> ERROR_LOG, "Cannot open the files", file1, file2
            break
        cur_amr1 = smatch.get_amr_line(file1_h)
        cur_amr2 = smatch.get_amr_line(file2_h)
        if cur_amr1 == "":
            print >> ERROR_LOG, "AMR 1 is empty"
            continue
        if cur_amr2 == "":
            print >> ERROR_LOG, "AMR 2 is empty"
            continue
        amr1 = amr.AMR.parse_AMR_line(cur_amr1)
        amr2 = amr.AMR.parse_AMR_line(cur_amr2)
        test_label = "a"
        gold_label = "b"
        amr1.rename_node(test_label)
        amr2.rename_node(gold_label)
        (test_inst, test_rel1, test_rel2) = amr1.get_triples()
        (gold_inst, gold_rel1, gold_rel2) = amr2.get_triples()
        if verbose:
            print >> DEBUG_LOG, "Instance triples of file 1:", len(test_inst)
            print >> DEBUG_LOG, test_inst
            print >> DEBUG_LOG, "Attribute triples of file 1:", len(test_rel1)
            print >> DEBUG_LOG, test_rel1
            print >> DEBUG_LOG, "Relation triples of file 1:", len(test_rel2)
            print >> DEBUG_LOG, test_rel2
            print >> DEBUG_LOG, "Instance triples of file 2:", len(gold_inst)
            print >> DEBUG_LOG, gold_inst
            print >> DEBUG_LOG, "Attribute triples of file 2:", len(gold_rel1)
            print >> DEBUG_LOG, gold_rel1
            print >> DEBUG_LOG, "Relation triples of file 2:", len(gold_rel2)
            print >> DEBUG_LOG, gold_rel2
        (best_match, best_match_num) = smatch.get_best_match(test_inst, test_rel1, test_rel2,
                                                             gold_inst, gold_rel1, gold_rel2,
                                                             test_label, gold_label)
        if verbose:
            print >> DEBUG_LOG, "best match number", best_match_num
            print >> DEBUG_LOG, "Best Match:", smatch.print_alignment(best_match, test_inst, gold_inst)
        match_total += best_match_num
        test_total += (len(test_inst) + len(test_rel1) + len(test_rel2))
        gold_total += (len(gold_inst) + len(gold_rel1) + len(gold_rel2))
        smatch.match_triple_dict.clear()
    (precision, recall, f_score) = smatch.compute_f(match_total, test_total, gold_total)
    return "%.2f" % f_score


def get_max_width(table, index):
    return max([len(str(row[index])) for row in table])


def pprint_table(table):
    """
    Print a table in pretty format

    """
    col_paddings = []
    for i in range(len(table[0])):
        col_paddings.append(get_max_width(table,i))
    for row in table:
        print row[0].ljust(col_paddings[0] + 1),
        for i in range(1, len(row)):
            col = str(row[i]).rjust(col_paddings[i]+2)
            print col,
        print "\n"

def build_arg_parser():
    """
    Build an argument parser using argparse. Use it when python version is 2.7 or later.

    """
    parser = argparse.ArgumentParser(description="Smatch table calculator -- arguments")
    parser.add_argument("--fl", type=argparse.FileType('r'), help='AMR ID list file')
    parser.add_argument('-f', nargs='+', help='AMR IDs (at least one)')
    parser.add_argument("-p", nargs='*', help="User list (can be none)")
    parser.add_argument("--fd", default=isi_dir_pre, help="AMR File directory. Default=location on isi machine")
    parser.add_argument('-r', type=int, default=4, help='Restart number (Default:4)')
    parser.add_argument('-v', action='store_true', help='Verbose output (Default:False)')
    return parser

def build_arg_parser2():
    """
    Build an argument parser using optparse. Use it when python version is 2.5 or 2.6.

    """
    usage_str = "Smatch table calculator -- arguments"
    parser = optparse.OptionParser(usage=usage_str)
    parser.add_option("--fl", dest="fl", type="string", help='AMR ID list file')
    parser.add_option("-f", dest="f", type="string", action="callback", callback=cb, help="AMR IDs (at least one)")
    parser.add_option("-p", dest="p", type="string", action="callback", callback=cb, help="User list")
    parser.add_option("--fd", dest="fd", type="string", help="file directory")
    parser.add_option("-r", "--restart", dest="r", type="int", help='Restart number (Default: 4)')
    parser.add_option("-v", "--verbose", action='store_true', dest="v", help='Verbose output (Default:False)')
    parser.set_defaults(r=4, v=False, ms=False, fd=isi_dir_pre)
    return parser


def cb(option, value, parser):
    """
    Callback function to handle variable number of arguments in optparse

    """
    arguments = [value]
    for arg in parser.rargs:
        if arg[0] != "-":
            arguments.append(arg)
        else:
            del parser.rargs[:len(arguments)]
            break
    if getattr(parser.values, option.dest):
        arguments.extend(getattr(parser.values, option.dest))
    setattr(parser.values, option.dest, arguments)


def check_args(args):
    """
    Parse arguments and check if the arguments are valid

    """
    if not os.path.exists(args.fd):
        print >> ERROR_LOG, "Not a valid path", args.fd
        return [], [], False
    if args.fl is not None:
        # we already ensure the file can be opened and opened the file
        file_line = args.fl.readline()
        amr_ids = file_line.strip().split()
    elif args.f is None:
        print >> ERROR_LOG, "No AMR ID was given"
        return [], [], False
    else:
        amr_ids = args.f
    names = []
    check_name = True
    if args.p is None:
        names = get_names(args.fd, amr_ids)
        # no need to check names
        check_name = False
        if len(names) == 0:
            print >> ERROR_LOG, "Cannot find any user who tagged these AMR"
            return [], [], False
        else:
            names = args.p
    if len(names) == 0:
        print >> ERROR_LOG, "No user was given"
        return [], [], False
    if len(names) == 1:
        print >> ERROR_LOG, "Only one user is given. Smatch calculation requires at least two users."
        return [], [], False
    if "consensus" in names:
        con_index = names.index("consensus")
        names.pop(con_index)
        names.append("consensus")
    # check if all the AMR_id and user combinations are valid
    if check_name:
        pop_name = []
        for i, name in enumerate(names):
            for amr in amr_ids:
                amr_path = args.fd + name + "/" + amr + ".txt"
                if not os.path.exists(amr_path):
                    print >> ERROR_LOG, "User", name, "fails to tag AMR", amr
                    pop_name.append(i)
                    break
        if len(pop_name) != 0:
            pop_num = 0
            for p in pop_name:
                print >> ERROR_LOG, "Deleting user", names[p - pop_num], "from the name list"
                names.pop(p - pop_num)
                pop_num += 1
        if len(names) < 2:
            print >> ERROR_LOG, "Not enough users to evaluate. Smatch requires >2 users who tag all the AMRs"
            return "", "", False
    return amr_ids, names, True


def main(arguments):
    global verbose
    (ids, names, result) = check_args(arguments)
    if arguments.v:
        verbose = True
    if not result:
        return 0
    acc_time = 0
    len_name = len(names)
    table = []
    for i in range(0, len_name + 1):
        table.append([])
    table[0].append("")
    for i in range(0, len_name):
        table[0].append(names[i])
    for i in range(0, len_name):
        table[i+1].append(names[i])
        for j in range(0, len_name):
            if i != j:
                start = time.clock()
                table[i+1].append(compute_files(names[i], names[j], ids, args.fd, args.r))
                end = time.clock()
                if table[i+1][-1] != -1.0:
                    acc_time += end-start
            else:
                table[i+1].append("")
    # check table
    for i in range(0, len_name + 1):
        for j in range(0, len_name + 1):
            if i != j:
                if table[i][j] != table[j][i]:
                    if table[i][j] > table[j][i]:
                        table[j][i] = table[i][j]
                    else:
                        table[i][j] = table[j][i]
    pprint_table(table)
    return acc_time


if __name__ == "__main__":
    whole_start = time.clock()
    parser = None
    args = None
    if sys.version_info[:2] != (2, 7):
        # requires python version >= 2.5
        if sys.version_info[0] != 2 or sys.version_info[1] < 5:
            print >> ERROR_LOG, "This program requires python 2.5 or later to run. "
            exit(1)
        import optparse
        parser = build_arg_parser2()
        (args, opts) = parser.parse_args()
        file_handle = None
        if args.fl is not None:
            try:
                file_handle = open(args.fl, "r")
                args.fl = file_handle
            except IOError:
                print >> ERROR_LOG, "The ID list file", args.fl, "does not exist"
                args.fl = None
    # python version 2.7
    else:
        import argparse
        parser = build_arg_parser()
        args = parser.parse_args()
    # Regularize fd, add "/" at the end if needed
    if args.fd[-1] != "/":
        args.fd += "/"
    # acc_time is the smatch calculation time
    acc_time = main(args)
    whole_end = time.clock()
    # time of the whole running process
    whole_time = whole_end - whole_start
    # print if needed
    # print >> ERROR_LOG, "Accumulated computation time", acc_time
    # print >> ERROR_LOG, "Total time", whole_time
    # print >> ERROR_LOG, "Percentage", float(acc_time)/float(whole_time)



==> appendix/sm/code/tools/amr-evaluation-tool-enhanced/smatch/smatch.py <==
# -*- coding: utf-8 -*-
#!/usr/bin/env python

"""
This script computes smatch score between two AMRs.
For detailed description of smatch, see http://www.isi.edu/natural-language/amr/smatch-13.pdf

"""

import amr
import os
import random
import sys
import time

# total number of iteration in smatch computation
iteration_num = 5

# verbose output switch.
# Default false (no verbose output)
verbose = False

# single score output switch.
# Default true (compute a single score for all AMRs in two files)
single_score = True

# precision and recall output switch.
# Default false (do not output precision and recall, just output F score)
pr_flag = False

# Error log location
ERROR_LOG = sys.stderr

# Debug log location
DEBUG_LOG = sys.stderr

# dictionary to save pre-computed node mapping and its resulting triple match count
# key: tuples of node mapping
# value: the matching triple count
match_triple_dict = {}


def get_amr_line(input_f):
    """
    Read the file containing AMRs. AMRs are separated by a blank line.
    Each call of get_amr_line() returns the next available AMR (in one-line form).
    Note: this function does not verify if the AMR is valid

    """
    cur_amr = []
    has_content = False
    for line in input_f:
        line = line.strip()
        if line == "":
            if not has_content:
                # empty lines before current AMR
                continue
            else:
                # end of current AMR
                break
        if line.strip().startswith("#"):
            # ignore the comment line (starting with "#") in the AMR file
            continue
        else:
            has_content = True
            cur_amr.append(line.strip())
    return "".join(cur_amr)


def build_arg_parser():
    """
    Build an argument parser using argparse. Use it when python version is 2.7 or later.

    """
    parser = argparse.ArgumentParser(description="Smatch calculator -- arguments")
    parser.add_argument('-f', nargs=2, required=True, type=argparse.FileType('r'),
                        help='Two files containing AMR pairs. AMRs in each file are separated by a single blank line')
    parser.add_argument('-r', type=int, default=4, help='Restart number (Default:4)')
    parser.add_argument('-v', action='store_true', help='Verbose output (Default:false)')
    parser.add_argument('--ms', action='store_true', default=False,
                        help='Output multiple scores (one AMR pair a score)' \
                             'instead of a single document-level smatch score (Default: false)')
    parser.add_argument('--pr', action='store_true', default=False,
                        help="Output precision and recall as well as the f-score. Default: false")
    return parser


def build_arg_parser2():
    """
    Build an argument parser using optparse. Use it when python version is 2.5 or 2.6.

    """
    usage_str = "Smatch calculator -- arguments"
    parser = optparse.OptionParser(usage=usage_str)
    parser.add_option("-f", "--files", nargs=2, dest="f", type="string",
                      help='Two files containing AMR pairs. AMRs in each file are ' \
                           'separated by a single blank line. This option is required.')
    parser.add_option("-r", "--restart", dest="r", type="int", help='Restart number (Default: 4)')
    parser.add_option("-v", "--verbose", action='store_true', dest="v", help='Verbose output (Default:False)')
    parser.add_option("--ms", "--multiple_score", action='store_true', dest="ms",
                      help='Output multiple scores (one AMR pair a score) instead of ' \
                           'a single document-level smatch score (Default: False)')
    parser.add_option('--pr', "--precision_recall", action='store_true', dest="pr",
                      help="Output precision and recall as well as the f-score. Default: false")
    parser.set_defaults(r=4, v=False, ms=False, pr=False)
    return parser


def get_best_match(instance1, attribute1, relation1,
                   instance2, attribute2, relation2,
                   prefix1, prefix2):
    """
    Get the highest triple match number between two sets of triples via hill-climbing.
    Arguments:
        instance1: instance triples of AMR 1 ("instance", node name, node value)
        attribute1: attribute triples of AMR 1 (attribute name, node name, attribute value)
        relation1: relation triples of AMR 1 (relation name, node 1 name, node 2 name)
        instance2: instance triples of AMR 2 ("instance", node name, node value)
        attribute2: attribute triples of AMR 2 (attribute name, node name, attribute value)
        relation2: relation triples of AMR 2 (relation name, node 1 name, node 2 name)
        prefix1: prefix label for AMR 1
        prefix2: prefix label for AMR 2
    Returns:
        best_match: the node mapping that results in the highest triple matching number
        best_match_num: the highest triple matching number

    """
    # Compute candidate pool - all possible node match candidates.
    # In the hill-climbing, we only consider candidate in this pool to save computing time.
    # weight_dict is a dictionary that maps a pair of node
    (candidate_mappings, weight_dict) = compute_pool(instance1, attribute1, relation1,
                                                     instance2, attribute2, relation2,
                                                     prefix1, prefix2)

    if verbose:
        print >> DEBUG_LOG, "Candidate mappings:"
        print >> DEBUG_LOG, candidate_mappings
        print >> DEBUG_LOG, "Weight dictionary"
        print >> DEBUG_LOG, weight_dict
    best_match_num = 0
    # initialize best match mapping
    # the ith entry is the node index in AMR 2 which maps to the ith node in AMR 1
    best_mapping = [-1] * len(instance1)
    for i in range(0, iteration_num):
        if verbose:
            print >> DEBUG_LOG, "Iteration", i
        if i == 0:
            # smart initialization used for the first round
            cur_mapping = smart_init_mapping(candidate_mappings, instance1, instance2)
        else:
            # random initialization for the other round
            cur_mapping = random_init_mapping(candidate_mappings)
        # compute current triple match number
        match_num = compute_match(cur_mapping, weight_dict)
        if verbose:
            print >> DEBUG_LOG, "Node mapping at start", cur_mapping
            print >> DEBUG_LOG, "Triple match number at start:", match_num
        while True:
            # get best gain
            (gain, new_mapping) = get_best_gain(cur_mapping, candidate_mappings, weight_dict,
                                                len(instance2), match_num)
            if verbose:
                print >> DEBUG_LOG, "Gain after the hill-climbing", gain
            # hill-climbing until there will be no gain for new node mapping
            if gain <= 0:
                break
            # otherwise update match_num and mapping
            match_num += gain
            cur_mapping = new_mapping[:]
            if verbose:
                print >> DEBUG_LOG, "Update triple match number to:", match_num
                print >> DEBUG_LOG, "Current mapping:", cur_mapping
        if match_num > best_match_num:
            best_mapping = cur_mapping[:]
            best_match_num = match_num
    return best_mapping, best_match_num


def compute_pool(instance1, attribute1, relation1,
                 instance2, attribute2, relation2,
                 prefix1, prefix2):
    """
    compute all possible node mapping candidates and their weights (the triple matching number gain resulting from
    mapping one node in AMR 1 to another node in AMR2)

    Arguments:
        instance1: instance triples of AMR 1
        attribute1: attribute triples of AMR 1 (attribute name, node name, attribute value)
        relation1: relation triples of AMR 1 (relation name, node 1 name, node 2 name)
        instance2: instance triples of AMR 2
        attribute2: attribute triples of AMR 2 (attribute name, node name, attribute value)
        relation2: relation triples of AMR 2 (relation name, node 1 name, node 2 name
        prefix1: prefix label for AMR 1
        prefix2: prefix label for AMR 2
    Returns:
      candidate_mapping: a list of candidate nodes.
                       The ith element contains the node indices (in AMR 2) the ith node (in AMR 1) can map to.
                       (resulting in non-zero triple match)
      weight_dict: a dictionary which contains the matching triple number for every pair of node mapping. The key
                   is a node pair. The value is another dictionary. key {-1} is triple match resulting from this node
                   pair alone (instance triples and attribute triples), and other keys are node pairs that can result
                   in relation triple match together with the first node pair.


    """
    candidate_mapping = []
    weight_dict = {}
    for i in range(0, len(instance1)):
        # each candidate mapping is a set of node indices
        candidate_mapping.append(set())
        for j in range(0, len(instance2)):
            # if both triples are instance triples and have the same value
            if instance1[i][0].lower() == instance2[j][0].lower() \
                    and instance1[i][2].lower() == instance2[j][2].lower():
                # get node index by stripping the prefix
                node1_index = int(instance1[i][1][len(prefix1):])
                node2_index = int(instance2[j][1][len(prefix2):])
                candidate_mapping[node1_index].add(node2_index)
                node_pair = (node1_index, node2_index)
                # use -1 as key in weight_dict for instance triples and attribute triples
                if node_pair in weight_dict:
                    weight_dict[node_pair][-1] += 1
                else:
                    weight_dict[node_pair] = {}
                    weight_dict[node_pair][-1] = 1
    for i in range(0, len(attribute1)):
        for j in range(0, len(attribute2)):
            # if both attribute relation triple have the same relation name and value
            if attribute1[i][0].lower() == attribute2[j][0].lower() \
                    and attribute1[i][2].lower() == attribute2[j][2].lower():
                node1_index = int(attribute1[i][1][len(prefix1):])
                node2_index = int(attribute2[j][1][len(prefix2):])
                candidate_mapping[node1_index].add(node2_index)
                node_pair = (node1_index, node2_index)
                # use -1 as key in weight_dict for instance triples and attribute triples
                if node_pair in weight_dict:
                    weight_dict[node_pair][-1] += 1
                else:
                    weight_dict[node_pair] = {}
                    weight_dict[node_pair][-1] = 1
    for i in range(0, len(relation1)):
        for j in range(0, len(relation2)):
            # if both relation share the same name
            if relation1[i][0].lower() == relation2[j][0].lower():
                node1_index_amr1 = int(relation1[i][1][len(prefix1):])
                node1_index_amr2 = int(relation2[j][1][len(prefix2):])
                node2_index_amr1 = int(relation1[i][2][len(prefix1):])
                node2_index_amr2 = int(relation2[j][2][len(prefix2):])
                # add mapping between two nodes
                candidate_mapping[node1_index_amr1].add(node1_index_amr2)
                candidate_mapping[node2_index_amr1].add(node2_index_amr2)
                node_pair1 = (node1_index_amr1, node1_index_amr2)
                node_pair2 = (node2_index_amr1, node2_index_amr2)
                if node_pair2 != node_pair1:
                    # update weight_dict weight. Note that we need to update both entries for future search
                    # i.e weight_dict[node_pair1][node_pair2]
                    #     weight_dict[node_pair2][node_pair1]
                    if node1_index_amr1 > node2_index_amr1:
                        # swap node_pair1 and node_pair2
                        node_pair1 = (node2_index_amr1, node2_index_amr2)
                        node_pair2 = (node1_index_amr1, node1_index_amr2)
                    if node_pair1 in weight_dict:
                        if node_pair2 in weight_dict[node_pair1]:
                            weight_dict[node_pair1][node_pair2] += 1
                        else:
                            weight_dict[node_pair1][node_pair2] = 1
                    else:
                        weight_dict[node_pair1] = {}
                        weight_dict[node_pair1][-1] = 0
                        weight_dict[node_pair1][node_pair2] = 1
                    if node_pair2 in weight_dict:
                        if node_pair1 in weight_dict[node_pair2]:
                            weight_dict[node_pair2][node_pair1] += 1
                        else:
                            weight_dict[node_pair2][node_pair1] = 1
                    else:
                        weight_dict[node_pair2] = {}
                        weight_dict[node_pair2][-1] = 0
                        weight_dict[node_pair2][node_pair1] = 1
                else:
                    # two node pairs are the same. So we only update weight_dict once.
                    # this generally should not happen.
                    if node_pair1 in weight_dict:
                        weight_dict[node_pair1][-1] += 1
                    else:
                        weight_dict[node_pair1] = {}
                        weight_dict[node_pair1][-1] = 1
    return candidate_mapping, weight_dict


def smart_init_mapping(candidate_mapping, instance1, instance2):
    """
    Initialize mapping based on the concept mapping (smart initialization)
    Arguments:
        candidate_mapping: candidate node match list
        instance1: instance triples of AMR 1
        instance2: instance triples of AMR 2
    Returns:
        initialized node mapping between two AMRs

    """
    random.seed()
    matched_dict = {}
    result = []
    # list to store node indices that have no concept match
    no_word_match = []
    for i, candidates in enumerate(candidate_mapping):
        if len(candidates) == 0:
            # no possible mapping
            result.append(-1)
            continue
        # node value in instance triples of AMR 1
        value1 = instance1[i][2]
        for node_index in candidates:
            value2 = instance2[node_index][2]
            # find the first instance triple match in the candidates
            # instance triple match is having the same concept value
            if value1 == value2:
                if node_index not in matched_dict:
                    result.append(node_index)
                    matched_dict[node_index] = 1
                    break
        if len(result) == i:
            no_word_match.append(i)
            result.append(-1)
    # if no concept match, generate a random mapping
    for i in no_word_match:
        candidates = list(candidate_mapping[i])
        while len(candidates) > 0:
            # get a random node index from candidates
            rid = random.randint(0, len(candidates) - 1)
            if candidates[rid] in matched_dict:
                candidates.pop(rid)
            else:
                matched_dict[candidates[rid]] = 1
                result[i] = candidates[rid]
                break
    return result
        

def random_init_mapping(candidate_mapping):
    """
    Generate a random node mapping.
    Args:
        candidate_mapping: candidate_mapping: candidate node match list
    Returns:
        randomly-generated node mapping between two AMRs

    """
    # if needed, a fixed seed could be passed here to generate same random (to help debugging)
    random.seed()
    matched_dict = {}
    result = []
    for c in candidate_mapping:
        candidates = list(c)
        if len(candidates) == 0:
            # -1 indicates no possible mapping
            result.append(-1)
            continue
        found = False
        while len(candidates) > 0:
            # randomly generate an index in [0, length of candidates)
            rid = random.randint(0, len(candidates) - 1)
            # check if it has already been matched
            if candidates[rid] in matched_dict:
                candidates.pop(rid)
            else:
                matched_dict[candidates[rid]] = 1
                result.append(candidates[rid])
                found = True
                break
        if not found:
            result.append(-1)
    return result

 
def compute_match(mapping, weight_dict):
    """
    Given a node mapping, compute match number based on weight_dict.
    Args:
    mappings: a list of node index in AMR 2. The ith element (value j) means node i in AMR 1 maps to node j in AMR 2.
    Returns:
    matching triple number
    Complexity: O(m*n) , m is the node number of AMR 1, n is the node number of AMR 2

    """
    # If this mapping has been investigated before, retrieve the value instead of re-computing.
    if verbose:
        print >> DEBUG_LOG, "Computing match for mapping"
        print >> DEBUG_LOG, mapping
    if tuple(mapping) in match_triple_dict:
        if verbose:
            print >> DEBUG_LOG, "saved value", match_triple_dict[tuple(mapping)]
        return match_triple_dict[tuple(mapping)]
    match_num = 0
    # i is node index in AMR 1, m is node index in AMR 2
    for i, m in enumerate(mapping):
        if m == -1:
            # no node maps to this node
            continue
        # node i in AMR 1 maps to node m in AMR 2
        current_node_pair = (i, m)
        if current_node_pair not in weight_dict:
            continue
        if verbose:
            print >> DEBUG_LOG, "node_pair", current_node_pair
        for key in weight_dict[current_node_pair]:
            if key == -1:
                # matching triple resulting from instance/attribute triples
                match_num += weight_dict[current_node_pair][key]
                if verbose:
                    print >> DEBUG_LOG, "instance/attribute match", weight_dict[current_node_pair][key]
            # only consider node index larger than i to avoid duplicates
            # as we store both weight_dict[node_pair1][node_pair2] and
            #     weight_dict[node_pair2][node_pair1] for a relation
            elif key[0] < i:
                continue
            elif mapping[key[0]] == key[1]:
                match_num += weight_dict[current_node_pair][key]
                if verbose:
                    print >> DEBUG_LOG, "relation match with", key, weight_dict[current_node_pair][key]
    if verbose:
        print >> DEBUG_LOG, "match computing complete, result:", match_num
    # update match_triple_dict
    match_triple_dict[tuple(mapping)] = match_num
    return match_num  


def move_gain(mapping, node_id, old_id, new_id, weight_dict, match_num):
    """
    Compute the triple match number gain from the move operation
    Arguments:
        mapping: current node mapping
        node_id: remapped node in AMR 1
        old_id: original node id in AMR 2 to which node_id is mapped
        new_id: new node in to which node_id is mapped
        weight_dict: weight dictionary
        match_num: the original triple matching number
    Returns:
        the triple match gain number (might be negative)

    """
    # new node mapping after moving
    new_mapping = (node_id, new_id)
    # node mapping before moving
    old_mapping = (node_id, old_id)
    # new nodes mapping list (all node pairs)
    new_mapping_list = mapping[:]
    new_mapping_list[node_id] = new_id
    # if this mapping is already been investigated, use saved one to avoid duplicate computing
    if tuple(new_mapping_list) in match_triple_dict:
        return match_triple_dict[tuple(new_mapping_list)] - match_num
    gain = 0
    # add the triple match incurred by new_mapping to gain
    if new_mapping in weight_dict:
        for key in weight_dict[new_mapping]:
            if key == -1:
                # instance/attribute triple match
                gain += weight_dict[new_mapping][-1]
            elif new_mapping_list[key[0]] == key[1]:
                # relation gain incurred by new_mapping and another node pair in new_mapping_list
                gain += weight_dict[new_mapping][key]
    # deduct the triple match incurred by old_mapping from gain
    if old_mapping in weight_dict:
        for k in weight_dict[old_mapping]:
            if k == -1:
                gain -= weight_dict[old_mapping][-1]
            elif mapping[k[0]] == k[1]:
                gain -= weight_dict[old_mapping][k]
    # update match number dictionary
    match_triple_dict[tuple(new_mapping_list)] = match_num + gain
    return gain


def swap_gain(mapping, node_id1, mapping_id1, node_id2, mapping_id2, weight_dict, match_num):
    """
    Compute the triple match number gain from the swapping
    Arguments:
    mapping: current node mapping list
    node_id1: node 1 index in AMR 1
    mapping_id1: the node index in AMR 2 node 1 maps to (in the current mapping)
    node_id2: node 2 index in AMR 1
    mapping_id2: the node index in AMR 2 node 2 maps to (in the current mapping)
    weight_dict: weight dictionary
    match_num: the original matching triple number
    Returns:
    the gain number (might be negative)

    """
    new_mapping_list = mapping[:]
    # Before swapping, node_id1 maps to mapping_id1, and node_id2 maps to mapping_id2
    # After swapping, node_id1 maps to mapping_id2 and node_id2 maps to mapping_id1
    new_mapping_list[node_id1] = mapping_id2
    new_mapping_list[node_id2] = mapping_id1
    if tuple(new_mapping_list) in match_triple_dict:
        return match_triple_dict[tuple(new_mapping_list)] - match_num
    gain = 0
    new_mapping1 = (node_id1, mapping_id2)
    new_mapping2 = (node_id2, mapping_id1)
    old_mapping1 = (node_id1, mapping_id1)
    old_mapping2 = (node_id2, mapping_id2)
    if node_id1 > node_id2:
        new_mapping2 = (node_id1, mapping_id2)
        new_mapping1 = (node_id2, mapping_id1)
        old_mapping1 = (node_id2, mapping_id2)
        old_mapping2 = (node_id1, mapping_id1)
    if new_mapping1 in weight_dict:
        for key in weight_dict[new_mapping1]:
            if key == -1:
                gain += weight_dict[new_mapping1][-1]
            elif new_mapping_list[key[0]] == key[1]:
                gain += weight_dict[new_mapping1][key]
    if new_mapping2 in weight_dict:
        for key in weight_dict[new_mapping2]:
            if key == -1:
                gain += weight_dict[new_mapping2][-1]
            # to avoid duplicate
            elif key[0] == node_id1:
                continue
            elif new_mapping_list[key[0]] == key[1]:
                gain += weight_dict[new_mapping2][key]
    if old_mapping1 in weight_dict:
        for key in weight_dict[old_mapping1]:
            if key == -1:
                gain -= weight_dict[old_mapping1][-1]
            elif mapping[key[0]] == key[1]:
                gain -= weight_dict[old_mapping1][key]
    if old_mapping2 in weight_dict:
        for key in weight_dict[old_mapping2]:
            if key == -1:
                gain -= weight_dict[old_mapping2][-1]
            # to avoid duplicate
            elif key[0] == node_id1:
                continue
            elif mapping[key[0]] == key[1]:
                gain -= weight_dict[old_mapping2][key]
    match_triple_dict[tuple(new_mapping_list)] = match_num + gain
    return gain


def get_best_gain(mapping, candidate_mappings, weight_dict, instance_len, cur_match_num):
    """
    Hill-climbing method to return the best gain swap/move can get
    Arguments:
    mapping: current node mapping
    candidate_mappings: the candidates mapping list
    weight_dict: the weight dictionary
    instance_len: the number of the nodes in AMR 2
    cur_match_num: current triple match number
    Returns:
    the best gain we can get via swap/move operation

    """
    largest_gain = 0
    # True: using swap; False: using move
    use_swap = True
    # the node to be moved/swapped
    node1 = None
    # store the other node affected. In swap, this other node is the node swapping with node1. In move, this other
    # node is the node node1 will move to.
    node2 = None
    # unmatched nodes in AMR 2
    unmatched = set(range(0, instance_len))
    # exclude nodes in current mapping
    # get unmatched nodes
    for nid in mapping:
        if nid in unmatched:
            unmatched.remove(nid)
    for i, nid in enumerate(mapping):
        # current node i in AMR 1 maps to node nid in AMR 2
        for nm in unmatched:
            if nm in candidate_mappings[i]:
                # remap i to another unmatched node (move)
                # (i, m) -> (i, nm)
                if verbose:
                    print >> DEBUG_LOG, "Remap node", i, "from ", nid, "to", nm
                mv_gain = move_gain(mapping, i, nid, nm, weight_dict, cur_match_num)
                if verbose:
                    print >> DEBUG_LOG, "Move gain:", mv_gain
                    new_mapping = mapping[:]
                    new_mapping[i] = nm
                    new_match_num = compute_match(new_mapping, weight_dict)
                    if new_match_num != cur_match_num + mv_gain:
                        print >> ERROR_LOG, mapping, new_mapping
                        print >> ERROR_LOG, "Inconsistency in computing: move gain", cur_match_num, mv_gain, \
                            new_match_num
                if mv_gain > largest_gain:
                    largest_gain = mv_gain
                    node1 = i
                    node2 = nm
                    use_swap = False
    # compute swap gain
    for i, m in enumerate(mapping):
        for j in range(i+1, len(mapping)):
            m2 = mapping[j]
            # swap operation (i, m) (j, m2) -> (i, m2) (j, m)
            # j starts from i+1, to avoid duplicate swap
            if verbose:
                print >> DEBUG_LOG, "Swap node", i, "and", j
                print >> DEBUG_LOG, "Before swapping:", i, "-", m, ",", j, "-", m2
                print >> DEBUG_LOG, mapping
                print >> DEBUG_LOG, "After swapping:", i, "-", m2, ",", j, "-", m
            sw_gain = swap_gain(mapping, i, m, j, m2, weight_dict, cur_match_num)
            if verbose:
                print >> DEBUG_LOG, "Swap gain:", sw_gain
                new_mapping = mapping[:]
                new_mapping[i] = m2
                new_mapping[j] = m
                print >> DEBUG_LOG, new_mapping
                new_match_num = compute_match(new_mapping, weight_dict)
                if new_match_num != cur_match_num + sw_gain:
                    print >> ERROR_LOG, match, new_match
                    print >> ERROR_LOG, "Inconsistency in computing: swap gain", cur_match_num, sw_gain, new_match_num
            if sw_gain > largest_gain:
                largest_gain = sw_gain
                node1 = i
                node2 = j
                use_swap = True
    # generate a new mapping based on swap/move
    cur_mapping = mapping[:]
    if node1 is not None:
        if use_swap:
            if verbose:
                print >> DEBUG_LOG, "Use swap gain"
            temp = cur_mapping[node1]
            cur_mapping[node1] = cur_mapping[node2]
            cur_mapping[node2] = temp
        else:
            if verbose:
                print >> DEBUG_LOG, "Use move gain"
            cur_mapping[node1] = node2
    else:
        if verbose:
            print >> DEBUG_LOG, "no move/swap gain found"
    if verbose:
        print >> DEBUG_LOG, "Original mapping", mapping
        print >> DEBUG_LOG, "Current mapping", cur_mapping
    return largest_gain, cur_mapping


def print_alignment(mapping, instance1, instance2):
    """
    print the alignment based on a node mapping
    Args:
        match: current node mapping list
        instance1: nodes of AMR 1
        instance2: nodes of AMR 2

    """
    result = []
    for i, m in enumerate(mapping):
        if m == -1:
            result.append(instance1[i][1] + "(" + instance1[i][2] + ")" + "-Null")
        else:
            result.append(instance1[i][1] + "(" + instance1[i][2] + ")" + "-"
                          + instance2[m][1] + "(" + instance2[m][2] + ")")
    return " ".join(result)


def compute_f(match_num, test_num, gold_num):
    """
    Compute the f-score based on the matching triple number,
                                 triple number of AMR set 1,
                                 triple number of AMR set 2
    Args:
        match_num: matching triple number
        test_num:  triple number of AMR 1 (test file)
        gold_num:  triple number of AMR 2 (gold file)
    Returns:
        precision: match_num/test_num
        recall: match_num/gold_num
        f_score: 2*precision*recall/(precision+recall)
    """
    if test_num == 0 or gold_num == 0:
        return 0.00, 0.00, 0.00
    #print match_num, test_num
    #print match_num, gold_num
    precision = (0.000 + match_num) / (test_num + 0.000)
    recall = (0.000 + match_num) / (gold_num + 0.000)
    if (precision + recall) != 0:
        f_score = 2 * precision * recall / (precision + recall)
        if verbose:
            print >> DEBUG_LOG, "F-score:", f_score
        return precision, recall, f_score
    else:
        if verbose:
            print >> DEBUG_LOG, "F-score:", "0.0"
        return precision, recall, 0.00


def main(arguments):
    """
    Main function of smatch score calculation

    """
    global verbose
    global iteration_num
    global single_score
    global pr_flag
    global match_triple_dict
    # set the iteration number
    # total iteration number = restart number + 1
    iteration_num = arguments.r + 1
    if arguments.ms:
        single_score = False
    if arguments.v:
        verbose = True
    if arguments.pr:
        pr_flag = True
    # matching triple number
    total_match_num = 0
    # triple number in test file
    total_test_num = 0
    # triple number in gold file
    total_gold_num = 0
    # sentence number
    sent_num = 1
    # Read amr pairs from two files
    while True:
        cur_amr1 = get_amr_line(args.f[0])
        cur_amr2 = get_amr_line(args.f[1])
        if cur_amr1 == "" and cur_amr2 == "":
            break
        if cur_amr1 == "":
            print >> ERROR_LOG, "Error: File 1 has less AMRs than file 2"
            print >> ERROR_LOG, "Ignoring remaining AMRs"
            break
        if cur_amr2 == "":
            print >> ERROR_LOG, "Error: File 2 has less AMRs than file 1"
            print >> ERROR_LOG, "Ignoring remaining AMRs"
            break
        amr1 = amr.AMR.parse_AMR_line(cur_amr1)
        amr2 = amr.AMR.parse_AMR_line(cur_amr2)
        prefix1 = "a"
        prefix2 = "b"
        # Rename node to "a1", "a2", .etc
        amr1.rename_node(prefix1)
        # Renaming node to "b1", "b2", .etc
        amr2.rename_node(prefix2)
        (instance1, attributes1, relation1) = amr1.get_triples()
        (instance2, attributes2, relation2) = amr2.get_triples()
        if verbose:
            # print parse results of two AMRs
            print >> DEBUG_LOG, "AMR pair", sent_num
            print >> DEBUG_LOG, "============================================"
            print >> DEBUG_LOG, "AMR 1 (one-line):", cur_amr1
            print >> DEBUG_LOG, "AMR 2 (one-line):", cur_amr2
            print >> DEBUG_LOG, "Instance triples of AMR 1:", len(instance1)
            print >> DEBUG_LOG, instance1
            print >> DEBUG_LOG, "Attribute triples of AMR 1:", len(attributes1)
            print >> DEBUG_LOG, attributes1
            print >> DEBUG_LOG, "Relation triples of AMR 1:", len(relation1)
            print >> DEBUG_LOG, relation1
            print >> DEBUG_LOG, "Instance triples of AMR 2:", len(instance2)
            print >> DEBUG_LOG, instance2
            print >> DEBUG_LOG, "Attribute triples of AMR 2:", len(attributes2)
            print >> DEBUG_LOG, attributes2
            print >> DEBUG_LOG, "Relation triples of AMR 2:", len(relation2)
            print >> DEBUG_LOG, relation2
        (best_mapping, best_match_num) = get_best_match(instance1, attributes1, relation1,
                                                        instance2, attributes2, relation2,
                                                        prefix1, prefix2)
        if verbose:
            print >> DEBUG_LOG, "best match number", best_match_num
            print >> DEBUG_LOG, "best node mapping", best_mapping
            print >> DEBUG_LOG, "Best node mapping alignment:", print_alignment(best_mapping, instance1, instance2)
        test_triple_num = len(instance1) + len(attributes1) + len(relation1)
        gold_triple_num = len(instance2) + len(attributes2) + len(relation2)
        if not single_score:
            # if each AMR pair should have a score, compute and output it here
            (precision, recall, best_f_score) = compute_f(best_match_num,
                                                          test_triple_num,
                                                          gold_triple_num)
            #print "Sentence", sent_num
            if pr_flag:
                print "Precision: %.3f" % precision
                print "Recall: %.3f" % recall
#            print "Smatch score: %.3f" % best_f_score
            print "%.3f" % best_f_score
        total_match_num += best_match_num
        total_test_num += test_triple_num
        total_gold_num += gold_triple_num
        # clear the matching triple dictionary for the next AMR pair
        match_triple_dict.clear()
        sent_num += 1
    if verbose:
        print >> DEBUG_LOG, "Total match number, total triple number in AMR 1, and total triple number in AMR 2:"
        print >> DEBUG_LOG, total_match_num, total_test_num, total_gold_num
        print >> DEBUG_LOG, "---------------------------------------------------------------------------------"
    # output document-level smatch score (a single f-score for all AMR pairs in two files)
    if single_score:
        (precision, recall, best_f_score) = compute_f(total_match_num, total_test_num, total_gold_num)
        if pr_flag:
            print "Precision: %.3f" % precision
            print "Recall: %.3f" % recall
    print "Document F-score: %.3f, %.4f" % (best_f_score, best_f_score)
    args.f[0].close()
    args.f[1].close()

if __name__ == "__main__":
    parser = None
    args = None
    # only support python version 2.5 or later
    if sys.version_info[0] != 2 or sys.version_info[1] < 5:
        print >> ERROR_LOG, "This script only supports python 2.5 or later.  \
                            It does not support python 3.x."
        exit(1)
    # use optparse if python version is 2.5 or 2.6
    if sys.version_info[1] < 7:
        import optparse
        if len(sys.argv) == 1:
            print >> ERROR_LOG, "No argument given. Please run smatch.py -h \
            to see the argument description."
            exit(1)
        parser = build_arg_parser2()
        (args, opts) = parser.parse_args()
        file_handle = []
        if args.f is None:
            print >> ERROR_LOG, "smatch.py requires -f option to indicate two files \
                                 containing AMR as input. Please run smatch.py -h to  \
                                 see the argument description."
            exit(1)
        # assert there are 2 file names following -f.
        assert(len(args.f) == 2)
        for file_path in args.f:
            if not os.path.exists(file_path):
                print >> ERROR_LOG, "Given file", args.f[0], "does not exist"
                exit(1)
            file_handle.append(open(file_path))
        # use opened files
        args.f = tuple(file_handle)
    #  use argparse if python version is 2.7 or later
    else:
        import argparse
        parser = build_arg_parser()
        args = parser.parse_args()
    main(args)


==> appendix/sm/code/tools/amr-evaluation-tool-enhanced/smatch/smatch_edited.py <==
# -*- coding: utf-8 -*-
#!/usr/bin/env python

"""
This script computes smatch score between two AMRs.
For detailed description of smatch, see http://www.isi.edu/natural-language/amr/smatch-13.pdf

"""
import cPickle as pickle
import amr
import os
import random
import sys
import time

# total number of iteration in smatch computation
iteration_num = 5

# verbose output switch.
# Default false (no verbose output)
verbose = False

# single score output switch.
# Default true (compute a single score for all AMRs in two files)
single_score = True 

# precision and recall output switch.
# Default false (do not output precision and recall, just output F score)
pr_flag = False

# Error log location
ERROR_LOG = sys.stderr

# Debug log location
DEBUG_LOG = sys.stderr

# dictionary to save pre-computed node mapping and its resulting triple match count
# key: tuples of node mapping
# value: the matching triple count
match_triple_dict = {}

def parse_relations(rels, v2c):
	var_list = []
	conc_list = []
	for r in rels:
		if str(r[1]) not in var_list and str(r[1]) != "TOP" and r[1] in v2c:
			var_list.append(str(r[1]))
			conc_list.append(str(v2c[r[1]]))
		if str(r[2]) not in var_list and r[2] in v2c:
			var_list.append(str(r[2]))
			conc_list.append(str(v2c[r[2]]))
	k = 0
	rel_dict = []*len(var_list)
	att_dict = []*len(var_list)
	for v in var_list:
		rel_dict.append({})
		att_dict.append({})
		for i in rels:
			if str(i[1]) == str(v) and i[2] in v2c:
				rel_dict[k][str(i[2])] = i[0]
				att_dict[k][i[0]] = str(v2c[i[2]])
		k += 1
	return amr.AMR(var_list, conc_list, rel_dict, att_dict)

def get_amr_line(input_f):
    """
    Read the file containing AMRs. AMRs are separated by a blank line.
    Each call of get_amr_line() returns the next available AMR (in one-line form).
    Note: this function does not verify if the AMR is valid

    """
    cur_amr = []
    has_content = False
    for line in input_f:
        line = line.strip()
        if line == "":
            if not has_content:
                # empty lines before current AMR
                continue
            else:
                # end of current AMR
                break
        if line.strip().startswith("#"):
            # ignore the comment line (starting with "#") in the AMR file
            continue
        else:
            has_content = True
            cur_amr.append(line.strip())
    return "".join(cur_amr)


def build_arg_parser():
    """
    Build an argument parser using argparse. Use it when python version is 2.7 or later.

    """
    parser = argparse.ArgumentParser(description="Smatch calculator -- arguments")
    parser.add_argument('-f', nargs=2, required=True,
                        help='Two files containing AMR pairs. AMRs in each file are separated by a single blank line')
    parser.add_argument('-r', type=int, default=4, help='Restart number (Default:4)')
    parser.add_argument('-v', action='store_true', help='Verbose output (Default:false)')
    parser.add_argument('--ms', action='store_true', default=False,
                        help='Output multiple scores (one AMR pair a score)' \
                             'instead of a single document-level smatch score (Default: false)')
    parser.add_argument('--pr', action='store_true', default=False,
                        help="Output precision and recall as well as the f-score. Default: false")
    return parser


def build_arg_parser2():
    """
    Build an argument parser using optparse. Use it when python version is 2.5 or 2.6.

    """
    usage_str = "Smatch calculator -- arguments"
    parser = optparse.OptionParser(usage=usage_str)
    parser.add_option("-f", "--files", nargs=2, dest="f", type="string",
                      help='Two files containing AMR pairs. AMRs in each file are ' \
                           'separated by a single blank line. This option is required.')
    parser.add_option("-r", "--restart", dest="r", type="int", help='Restart number (Default: 4)')
    parser.add_option("-v", "--verbose", action='store_true', dest="v", help='Verbose output (Default:False)')
    parser.add_option("--ms", "--multiple_score", action='store_true', dest="ms",
                      help='Output multiple scores (one AMR pair a score) instead of ' \
                           'a single document-level smatch score (Default: False)')
    parser.add_option('--pr', "--precision_recall", action='store_true', dest="pr",
                      help="Output precision and recall as well as the f-score. Default: false")
    parser.set_defaults(r=4, v=False, ms=False, pr=False)
    return parser


def get_best_match(instance1, attribute1, relation1,
                   instance2, attribute2, relation2,
                   prefix1, prefix2):
    """
    Get the highest triple match number between two sets of triples via hill-climbing.
    Arguments:
        instance1: instance triples of AMR 1 ("instance", node name, node value)
        attribute1: attribute triples of AMR 1 (attribute name, node name, attribute value)
        relation1: relation triples of AMR 1 (relation name, node 1 name, node 2 name)
        instance2: instance triples of AMR 2 ("instance", node name, node value)
        attribute2: attribute triples of AMR 2 (attribute name, node name, attribute value)
        relation2: relation triples of AMR 2 (relation name, node 1 name, node 2 name)
        prefix1: prefix label for AMR 1
        prefix2: prefix label for AMR 2
    Returns:
        best_match: the node mapping that results in the highest triple matching number
        best_match_num: the highest triple matching number

    """
    # Compute candidate pool - all possible node match candidates.
    # In the hill-climbing, we only consider candidate in this pool to save computing time.
    # weight_dict is a dictionary that maps a pair of node
    (candidate_mappings, weight_dict) = compute_pool(instance1, attribute1, relation1,
                                                     instance2, attribute2, relation2,
                                                     prefix1, prefix2)

    if verbose:
        print >> DEBUG_LOG, "Candidate mappings:"
        print >> DEBUG_LOG, candidate_mappings
        print >> DEBUG_LOG, "Weight dictionary"
        print >> DEBUG_LOG, weight_dict
    best_match_num = 0
    # initialize best match mapping
    # the ith entry is the node index in AMR 2 which maps to the ith node in AMR 1
    best_mapping = [-1] * len(instance1)
    for i in range(0, iteration_num):
        if verbose:
            print >> DEBUG_LOG, "Iteration", i
        if i == 0:
            # smart initialization used for the first round
            cur_mapping = smart_init_mapping(candidate_mappings, instance1, instance2)
        else:
            # random initialization for the other round
            cur_mapping = random_init_mapping(candidate_mappings)
        # compute current triple match number
        match_num = compute_match(cur_mapping, weight_dict)
        if verbose:
            print >> DEBUG_LOG, "Node mapping at start", cur_mapping
            print >> DEBUG_LOG, "Triple match number at start:", match_num
        while True:
            # get best gain
            (gain, new_mapping) = get_best_gain(cur_mapping, candidate_mappings, weight_dict,
                                                len(instance2), match_num)
            if verbose:
                print >> DEBUG_LOG, "Gain after the hill-climbing", gain
            # hill-climbing until there will be no gain for new node mapping
            if gain <= 0:
                break
            # otherwise update match_num and mapping
            match_num += gain
            cur_mapping = new_mapping[:]
            if verbose:
                print >> DEBUG_LOG, "Update triple match number to:", match_num
                print >> DEBUG_LOG, "Current mapping:", cur_mapping
        if match_num > best_match_num:
            best_mapping = cur_mapping[:]
            best_match_num = match_num
    return best_mapping, best_match_num


def compute_pool(instance1, attribute1, relation1,
                 instance2, attribute2, relation2,
                 prefix1, prefix2):
    """
    compute all possible node mapping candidates and their weights (the triple matching number gain resulting from
    mapping one node in AMR 1 to another node in AMR2)

    Arguments:
        instance1: instance triples of AMR 1
        attribute1: attribute triples of AMR 1 (attribute name, node name, attribute value)
        relation1: relation triples of AMR 1 (relation name, node 1 name, node 2 name)
        instance2: instance triples of AMR 2
        attribute2: attribute triples of AMR 2 (attribute name, node name, attribute value)
        relation2: relation triples of AMR 2 (relation name, node 1 name, node 2 name
        prefix1: prefix label for AMR 1
        prefix2: prefix label for AMR 2
    Returns:
      candidate_mapping: a list of candidate nodes.
                       The ith element contains the node indices (in AMR 2) the ith node (in AMR 1) can map to.
                       (resulting in non-zero triple match)
      weight_dict: a dictionary which contains the matching triple number for every pair of node mapping. The key
                   is a node pair. The value is another dictionary. key {-1} is triple match resulting from this node
                   pair alone (instance triples and attribute triples), and other keys are node pairs that can result
                   in relation triple match together with the first node pair.


    """
    candidate_mapping = []
    weight_dict = {}
    for i in range(0, len(instance1)):
        # each candidate mapping is a set of node indices
        candidate_mapping.append(set())
        for j in range(0, len(instance2)):
            # if both triples are instance triples and have the same value
            if instance1[i][0].lower() == instance2[j][0].lower() \
                    and instance1[i][2].lower() == instance2[j][2].lower():
                # get node index by stripping the prefix
                node1_index = int(instance1[i][1][len(prefix1):])
                node2_index = int(instance2[j][1][len(prefix2):])
                candidate_mapping[node1_index].add(node2_index)
                node_pair = (node1_index, node2_index)
                # use -1 as key in weight_dict for instance triples and attribute triples
                if node_pair in weight_dict:
                    weight_dict[node_pair][-1] += 1
                else:
                    weight_dict[node_pair] = {}
                    weight_dict[node_pair][-1] = 1
    for i in range(0, len(attribute1)):
        for j in range(0, len(attribute2)):
            # if both attribute relation triple have the same relation name and value
            if attribute1[i][0].lower() == attribute2[j][0].lower() \
                    and attribute1[i][2].lower() == attribute2[j][2].lower():
                node1_index = int(attribute1[i][1][len(prefix1):])
                node2_index = int(attribute2[j][1][len(prefix2):])
                candidate_mapping[node1_index].add(node2_index)
                node_pair = (node1_index, node2_index)
                # use -1 as key in weight_dict for instance triples and attribute triples
                if node_pair in weight_dict:
                    weight_dict[node_pair][-1] += 1
                else:
                    weight_dict[node_pair] = {}
                    weight_dict[node_pair][-1] = 1
    for i in range(0, len(relation1)):
        for j in range(0, len(relation2)):
            # if both relation share the same name
            if relation1[i][0].lower() == relation2[j][0].lower():
                node1_index_amr1 = int(relation1[i][1][len(prefix1):])
                node1_index_amr2 = int(relation2[j][1][len(prefix2):])
                node2_index_amr1 = int(relation1[i][2][len(prefix1):])
                node2_index_amr2 = int(relation2[j][2][len(prefix2):])
                # add mapping between two nodes
                candidate_mapping[node1_index_amr1].add(node1_index_amr2)
                candidate_mapping[node2_index_amr1].add(node2_index_amr2)
                node_pair1 = (node1_index_amr1, node1_index_amr2)
                node_pair2 = (node2_index_amr1, node2_index_amr2)
                if node_pair2 != node_pair1:
                    # update weight_dict weight. Note that we need to update both entries for future search
                    # i.e weight_dict[node_pair1][node_pair2]
                    #     weight_dict[node_pair2][node_pair1]
                    if node1_index_amr1 > node2_index_amr1:
                        # swap node_pair1 and node_pair2
                        node_pair1 = (node2_index_amr1, node2_index_amr2)
                        node_pair2 = (node1_index_amr1, node1_index_amr2)
                    if node_pair1 in weight_dict:
                        if node_pair2 in weight_dict[node_pair1]:
                            weight_dict[node_pair1][node_pair2] += 1
                        else:
                            weight_dict[node_pair1][node_pair2] = 1
                    else:
                        weight_dict[node_pair1] = {}
                        weight_dict[node_pair1][-1] = 0
                        weight_dict[node_pair1][node_pair2] = 1
                    if node_pair2 in weight_dict:
                        if node_pair1 in weight_dict[node_pair2]:
                            weight_dict[node_pair2][node_pair1] += 1
                        else:
                            weight_dict[node_pair2][node_pair1] = 1
                    else:
                        weight_dict[node_pair2] = {}
                        weight_dict[node_pair2][-1] = 0
                        weight_dict[node_pair2][node_pair1] = 1
                else:
                    # two node pairs are the same. So we only update weight_dict once.
                    # this generally should not happen.
                    if node_pair1 in weight_dict:
                        weight_dict[node_pair1][-1] += 1
                    else:
                        weight_dict[node_pair1] = {}
                        weight_dict[node_pair1][-1] = 1
    return candidate_mapping, weight_dict


def smart_init_mapping(candidate_mapping, instance1, instance2):
    """
    Initialize mapping based on the concept mapping (smart initialization)
    Arguments:
        candidate_mapping: candidate node match list
        instance1: instance triples of AMR 1
        instance2: instance triples of AMR 2
    Returns:
        initialized node mapping between two AMRs

    """
    random.seed()
    matched_dict = {}
    result = []
    # list to store node indices that have no concept match
    no_word_match = []
    for i, candidates in enumerate(candidate_mapping):
        if len(candidates) == 0:
            # no possible mapping
            result.append(-1)
            continue
        # node value in instance triples of AMR 1
        value1 = instance1[i][2]
        for node_index in candidates:
            value2 = instance2[node_index][2]
            # find the first instance triple match in the candidates
            # instance triple match is having the same concept value
            if value1 == value2:
                if node_index not in matched_dict:
                    result.append(node_index)
                    matched_dict[node_index] = 1
                    break
        if len(result) == i:
            no_word_match.append(i)
            result.append(-1)
    # if no concept match, generate a random mapping
    for i in no_word_match:
        candidates = list(candidate_mapping[i])
        while len(candidates) > 0:
            # get a random node index from candidates
            rid = random.randint(0, len(candidates) - 1)
            if candidates[rid] in matched_dict:
                candidates.pop(rid)
            else:
                matched_dict[candidates[rid]] = 1
                result[i] = candidates[rid]
                break
    return result
        

def random_init_mapping(candidate_mapping):
    """
    Generate a random node mapping.
    Args:
        candidate_mapping: candidate_mapping: candidate node match list
    Returns:
        randomly-generated node mapping between two AMRs

    """
    # if needed, a fixed seed could be passed here to generate same random (to help debugging)
    random.seed()
    matched_dict = {}
    result = []
    for c in candidate_mapping:
        candidates = list(c)
        if len(candidates) == 0:
            # -1 indicates no possible mapping
            result.append(-1)
            continue
        found = False
        while len(candidates) > 0:
            # randomly generate an index in [0, length of candidates)
            rid = random.randint(0, len(candidates) - 1)
            # check if it has already been matched
            if candidates[rid] in matched_dict:
                candidates.pop(rid)
            else:
                matched_dict[candidates[rid]] = 1
                result.append(candidates[rid])
                found = True
                break
        if not found:
            result.append(-1)
    return result

 
def compute_match(mapping, weight_dict):
    """
    Given a node mapping, compute match number based on weight_dict.
    Args:
    mappings: a list of node index in AMR 2. The ith element (value j) means node i in AMR 1 maps to node j in AMR 2.
    Returns:
    matching triple number
    Complexity: O(m*n) , m is the node number of AMR 1, n is the node number of AMR 2

    """
    # If this mapping has been investigated before, retrieve the value instead of re-computing.
    if verbose:
        print >> DEBUG_LOG, "Computing match for mapping"
        print >> DEBUG_LOG, mapping
    if tuple(mapping) in match_triple_dict:
        if verbose:
            print >> DEBUG_LOG, "saved value", match_triple_dict[tuple(mapping)]
        return match_triple_dict[tuple(mapping)]
    match_num = 0
    # i is node index in AMR 1, m is node index in AMR 2
    for i, m in enumerate(mapping):
        if m == -1:
            # no node maps to this node
            continue
        # node i in AMR 1 maps to node m in AMR 2
        current_node_pair = (i, m)
        if current_node_pair not in weight_dict:
            continue
        if verbose:
            print >> DEBUG_LOG, "node_pair", current_node_pair
        for key in weight_dict[current_node_pair]:
            if key == -1:
                # matching triple resulting from instance/attribute triples
                match_num += weight_dict[current_node_pair][key]
                if verbose:
                    print >> DEBUG_LOG, "instance/attribute match", weight_dict[current_node_pair][key]
            # only consider node index larger than i to avoid duplicates
            # as we store both weight_dict[node_pair1][node_pair2] and
            #     weight_dict[node_pair2][node_pair1] for a relation
            elif key[0] < i:
                continue
            elif mapping[key[0]] == key[1]:
                match_num += weight_dict[current_node_pair][key]
                if verbose:
                    print >> DEBUG_LOG, "relation match with", key, weight_dict[current_node_pair][key]
    if verbose:
        print >> DEBUG_LOG, "match computing complete, result:", match_num
    # update match_triple_dict
    match_triple_dict[tuple(mapping)] = match_num
    return match_num  


def move_gain(mapping, node_id, old_id, new_id, weight_dict, match_num):
    """
    Compute the triple match number gain from the move operation
    Arguments:
        mapping: current node mapping
        node_id: remapped node in AMR 1
        old_id: original node id in AMR 2 to which node_id is mapped
        new_id: new node in to which node_id is mapped
        weight_dict: weight dictionary
        match_num: the original triple matching number
    Returns:
        the triple match gain number (might be negative)

    """
    # new node mapping after moving
    new_mapping = (node_id, new_id)
    # node mapping before moving
    old_mapping = (node_id, old_id)
    # new nodes mapping list (all node pairs)
    new_mapping_list = mapping[:]
    new_mapping_list[node_id] = new_id
    # if this mapping is already been investigated, use saved one to avoid duplicate computing
    if tuple(new_mapping_list) in match_triple_dict:
        return match_triple_dict[tuple(new_mapping_list)] - match_num
    gain = 0
    # add the triple match incurred by new_mapping to gain
    if new_mapping in weight_dict:
        for key in weight_dict[new_mapping]:
            if key == -1:
                # instance/attribute triple match
                gain += weight_dict[new_mapping][-1]
            elif new_mapping_list[key[0]] == key[1]:
                # relation gain incurred by new_mapping and another node pair in new_mapping_list
                gain += weight_dict[new_mapping][key]
    # deduct the triple match incurred by old_mapping from gain
    if old_mapping in weight_dict:
        for k in weight_dict[old_mapping]:
            if k == -1:
                gain -= weight_dict[old_mapping][-1]
            elif mapping[k[0]] == k[1]:
                gain -= weight_dict[old_mapping][k]
    # update match number dictionary
    match_triple_dict[tuple(new_mapping_list)] = match_num + gain
    return gain


def swap_gain(mapping, node_id1, mapping_id1, node_id2, mapping_id2, weight_dict, match_num):
    """
    Compute the triple match number gain from the swapping
    Arguments:
    mapping: current node mapping list
    node_id1: node 1 index in AMR 1
    mapping_id1: the node index in AMR 2 node 1 maps to (in the current mapping)
    node_id2: node 2 index in AMR 1
    mapping_id2: the node index in AMR 2 node 2 maps to (in the current mapping)
    weight_dict: weight dictionary
    match_num: the original matching triple number
    Returns:
    the gain number (might be negative)

    """
    new_mapping_list = mapping[:]
    # Before swapping, node_id1 maps to mapping_id1, and node_id2 maps to mapping_id2
    # After swapping, node_id1 maps to mapping_id2 and node_id2 maps to mapping_id1
    new_mapping_list[node_id1] = mapping_id2
    new_mapping_list[node_id2] = mapping_id1
    if tuple(new_mapping_list) in match_triple_dict:
        return match_triple_dict[tuple(new_mapping_list)] - match_num
    gain = 0
    new_mapping1 = (node_id1, mapping_id2)
    new_mapping2 = (node_id2, mapping_id1)
    old_mapping1 = (node_id1, mapping_id1)
    old_mapping2 = (node_id2, mapping_id2)
    if node_id1 > node_id2:
        new_mapping2 = (node_id1, mapping_id2)
        new_mapping1 = (node_id2, mapping_id1)
        old_mapping1 = (node_id2, mapping_id2)
        old_mapping2 = (node_id1, mapping_id1)
    if new_mapping1 in weight_dict:
        for key in weight_dict[new_mapping1]:
            if key == -1:
                gain += weight_dict[new_mapping1][-1]
            elif new_mapping_list[key[0]] == key[1]:
                gain += weight_dict[new_mapping1][key]
    if new_mapping2 in weight_dict:
        for key in weight_dict[new_mapping2]:
            if key == -1:
                gain += weight_dict[new_mapping2][-1]
            # to avoid duplicate
            elif key[0] == node_id1:
                continue
            elif new_mapping_list[key[0]] == key[1]:
                gain += weight_dict[new_mapping2][key]
    if old_mapping1 in weight_dict:
        for key in weight_dict[old_mapping1]:
            if key == -1:
                gain -= weight_dict[old_mapping1][-1]
            elif mapping[key[0]] == key[1]:
                gain -= weight_dict[old_mapping1][key]
    if old_mapping2 in weight_dict:
        for key in weight_dict[old_mapping2]:
            if key == -1:
                gain -= weight_dict[old_mapping2][-1]
            # to avoid duplicate
            elif key[0] == node_id1:
                continue
            elif mapping[key[0]] == key[1]:
                gain -= weight_dict[old_mapping2][key]
    match_triple_dict[tuple(new_mapping_list)] = match_num + gain
    return gain


def get_best_gain(mapping, candidate_mappings, weight_dict, instance_len, cur_match_num):
    """
    Hill-climbing method to return the best gain swap/move can get
    Arguments:
    mapping: current node mapping
    candidate_mappings: the candidates mapping list
    weight_dict: the weight dictionary
    instance_len: the number of the nodes in AMR 2
    cur_match_num: current triple match number
    Returns:
    the best gain we can get via swap/move operation

    """
    largest_gain = 0
    # True: using swap; False: using move
    use_swap = True
    # the node to be moved/swapped
    node1 = None
    # store the other node affected. In swap, this other node is the node swapping with node1. In move, this other
    # node is the node node1 will move to.
    node2 = None
    # unmatched nodes in AMR 2
    unmatched = set(range(0, instance_len))
    # exclude nodes in current mapping
    # get unmatched nodes
    for nid in mapping:
        if nid in unmatched:
            unmatched.remove(nid)
    for i, nid in enumerate(mapping):
        # current node i in AMR 1 maps to node nid in AMR 2
        for nm in unmatched:
            if nm in candidate_mappings[i]:
                # remap i to another unmatched node (move)
                # (i, m) -> (i, nm)
                if verbose:
                    print >> DEBUG_LOG, "Remap node", i, "from ", nid, "to", nm
                mv_gain = move_gain(mapping, i, nid, nm, weight_dict, cur_match_num)
                if verbose:
                    print >> DEBUG_LOG, "Move gain:", mv_gain
                    new_mapping = mapping[:]
                    new_mapping[i] = nm
                    new_match_num = compute_match(new_mapping, weight_dict)
                    if new_match_num != cur_match_num + mv_gain:
                        print >> ERROR_LOG, mapping, new_mapping
                        print >> ERROR_LOG, "Inconsistency in computing: move gain", cur_match_num, mv_gain, \
                            new_match_num
                if mv_gain > largest_gain:
                    largest_gain = mv_gain
                    node1 = i
                    node2 = nm
                    use_swap = False
    # compute swap gain
    for i, m in enumerate(mapping):
        for j in range(i+1, len(mapping)):
            m2 = mapping[j]
            # swap operation (i, m) (j, m2) -> (i, m2) (j, m)
            # j starts from i+1, to avoid duplicate swap
            if verbose:
                print >> DEBUG_LOG, "Swap node", i, "and", j
                print >> DEBUG_LOG, "Before swapping:", i, "-", m, ",", j, "-", m2
                print >> DEBUG_LOG, mapping
                print >> DEBUG_LOG, "After swapping:", i, "-", m2, ",", j, "-", m
            sw_gain = swap_gain(mapping, i, m, j, m2, weight_dict, cur_match_num)
            if verbose:
                print >> DEBUG_LOG, "Swap gain:", sw_gain
                new_mapping = mapping[:]
                new_mapping[i] = m2
                new_mapping[j] = m
                print >> DEBUG_LOG, new_mapping
                new_match_num = compute_match(new_mapping, weight_dict)
                if new_match_num != cur_match_num + sw_gain:
                    print >> ERROR_LOG, match, new_match
                    print >> ERROR_LOG, "Inconsistency in computing: swap gain", cur_match_num, sw_gain, new_match_num
            if sw_gain > largest_gain:
                largest_gain = sw_gain
                node1 = i
                node2 = j
                use_swap = True
    # generate a new mapping based on swap/move
    cur_mapping = mapping[:]
    if node1 is not None:
        if use_swap:
            if verbose:
                print >> DEBUG_LOG, "Use swap gain"
            temp = cur_mapping[node1]
            cur_mapping[node1] = cur_mapping[node2]
            cur_mapping[node2] = temp
        else:
            if verbose:
                print >> DEBUG_LOG, "Use move gain"
            cur_mapping[node1] = node2
    else:
        if verbose:
            print >> DEBUG_LOG, "no move/swap gain found"
    if verbose:
        print >> DEBUG_LOG, "Original mapping", mapping
        print >> DEBUG_LOG, "Current mapping", cur_mapping
    return largest_gain, cur_mapping


def print_alignment(mapping, instance1, instance2):
    """
    print the alignment based on a node mapping
    Args:
        match: current node mapping list
        instance1: nodes of AMR 1
        instance2: nodes of AMR 2

    """
    result = []
    for i, m in enumerate(mapping):
        if m == -1:
            result.append(instance1[i][1] + "(" + instance1[i][2] + ")" + "-Null")
        else:
            result.append(instance1[i][1] + "(" + instance1[i][2] + ")" + "-"
                          + instance2[m][1] + "(" + instance2[m][2] + ")")
    return " ".join(result)


def compute_f(match_num, test_num, gold_num):
    """
    Compute the f-score based on the matching triple number,
                                 triple number of AMR set 1,
                                 triple number of AMR set 2
    Args:
        match_num: matching triple number
        test_num:  triple number of AMR 1 (test file)
        gold_num:  triple number of AMR 2 (gold file)
    Returns:
        precision: match_num/test_num
        recall: match_num/gold_num
        f_score: 2*precision*recall/(precision+recall)
    """
    if test_num == 0 or gold_num == 0:
        return 0.00, 0.00, 0.00
    precision = (0.000 + match_num) / (test_num + 0.000)
    recall = (0.000 + match_num) / (gold_num + 0.000)
    if (precision + recall) != 0:
        f_score = 2 * precision * recall / (precision + recall)
        if verbose:
            print >> DEBUG_LOG, "F-score:", f_score
        return precision, recall, f_score
    else:
        if verbose:
            print >> DEBUG_LOG, "F-score:", "0.0"
        return precision, recall, 0.00


def main(list1, list2):
    """
    Main function of smatch score calculation

    """
    global verbose
    global iteration_num
    global single_score
    global pr_flag
    global match_triple_dict
    # set the iteration number
    # total iteration number = restart number + 1
    iteration_num = 5
    #if arguments.ms:
    #    single_score = False
    #if arguments.v:
    #    verbose = True
    #if arguments.pr:
    pr_flag = True
    # matching triple number
    total_match_num = 0
    # triple number in test file
    total_test_num = 0
    # triple number in gold file
    total_gold_num = 0
    # sentence number
    sent_num = 1
    for l1, l2 in zip(list1,list2):
        lst_amr1, dic_amr1 = l1
        lst_amr2, dic_amr2 = l2
	amr1 = parse_relations(lst_amr1, dic_amr1)
        amr2 = parse_relations(lst_amr2, dic_amr2)
	prefix1 = "a"
        prefix2 = "b"
        # Rename node to "a1", "a2", .etc
        amr1.rename_node(prefix1)
        # Renaming node to "b1", "b2", .etc
        amr2.rename_node(prefix2)
        (instance1, attributes1, relation1) = amr1.get_triples()
        (instance2, attributes2, relation2) = amr2.get_triples()
        if verbose:
            # print parse results of two AMRs
            print >> DEBUG_LOG, "AMR pair", sent_num
            print >> DEBUG_LOG, "============================================"
            #print >> DEBUG_LOG, "AMR 1 (one-line):", cur_amr1
            #print >> DEBUG_LOG, "AMR 2 (one-line):", cur_amr2
            print >> DEBUG_LOG, "Instance triples of AMR 1:", len(instance1)
            print >> DEBUG_LOG, instance1
            print >> DEBUG_LOG, "Attribute triples of AMR 1:", len(attributes1)
            print >> DEBUG_LOG, attributes1
            print >> DEBUG_LOG, "Relation triples of AMR 1:", len(relation1)
            print >> DEBUG_LOG, relation1
            print >> DEBUG_LOG, "Instance triples of AMR 2:", len(instance2)
            print >> DEBUG_LOG, instance2
            print >> DEBUG_LOG, "Attribute triples of AMR 2:", len(attributes2)
            print >> DEBUG_LOG, attributes2
            print >> DEBUG_LOG, "Relation triples of AMR 2:", len(relation2)
            print >> DEBUG_LOG, relation2
        (best_mapping, best_match_num) = get_best_match(instance1, attributes1, relation1,
                                                        instance2, attributes2, relation2,
                                                        prefix1, prefix2)
        if verbose:
            print >> DEBUG_LOG, "best match number", best_match_num
            print >> DEBUG_LOG, "best node mapping", best_mapping
            print >> DEBUG_LOG, "Best node mapping alignment:", print_alignment(best_mapping, instance1, instance2)
	test_triple_num = len(instance1) + len(attributes1) + len(relation1)
        gold_triple_num = len(instance2) + len(attributes2) + len(relation2)
	if not single_score:
            # if each AMR pair should have a score, compute and output it here
            (precision, recall, best_f_score) = compute_f(best_match_num,
                                                          test_triple_num,
                                                          gold_triple_num)
            #print "Sentence", sent_num
            if pr_flag:
                print "Precision: %.2f" % precision
                print "Recall: %.2f" % recall
#            print "Smatch score: %.2f" % best_f_score
            print "%.4f" % best_f_score
	total_match_num += best_match_num
        total_test_num += test_triple_num
        total_gold_num += gold_triple_num
        # clear the matching triple dictionary for the next AMR pair
        match_triple_dict.clear()
        sent_num += 1
    if verbose:
        print >> DEBUG_LOG, "Total match number, total triple number in AMR 1, and total triple number in AMR 2:"
        print >> DEBUG_LOG, total_match_num, total_test_num, total_gold_num
        print >> DEBUG_LOG, "---------------------------------------------------------------------------------"
    # output document-level smatch score (a single f-score for all AMR pairs in two files)
    return compute_f(total_match_num, total_test_num, total_gold_num)


==> appendix/sm/code/tools/amr-evaluation-tool-enhanced/unlabel.py <==
import re
    

match_of = re.compile(":[0-9a-zA-Z]*-of")
match_no_of = re.compile(":[0-9a-zA-Z]*(?!-of)")

def readFile(filepath):
    with open(filepath, 'r') as content_file:
        content = content_file.read()
    amr_t = content
    amr_t = re.sub(match_no_of,":label",amr_t)
    amr_t = re.sub(match_of,":label-of",amr_t)
    print (amr_t)

import sys
readFile(sys.argv[1])

